Analytic Solutions To Fully Quantized Parametric Amplification

We derive analytic expressions for observable dynamics under the fully quantized trilinear Hamiltonian, governing quantum three-wave mixing and parametric amplification. Starting from a coherent pump and vacuum signal and idler, the calculation reorganizes the Heisenberg expansion into resummed depletion and return profiles, yielding directly evaluable expressions for all 1st-, 2nd- and 3rd-order correlations. The construction uses no parametric approximation or fitted parameters. Representative numerical benchmarks show errors of order $10^{-12}$ throughout the entire pump depletion, and below $10^{-3}$ across dozens of depletion-and-back-conversion cycles, up to the first total collapse of the oscillation. The first-depletion treatment additionally provides 4th-order correlations, accommodates bright squeezed-pump inputs and reveals phenomena important to future optical quantum technologies. The framework can be extended to higher moments.

==> anc/all_passages/brute_force_numerics.m <==
function [out, info] = brute_force_numerics(alpha, T, dt, opts)
%BRUTE_FORCE_NUMERICS Numerical correlations through fourth order.
% [OUT,INFO] = BRUTE_FORCE_NUMERICS(ALPHA,T,DT,OPTS)
%
% H/(hbar*g) = a*b*c^dagger + a^dagger*b^dagger*c.
% Initially a,b are vacuum; c is coherent unless SqueezeR is nonzero.
% Squeezed convention: D(alpha)*S(zeta)|0>, zeta=r*exp(1i*theta),
% S(zeta)=exp((conj(zeta)*c^2-zeta*c^dagger^2)/2).
% Hence <c>(0)=alpha and <nc>(0)=alpha^2+sinh(r)^2. theta is in radians;
% theta=0 squeezes X, theta=pi squeezes Y. Alpha remains real >=0.
% ALPHA is nonnegative real. T and DT are in tau=g*t; OUT.chi=alpha*OUT.tau.
% Sampling is 0:DT:T, so the last time can be smaller than T.
% The fixed-N basis |k,k,N-k>, k=0:N, has H(k,k+1)=(k+1)*sqrt(N-k).
% Each sector is propagated once; all correlations use those same states.
%
% The canonical fields MATCH the analytical solver:
%   C=<c>/alpha; P=<c^dagger c>/alpha^2; S=<cc>/alpha^2;
%   T=<ccc>/alpha^3; U=<c^dagger cc>/alpha^3; Na=<a^dagger a>/alpha^2.
%   c,nc,na,nb,cc,ccc,cDcc are the corresponding UNNORMALIZED moments.
%   Nfl=<c^dagger c>-|<c>|^2; M=<cc>-<c>^2.
%   varX=Var(c+c^dagger); VY=Var(-i*(c-c^dagger)), both vacuum value 1.
% There is no convention-dependent shift between numerical and analytical
% varX/VY. No old moment formulas or separate corrected output are retained.
%
% dC,d2C,dP,dS,dV are exact chi derivatives, using operator identities,
% not finite differences. Calpha is dC/dalpha at FIXED CHI (fixed sector
% bounds and fixed squeezing parameters for the truncated sum). These make OUT directly compatible with
% TRI_OBSERVABLE for every ordered word of degree 0 through 3.
%
% Delta=(<ccc>-<c^dagger cc>)/alpha^3 is accumulated with matched sector
% midpoints to reduce cancellation for coherent input. Squeezed input uses
% the actual complex Fock weights without the coherent amplitude identity.
% It equals T-U up to rounding. Q3 is
% <Y*X*Y>/(2*alpha)=Re[C-alpha^2*Delta], X=c+c^dagger, Y=-i*(c-c^dagger).
% Q3 has initial value 1 for coherent input. The normally ordered < :X*Y^2: >/(2*alpha^3)
% equals -Re(Delta). Do not remove the physical vacuum term from Q3.
% OUT.raw and OUT.normalized provide grouped views of these same values.
% For alpha=0 normalized fields and chi derivatives are NaN; raw moments
% and variances remain well defined. TRI_OBSERVABLE requires alpha>0.
%
% Example (CHI, rather than tau, on the graph):
%   alpha=25; chiMax=20; dchi=0.05;
%   [num,info]=brute_force_numerics(alpha,chiMax/alpha,dchi/alpha);
%   plot(num.chi,real(num.Delta));
%   % Also: tri_observable(num,'cd c c') equals num.U.
%
% Fourth-order outputs are in OUT.fourth (all UNNORMALIZED):
%   cD2c2=<cd^2 c^2>, cDccc=<cd c^3>, cccc=<c^4>, abnc=<ab nc>;
%   nacc=<na c^2>, nanc=<na nc>, nanb=<na nb>, aD2a2=<ad^2 a^2>;
%   abcc=<ab c^2>, aDbDcc=<ad bd c^2>, naab=<na ab>, aabb=<a^2 b^2>.
% Operator order is literal: <ab na>=naab+ab, not naab.
% The b-mode counterparts and Hermitian conjugates are also included.
% OUT.fourth.nc2/na2/nb2, varNc/varNa/varNb, covNaNc/covNbNc/covNaNb,
% g2c/g2a/g2b/g2ab/g2ac/g2bc, FanoC/FanoA/FanoB are derived from these.
% Undefined intensity ratios (zero intensity) are NaN, not Inf.
% X4,Y4 are RAW <X^4>,<Y^4>; centralX4,centralY4 are central fourth
% moments. Vacuum X4=Y4=3. OUT.quadratures exposes the same values.
% OUT.raw.fourth contains the degree-four building blocks;
% OUT.normalized.fourth contains those blocks divided by alpha^4.
% Together the raw fields cover all 26 potentially nonzero normally ordered
% degree-four monomials in this n_a=n_b sector. Other orderings follow by
% commutators with the existing lower moments; unequal net a/b changes vanish.
% Existing first-through-third-order field names are preserved.
%
% Bright squeezed example:
%   opts=struct('SqueezeR',0.5,'SqueezeAngle',0);
%   [out,info]=brute_force_numerics(25,20/25,0.05/25,opts);
%   plot(out.chi,out.fourth.varNc);
% Omitting opts or setting SqueezeR=0 gives the original coherent input.
%
% Options (all optional):
% SqueezeR                Nonnegative squeeze strength r; default 0.
% SqueezeAngle            Squeeze phase theta in radians; default 0.
% Method                  'auto' (default), 'spectral', 'chebyshev'.
% Nmin,Nmax               Sector bounds; default automatic amplitude cutoff.
% RelativeAmplitudeCutoff Relative Fock AMPLITUDE cutoff; default 1e-8.
% Tolerance               Chebyshev accumulated truncation target; 1e-11.
% SpectralMaxDimension    'auto' selects spectral up to dimension 600.
% MaxChebyshevDegree      Safety limit per time step; 500.
% UseParallel             Precompute sectors with PARFOR; false.
% MaxParallelStateBytes   Parallel trajectory memory ceiling; 1.5e9 bytes.
% Verbose                 Print run diagnostics; true.

% BEGIN PROGRESS DISPLAY
% Verbose=true also shows a waitbar and live sector progress with ETA.
% Without the MATLAB desktop, progress is printed in the Command Window.
% Closing the waitbar leaves the calculation running; Verbose=false is quiet.
% Estimates update after completed sectors; a single eig call cannot report
% intermediate progress. Parallel propagation and accumulation have separate ETAs.
% END PROGRESS DISPLAY
%
% Sector sums are not renormalized: they estimate the full initial state.
% Tighten the cutoff to check small differences; discarded probability is
% not itself a bound on moment errors. Squeezed-state bounds also check
% tails weighted through N^4, without stopping at internal amplitude zeros. Numerical accuracy is independent of analytical correction knobs.
% Spectral evolution is roundoff-accurate. Chebyshev Tolerance targets only
% polynomial truncation, with a 50*eps per-step floor; accumulated floating
% point error is additional. INFO reports the effective target and invariants.
% Serial storage is five adjacent sector trajectories; parallel storage is
% estimated before allocation. No coefficient tables or fitted data are used.

    if nargin < 4 || isempty(opts)
        opts = struct();
    end

    validateattributes(alpha, {'numeric'}, {'scalar','real','finite','nonnegative'}, ...
        mfilename, 'alpha', 1);
    validateattributes(T, {'numeric'}, {'scalar','real','finite','nonnegative'}, ...
        mfilename, 'T', 2);
    validateattributes(dt, {'numeric'}, {'scalar','real','finite','positive'}, ...
        mfilename, 'dt', 3);
    if ~isstruct(opts) || ~isscalar(opts)
        error('brute_force_numerics:BadOptions', 'OPTS must be a scalar struct.');
    end
    allowedOptions = {'Method','Nmin','Nmax','RelativeAmplitudeCutoff', ...
        'Tolerance','SpectralMaxDimension','MaxChebyshevDegree', ...
        'UseParallel','MaxParallelStateBytes','Verbose','SqueezeR','SqueezeAngle'};
    suppliedOptions = fieldnames(opts);
    unknownOptions = setdiff(suppliedOptions,allowedOptions);
    if ~isempty(unknownOptions)
        error('brute_force_numerics:UnknownOption', ...
            'Unknown option: OPTS.%s. Option names are case-sensitive.',unknownOptions{1});
    end
    alpha = double(alpha);
    T = double(T);
    dt = double(dt);
    if ~isfinite(alpha^2)
        error('brute_force_numerics:BadAlpha', 'ALPHA^2 must be finite.');
    end

    squeezeR = get_option(opts, 'SqueezeR', 0);
    squeezeAngle = get_option(opts, 'SqueezeAngle', 0);
    if isempty(squeezeR), squeezeR = 0; end
    if isempty(squeezeAngle), squeezeAngle = 0; end
    validateattributes(squeezeR, {'numeric'}, ...
        {'scalar','real','finite','nonnegative'}, mfilename, 'OPTS.SqueezeR');
    validateattributes(squeezeAngle, {'numeric'}, ...
        {'scalar','real','finite'}, mfilename, 'OPTS.SqueezeAngle');
    squeezeR = double(squeezeR);
    squeezeAngle = double(squeezeAngle);
    isSqueezed = squeezeR > 0;

    method = get_option(opts, 'Method', 'auto');
    if ~(ischar(method) && isrow(method)) && ...
            ~(isa(method,'string') && isscalar(method))
        error('brute_force_numerics:BadMethod', 'OPTS.Method must be a character row or scalar string.');
    end
    method = lower(char(method));
    validMethods = {'auto','spectral','chebyshev'};
    if ~any(strcmp(method, validMethods))
        error('brute_force_numerics:BadMethod', ...
            'OPTS.Method must be ''auto'', ''spectral'', or ''chebyshev''.');
    end

    relCut = get_option(opts, 'RelativeAmplitudeCutoff', 1e-8);
    validateattributes(relCut, {'numeric'}, {'scalar','real','finite','>',0,'<',1}, ...
        mfilename, 'OPTS.RelativeAmplitudeCutoff');

    tolerance = get_option(opts, 'Tolerance', 1e-11);
    validateattributes(tolerance, {'numeric'}, {'scalar','real','finite','>',0,'<',1}, ...
        mfilename, 'OPTS.Tolerance');

    spectralMaxDimension = get_option(opts, 'SpectralMaxDimension', 600);
    validateattributes(spectralMaxDimension, {'numeric'}, ...
        {'scalar','real','finite','integer','>=',2}, mfilename, 'OPTS.SpectralMaxDimension');

    maxChebDegree = get_option(opts, 'MaxChebyshevDegree', 500);
    validateattributes(maxChebDegree, {'numeric'}, ...
        {'scalar','real','finite','integer','>=',10}, mfilename, 'OPTS.MaxChebyshevDegree');

    useParallel = boolean_option(opts, 'UseParallel', false);
    verbose = boolean_option(opts, 'Verbose', true);
    maxParallelBytes = get_option(opts, 'MaxParallelStateBytes', 1.5e9);
    validateattributes(maxParallelBytes, {'numeric'}, ...
        {'scalar','real','finite','positive'}, mfilename, 'OPTS.MaxParallelStateBytes');
    tau = 0:dt:T;
    Nt = numel(tau);
    if isempty(tau)
        tau = 0;
        Nt = 1;
    end

    requestedNmin = get_option(opts, 'Nmin', []);
    requestedNmax = get_option(opts, 'Nmax', []);
    if ~isempty(requestedNmin)
        validateattributes(requestedNmin, {'numeric'}, ...
            {'scalar','integer','nonnegative','finite'}, mfilename, 'OPTS.Nmin');
    end
    if ~isempty(requestedNmax)
        validateattributes(requestedNmax, {'numeric'}, ...
            {'scalar','integer','nonnegative','finite'}, mfilename, 'OPTS.Nmax');
    end
    if isSqueezed
        [f,df,Nmin,Nmax,initialDiagnostics] = squeezed_initial_state( ...
            alpha,squeezeR,squeezeAngle,relCut,requestedNmin,requestedNmax);
        sectors = Nmin:Nmax;
        nSectors = numel(sectors);
    else
        [Nmin,Nmax] = coherent_bounds(alpha,relCut);
        if ~isempty(requestedNmin), Nmin = double(requestedNmin); end
        if ~isempty(requestedNmax), Nmax = double(requestedNmax); end
        if Nmin > Nmax
            error('brute_force_numerics:BadSectorRange', ...
                'Nmin (%d) must not exceed Nmax (%d).',Nmin,Nmax);
        end
        sectors = Nmin:Nmax;
        nSectors = numel(sectors);
        f = coherent_coefficients(alpha, sectors);
        df = zeros(size(f)); % coherent score uses its original stable formula
        initialDiagnostics = struct('state','coherent');
    end
    expectedInitial = initial_pump_moments(alpha,squeezeR,squeezeAngle);
    retainedProbability = sum(abs(f).^2);
    retainedInitialMean = sum(sectors .* abs(f).^2);
    retainedInitialNumber2 = sum(sectors.^2 .* abs(f).^2);
    if retainedProbability == 0
        error('brute_force_numerics:EmptyRetainedState', ...
            ['The selected sector range has zero retained probability. ' ...
             'Use automatic bounds or include the occupied sectors.']);
    end

    % Accumulators for the actual expectation values.
    nPump = zeros(1, Nt);
    nSignal = zeros(1, Nt);
    meanC = complex(zeros(1, Nt));
    meanC2 = complex(zeros(1, Nt));
    meanC3 = complex(zeros(1, Nt));
    meanCDCC = complex(zeros(1, Nt));
    meanAB = complex(zeros(1, Nt));
    meanABCDag = complex(zeros(1, Nt));
    meanABC = complex(zeros(1, Nt));
    meanCD2C2 = zeros(1,Nt);
    meanCDCCC = complex(zeros(1,Nt));
    meanC4 = complex(zeros(1,Nt));
    meanABNC = complex(zeros(1,Nt));
    meanNACC = complex(zeros(1,Nt));
    meanNANC = zeros(1,Nt);
    meanNANB = zeros(1,Nt);
    meanAD2A2 = zeros(1,Nt);
    meanABCC = complex(zeros(1,Nt));
    meanADBDCC = complex(zeros(1,Nt));
    meanNAAB = complex(zeros(1,Nt));
    meanAABB = complex(zeros(1,Nt));
    derivativeMeanC = complex(zeros(1,Nt));

    meanNaC = complex(zeros(1, Nt));
    meanCScore = complex(zeros(1, Nt));
    deltaRaw = complex(zeros(1, Nt));
    deltaCompensation = complex(zeros(1, Nt));
    previousCDCCContribution = complex(zeros(1, Nt));

    maxNormError = 0;
    chebDegrees = nan(1, nSectors);
    usedSpectral = false;
    usedChebyshev = false;

    % Optional parallel precomputation.  The serial path is the low-memory
    % default and normally wins unless sector blocks are moderately sized.
    states = cell(1, nSectors);
    parallelStateBytes = 16 * Nt * sum(sectors + 1);
    if useParallel && parallelStateBytes > maxParallelBytes
        warning('brute_force_numerics:ParallelMemory', ...
            ['UseParallel was disabled: estimated stored trajectories are %.3g GB, ' ...
             'above MaxParallelStateBytes.'], parallelStateBytes/1e9);
        useParallel = false;
    end
    if useParallel
        if ~license('test', 'Distrib_Computing_Toolbox')
            warning('brute_force_numerics:NoParallelToolbox', ...
                'UseParallel was requested but Parallel Computing Toolbox is unavailable.');
            useParallel = false;
        end
    end

    totalTimer = tic;

% BEGIN PROGRESS DISPLAY
    progress = numerical_progress_display(verbose, nSectors);
    progressCleanup = onCleanup(progress.close); %#ok<NASGU>
    progressQueue = [];
    if useParallel
        progress.start(1, 'Parallel propagation (stage 1/2)');
        if verbose
            progressQueue = parallel.pool.DataQueue;
            afterEach(progressQueue, @(~) progress.advance(1));
        end
    else
        progress.start(1, 'Propagation and correlations');
    end
% END PROGRESS DISPLAY
    if useParallel
        degreeTmp = nan(1, nSectors);
        kindTmp = zeros(1, nSectors); % 1 = spectral, 2 = Chebyshev
        parfor s = 1:nSectors
            [states{s}, degreeTmp(s), kindTmp(s)] = evolve_sector( ...
                sectors(s), tau, method, spectralMaxDimension, ...
                tolerance, maxChebDegree);

% BEGIN PROGRESS DISPLAY
            if ~isempty(progressQueue)
                send(progressQueue, s);
            end
% END PROGRESS DISPLAY
        end
        chebDegrees = degreeTmp;
        usedSpectral = any(kindTmp == 1);
        usedChebyshev = any(kindTmp == 2);
    end

    prev1 = [];
    prev2 = [];
    prev3 = [];
    prev4 = [];

% BEGIN PROGRESS DISPLAY
    progressStage = 1;
    if useParallel
        progressStage = 2;
        progress.start(2, 'Accumulating correlations (stage 2/2)');
    end
% END PROGRESS DISPLAY

    for s = 1:nSectors
        N = sectors(s);
        if useParallel
            psi = states{s};
            states{s} = []; % release the largest stored data as soon as possible
        else
            [psi, chebDegrees(s), kind] = evolve_sector( ...
                N, tau, method, spectralMaxDimension, tolerance, maxChebDegree);
            usedSpectral = usedSpectral || kind == 1;
            usedChebyshev = usedChebyshev || kind == 2;
        end

        probabilities = abs(psi).^2;
        sectorNorm = sum(probabilities, 1);
        maxNormError = max(maxNormError, max(abs(sectorNorm - 1)));

        weightN = abs(f(s))^2;
        nPump = nPump + weightN * ((N:-1:0) * probabilities);
        nSignal = nSignal + weightN * ((0:N) * probabilities);
        q = N:-1:0;
        k = 0:N;
        meanCD2C2 = meanCD2C2 + weightN * ((q.*(q-1))*probabilities);
        meanNANC = meanNANC + weightN * ((k.*q)*probabilities);
        meanNANB = meanNANB + weightN * ((k.^2)*probabilities);
        meanAD2A2 = meanAD2A2 + weightN * ((k.*(k-1))*probabilities);

        % <a b c^dagger> stays within the same N sector.
        if N >= 1
            j = 1:N;
            abcDagSector = (j .* sqrt(N - j + 1)) * ...
                (conj(psi(1:N,:)) .* psi(2:N+1,:));
            meanABCDag = meanABCDag + weightN * abcDagSector;

        end

        if s >= 2
            % The sector list is contiguous, so prev1 is sector N-1.
            overlapC = psi(1:N,:) .* conj(prev1);
            cSector = sqrt(N:-1:1) * overlapC;
            adjacentWeight = conj(f(s-1)) * f(s);
            meanC = meanC + adjacentWeight * cSector;
            if isSqueezed
                derivativeWeight = conj(df(s-1))*f(s)+conj(f(s-1))*df(s);
                derivativeMeanC = derivativeMeanC + derivativeWeight*cSector;
            end
            % Exact d^2<c>/dtau^2 = -(2<n_a c>+<c>).
            nacSector = ((0:N-1) .* sqrt(N:-1:1)) * overlapC;
            meanNaC = meanNaC + adjacentWeight * nacSector;
            % Coherent-state score INCLUDING the 1/alpha normalization of C.
            meanCScore = meanCScore + adjacentWeight * ...
                (2*N-2-2*alpha^2) * cSector;

            % <c^dagger c c>: same pair number, ket N -> bra N-1.
            % For pump occupation q=N-k, c^dagger c c gives (q-1)*sqrt(q).
            cdccFactor = (N-1:-1:0) .* sqrt(N:-1:1);
            cdccSector = cdccFactor * overlapC;
            cdccContribution = adjacentWeight * cdccSector;
            meanCDCC = meanCDCC + cdccContribution;

            % <a b>: ket sector N, bra sector N-1.
            abSector = (1:N) * (conj(prev1) .* psi(2:N+1,:));
            meanAB = meanAB + adjacentWeight * abSector;
            j = 1:N;
            abOverlap = conj(prev1).*psi(2:N+1,:);
            meanABNC = meanABNC + adjacentWeight*((j.*(N-j))*abOverlap);
            meanNAAB = meanNAAB + adjacentWeight*((j.*(j-1))*abOverlap);
            if N >= 2
                % ad bd raises k by one; c^2 lowers q by two: bra N-1.
                k = 0:N-2;
                factors = (k+1).*sqrt((N-k).*(N-k-1));
                meanADBDCC = meanADBDCC + adjacentWeight*(factors* ...
                    (conj(prev1(2:N,:)).*psi(1:N-1,:)));
            end
        end

        if s >= 3
            % <c^2>: ket sector N, bra sector N-2.
            c2Factor = sqrt((N:-1:2) .* (N-1:-1:1));
            c2Sector = c2Factor * (psi(1:N-1,:) .* conj(prev2));
            twoSectorWeight = conj(f(s-2)) * f(s);
            meanC2 = meanC2 + twoSectorWeight * c2Sector;
            c2Overlap = psi(1:N-1,:).*conj(prev2);
            meanCDCCC = meanCDCCC + twoSectorWeight* ...
                (((N-2:-1:0).*c2Factor)*c2Overlap);
            meanNACC = meanNACC + twoSectorWeight* ...
                (((0:N-2).*c2Factor)*c2Overlap);
            j = 2:N;
            meanAABB = meanAABB + twoSectorWeight*((j.*(j-1))* ...
                (conj(prev2).*psi(3:N+1,:)));

            % Correct abc: ket pair number j, giving j*sqrt(N-j).
            j = 1:N-1;
            abcSector = (j .* sqrt(N - j)) * ...
                (conj(prev2) .* psi(2:N,:));
            meanABC = meanABC + twoSectorWeight * abcSector;

        end

        if s >= 4
            % <c^3>: same pair number, ket N -> bra N-3.
            c3Factor = sqrt((N:-1:3) .* (N-1:-1:2) .* (N-2:-1:1));
            c3Sector = c3Factor * (psi(1:N-2,:) .* conj(prev3));
            threeSectorWeight = conj(f(s-3)) * f(s);
            meanC3 = meanC3 + threeSectorWeight * c3Sector;
            j = 1:N-2;
            factors = j.*sqrt((N-j).*(N-j-1));
            meanABCC = meanABCC + threeSectorWeight*(factors* ...
                (conj(prev3).*psi(2:N-1,:)));

            % Pair gap-3 (N,N-3) and gap-1 (N-1,N-2) at the SAME midpoint.
            % The coherent-only ratio is sqrt((N-2)/N); squeeze weights
            % require the general difference below (safe at parity zeros).
            gap3 = psi(1:N-2,:) .* conj(prev3);
            gap1 = prev1(1:N-2,:) .* conj(prev2(1:N-2,:));
            k = 0:N-3;
            uFactor = (N-2:-1:1) .* sqrt(N-1:-1:2);
            z = 2*k ./ (N*(N-2:-1:1));
            ratioMinusOne = z ./ (sqrt(1+z)+1);
            matchedDifference = (gap3-gap1) + ...
                bsxfun(@times,ratioMinusOne(:),gap3);
            midpointWeight = conj(f(s-2))*f(s-1);
            if isSqueezed
                % No coherent-state ratio may be used for squeezed weights.
                coefficientA = threeSectorWeight*c3Factor;
                coefficientB = midpointWeight*uFactor;
                increment = coefficientB*(gap3-gap1) ...
                    +(coefficientA-coefficientB)*gap3;
            else
                increment = midpointWeight * (uFactor * matchedDifference);
            end
            [deltaRaw,deltaCompensation] = compensated_add( ...
                deltaRaw,deltaCompensation,increment);
        elseif s == 3
            % The lower unmatched gap-1 pair has no retained gap-3 partner.
            [deltaRaw,deltaCompensation] = compensated_add( ...
                deltaRaw,deltaCompensation,-previousCDCCContribution);
        end

        if s >= 5
            q = N:-1:4;
            factors = sqrt(q.*(q-1).*(q-2).*(q-3));
            meanC4 = meanC4 + conj(f(s-4))*f(s)*(factors* ...
                (conj(prev4).*psi(1:N-3,:)));
        end
        if s >= 2, previousCDCCContribution = cdccContribution; end
        prev4 = prev3;
        prev3 = prev2;
        prev2 = prev1;
        prev1 = psi;

% BEGIN PROGRESS DISPLAY
        progress.advance(progressStage);
% END PROGRESS DISPLAY
    end

    % The upper unmatched gap-1 pair is the final retained sector pair.
    [deltaRaw,deltaCompensation] = compensated_add( ...
        deltaRaw,deltaCompensation,-previousCDCCContribution); %#ok<ASGLU>
    elapsedSeconds = toc(totalTimer);

% BEGIN PROGRESS DISPLAY
    progress.finalizing();
% END PROGRESS DISPLAY

    % A single set of canonical correlations, in the analytical conventions.
    out = struct('alpha',alpha,'tau',tau,'chi',alpha*tau,'level',4);
    out.C = normalize_moment(meanC,alpha,1);
    out.P = normalize_moment(nPump,alpha,2);
    out.S = normalize_moment(meanC2,alpha,2);
    out.T = normalize_moment(meanC3,alpha,3);
    out.U = normalize_moment(meanCDCC,alpha,3);
    out.Na = normalize_moment(nSignal,alpha,2);
    out.c = meanC;
    out.nc = nPump;
    out.na = nSignal;
    out.nb = nSignal;
    out.cc = meanC2;
    out.ccc = meanC3;
    out.cDcc = meanCDCC;
    out.ab = meanAB;
    out.abcDag = meanABCDag;
    out.abc = meanABC;
    out.nac = meanNaC;
    out.Nfl = nPump-abs(meanC).^2;
    out.M = meanC2-meanC.^2;
    out.varX = 1+2*nPump+2*real(meanC2)-4*real(meanC).^2;
    out.VY = 1+2*nPump-2*real(meanC2)-4*imag(meanC).^2;
    out.Delta = normalize_moment(deltaRaw,alpha,3);
    out.Q3 = normalize_moment(real(meanC-deltaRaw),alpha,1);

    % Exact operator derivatives; no sampled-time differentiation is used.
    out.dC = normalize_moment(-1i*meanAB,alpha,2);
    out.d2C = normalize_moment(-(2*meanNaC+meanC),alpha,3);
    out.dP = normalize_moment(2*imag(meanABCDag),alpha,3);
    out.dS = normalize_moment(-2i*meanABC,alpha,3);
    out.dV = 2*alpha^2*(out.dP-real(out.dS))-8*imag(meanC).* ...
        imag(normalize_moment(-1i*meanAB,alpha,1));
    if isSqueezed
        out.Calpha = normalize_moment(derivativeMeanC,alpha,1) ...
            -normalize_moment(meanC,alpha,2)-tau.*out.dC;
    else
        out.Calpha = normalize_moment(meanCScore,alpha,2)-tau.*out.dC;
    end

    out.raw = struct('c',meanC,'nc',nPump,'na',nSignal,'nb',nSignal, ...
        'cc',meanC2,'ccc',meanC3,'cDcc',meanCDCC, ...
        'ab',meanAB,'abcDag',meanABCDag,'abc',meanABC,'nac',meanNaC, ...
        'Delta',deltaRaw,'YXY',2*real(meanC-deltaRaw));
    % Explicit c2/c3 aliases preserve existing direct-moment plotting code.
    out.raw.c2 = out.cc;
    out.raw.c3 = out.ccc;
    out.normalized = struct('C',out.C,'P',out.P,'S',out.S, ...
        'T',out.T,'U',out.U,'Na',out.Na,'Delta',out.Delta,'Q3',out.Q3, ...
        'ab',normalize_moment(meanAB,alpha,2), ...
        'abcDag',normalize_moment(meanABCDag,alpha,3), ...
        'abc',normalize_moment(meanABC,alpha,3), ...
        'nac',normalize_moment(meanNaC,alpha,3));

    % Canonical X/Y quadratures, X_j=j+j^dagger, Y_j=-i*(j-j^dagger).
    % These are moments of the full-state estimate; the vacuum term is 1.
    out.quadratures = struct( ...
        'VarXc',out.varX,'VarYc',out.VY, ...
        'CovXcYc',2*imag(meanC2)-4*real(meanC).*imag(meanC), ...
        'VarXa',1+2*nSignal,'VarYa',1+2*nSignal, ...
        'VarXb',1+2*nSignal,'VarYb',1+2*nSignal, ...
        'CovXaXb',2*real(meanAB),'CovYaYb',-2*real(meanAB), ...
        'CovXaYb',2*imag(meanAB),'CovYaXb',2*imag(meanAB));

    % Independent fourth-degree building blocks, plus exact symmetry partners.
    fourthRaw = struct('cD2c2',meanCD2C2,'cDccc',meanCDCCC, ...
        'cccc',meanC4,'abnc',meanABNC,'nacc',meanNACC, ...
        'nanc',meanNANC,'nanb',meanNANB,'aD2a2',meanAD2A2, ...
        'abcc',meanABCC,'aDbDcc',meanADBDCC,'naab',meanNAAB,'aabb',meanAABB);
    fourthRaw.nbcc = meanNACC;
    fourthRaw.nbnc = meanNANC;
    fourthRaw.bD2b2 = meanAD2A2;
    fourthRaw.nbab = meanNAAB;
    fourthRaw.cD3c = conj(meanCDCCC);
    fourthRaw.cD4 = conj(meanC4);
    fourthRaw.aDbDnc = conj(meanABNC);
    fourthRaw.nacD2 = conj(meanNACC);
    fourthRaw.nbcD2 = conj(meanNACC);
    fourthRaw.aDbDcD2 = conj(meanABCC);
    fourthRaw.abcD2 = conj(meanADBDCC);
    fourthRaw.aD2bD2 = conj(meanAABB);
    fourthRaw.aDbDna = conj(meanNAAB); % normal ordered ad^2 a bd
    fourthRaw.aDbDnb = conj(meanNAAB);
    out.raw.fourth = fourthRaw;
    out.normalized.fourth = struct();
    names4 = fieldnames(fourthRaw);
    for j4 = 1:numel(names4)
        name4 = names4{j4};
        out.normalized.fourth.(name4) = normalize_moment(fourthRaw.(name4),alpha,4);
    end
    out.fourth = fourthRaw;
    out.fourth.nc2 = meanCD2C2+nPump;
    out.fourth.na2 = meanNANB;
    out.fourth.nb2 = meanNANB;
    out.fourth.varNc = out.fourth.nc2-nPump.^2;
    out.fourth.varNa = meanNANB-nSignal.^2;
    out.fourth.varNb = out.fourth.varNa;
    out.fourth.covNaNc = meanNANC-nSignal.*nPump;
    out.fourth.covNbNc = out.fourth.covNaNc;
    out.fourth.covNaNb = out.fourth.varNa;
    out.fourth.g2c = intensity_ratio(meanCD2C2,nPump.^2);
    out.fourth.g2a = intensity_ratio(meanAD2A2,nSignal.^2);
    out.fourth.g2b = out.fourth.g2a;
    out.fourth.g2ab = intensity_ratio(meanNANB,nSignal.^2);
    out.fourth.g2ac = intensity_ratio(meanNANC,nSignal.*nPump);
    out.fourth.g2bc = out.fourth.g2ac;
    out.fourth.FanoC = intensity_ratio(out.fourth.varNc,nPump);
    out.fourth.FanoA = intensity_ratio(out.fourth.varNa,nSignal);
    out.fourth.FanoB = out.fourth.FanoA;
    out.fourth.abna = meanNAAB+meanAB;
    out.fourth.abnb = out.fourth.abna;
    out.fourth.na_aDbD = conj(out.fourth.abna);
    out.fourth.nb_aDbD = out.fourth.na_aDbD;

    % Normal ordering retains the vacuum contractions (+3 and lower moments).
    meanX = 2*real(meanC);
    meanY = 2*imag(meanC);
    X2 = 1+2*nPump+2*real(meanC2);
    Y2 = 1+2*nPump-2*real(meanC2);
    X3 = 2*real(meanC3)+6*real(meanCDCC)+6*real(meanC);
    Y3 = -2*imag(meanC3)+6*imag(meanCDCC)+6*imag(meanC);
    out.fourth.X4 = 2*real(meanC4)+8*real(meanCDCCC)+6*meanCD2C2 ...
        +12*real(meanC2)+12*nPump+3;
    out.fourth.Y4 = 2*real(meanC4)-8*real(meanCDCCC)+6*meanCD2C2 ...
        -12*real(meanC2)+12*nPump+3;
    out.fourth.centralX4 = out.fourth.X4-4*meanX.*X3+6*meanX.^2.*X2-3*meanX.^4;
    out.fourth.centralY4 = out.fourth.Y4-4*meanY.*Y3+6*meanY.^2.*Y2-3*meanY.^4;
    out.fourth.varX2 = out.fourth.X4-X2.^2; % Var(X^2), not Var(X)^2
    out.fourth.varY2 = out.fourth.Y4-Y2.^2;
    out.quadratures.meanXc = meanX;
    out.quadratures.meanYc = meanY;
    out.quadratures.X2 = X2;
    out.quadratures.Y2 = Y2;
    out.quadratures.X3 = X3;
    out.quadratures.Y3 = Y3;
    out.quadratures.X4 = out.fourth.X4;
    out.quadratures.Y4 = out.fourth.Y4;
    out.quadratures.centralX4 = out.fourth.centralX4;
    out.quadratures.centralY4 = out.fourth.centralY4;
    out.quadratures.varX2 = out.fourth.varX2;
    out.quadratures.varY2 = out.fourth.varY2;
    out.initialState = struct('type','coherent','alpha',alpha, ...
        'squeezeR',squeezeR,'squeezeAngle',squeezeAngle, ...
        'convention','D(alpha) S(r exp(i theta)) |0>');
    if isSqueezed, out.initialState.type = 'displaced squeezed'; end

    % Propagation and cutoff diagnostics.
    info = struct();
    info.methodRequested = method;
    if usedSpectral && usedChebyshev
        info.methodUsed = 'hybrid';
    elseif usedChebyshev
        info.methodUsed = 'chebyshev';
    else
        info.methodUsed = 'spectral';
    end
    info.Nmin = Nmin;
    info.Nmax = Nmax;
    info.numberOfSectors = nSectors;
    info.numberOfTimes = Nt;
    info.retainedProbability = retainedProbability;
    info.renormalizedAfterTruncation = false;
    info.timeConvention = 'tau=g*t; chi=alpha*tau';
    info.initialState = out.initialState;
    info.initialStateDiagnostics = initialDiagnostics;
    info.exactInitialRawMoments = expectedInitial;
    info.initialRawMomentErrors = struct( ...
        'c',abs(meanC(1)-expectedInitial.c), ...
        'nc',abs(nPump(1)-expectedInitial.nc), ...
        'cc',abs(meanC2(1)-expectedInitial.cc), ...
        'ccc',abs(meanC3(1)-expectedInitial.ccc), ...
        'cDcc',abs(meanCDCC(1)-expectedInitial.cDcc), ...
        'cD2c2',abs(meanCD2C2(1)-expectedInitial.cD2c2), ...
        'cDccc',abs(meanCDCCC(1)-expectedInitial.cDccc), ...
        'cccc',abs(meanC4(1)-expectedInitial.cccc), ...
        'X4',abs(out.fourth.X4(1)-expectedInitial.X4), ...
        'Y4',abs(out.fourth.Y4(1)-expectedInitial.Y4), ...
        'varNc',abs(out.fourth.varNc(1)-expectedInitial.varNc));
    info.initialNormalizedMomentErrors = struct( ...
        'C',abs(out.C(1)-normalize_moment(expectedInitial.c,alpha,1)), ...
        'P',abs(out.P(1)-normalize_moment(expectedInitial.nc,alpha,2)), ...
        'S',abs(out.S(1)-normalize_moment(expectedInitial.cc,alpha,2)), ...
        'T',abs(out.T(1)-normalize_moment(expectedInitial.ccc,alpha,3)), ...
        'U',abs(out.U(1)-normalize_moment(expectedInitial.cDcc,alpha,3)));
    info.discardedProbability = max(0, 1-retainedProbability);
    info.retainedInitialMean = retainedInitialMean;
    info.missingInitialMean = max(0, expectedInitial.nc-retainedInitialMean);
    info.retainedInitialNumber2 = retainedInitialNumber2;
    info.missingInitialNumber2 = max(0,expectedInitial.nc2-retainedInitialNumber2);
    info.maxSectorNormError = maxNormError;
    info.requestedChebTotalTarget = tolerance;
    info.effectiveChebLocalTarget = max(50*eps,tolerance/max(1,Nt-1));
    info.effectiveChebAccumulatedTarget = ...
        max(0,Nt-1)*info.effectiveChebLocalTarget;
    info.maxNumberInvariantError = ...
        max(abs(nPump + nSignal - retainedInitialMean));
    info.maxNumberSquaredInvariantError = max(abs( ...
        out.fourth.nc2+out.fourth.na2+2*meanNANC-retainedInitialNumber2));
    finiteChebDegrees = chebDegrees(~isnan(chebDegrees));
    if isempty(finiteChebDegrees)
        info.maxChebyshevDegree = NaN;
    else
        info.maxChebyshevDegree = max(finiteChebDegrees);
    end
    info.elapsedSeconds = elapsedSeconds;
    info.usedParallel = useParallel;
    info.estimatedParallelStateBytes = parallelStateBytes;
    info.tmaxConvention = 'Coherent-input heuristic; NaN for squeezed input.';
    if isSqueezed
        info.tmax = NaN;
    elseif alpha == 0
        info.tmax = sqrt(2);
    else
        info.tmax = asinh(sqrt(2*alpha^2))/alpha;
    end

    info.maxDeltaConsistencyError = max(abs(out.Delta-(out.T-out.U)));
    info.transferIdentityApplicable = ~isSqueezed && alpha > 0;
    if info.transferIdentityApplicable
        info.maxTransferIdentityError = max(abs(out.U-(out.C+out.d2C/2+ ...
            (out.C+out.chi.*out.dC+alpha*out.Calpha)/(2*alpha^2))));
    else
        info.maxTransferIdentityError = NaN; % the identity assumes coherent input
    end
    info.normalization = 'Degree-d ordered words are divided by alpha^d.';
    info.varianceConvention = 'X=c+cd, Y=-i(c-cd); varX and VY have vacuum value 1.';
    info.DeltaConvention = 'Delta=T-U; Q3=<YXY>/(2alpha)=Re(C-alpha^2*Delta).';
    info.derivatives = 'Exact operator identities; Calpha holds chi, r, theta and sector bounds fixed.';
    info.fourthOrderConvention = 'fourth raw; normalized.fourth divided by alpha^4; X4/Y4 are not central.';
    info.centralMomentNote = 'Large displacements can cause cancellation in central fourth moments; check cutoff and roundoff.';
    info.parameterFree = true;
    info.usesFittedData = false;
    out.info = info;

% BEGIN PROGRESS DISPLAY
    progress.finish();
% END PROGRESS DISPLAY

    if verbose
        fprintf(['brute_force_numerics: N = %d:%d (%d sectors), %d times, ' ...
                 'method = %s, %.3f s\n'], ...
            Nmin, Nmax, nSectors, Nt, info.methodUsed, elapsedSeconds);
        fprintf('  initial pump: %s, r=%.6g, theta=%.6g rad\n', ...
            out.initialState.type,squeezeR,squeezeAngle);
        fprintf(['  retained probability = %.16g, missing initial mean = %.3e, ' ...
                 'max norm error = %.3e, invariant error = %.3e\n'], ...
            retainedProbability, info.missingInitialMean, maxNormError, ...
            info.maxNumberInvariantError);
    end
end


function value = get_option(opts, name, defaultValue)
    if isfield(opts, name)
        value = opts.(name);
    else
        value = defaultValue;
    end
end


function value = boolean_option(opts, name, defaultValue)
    value = get_option(opts, name, defaultValue);
    validateattributes(value, {'logical','numeric'}, ...
        {'scalar','real','finite'}, mfilename, ['OPTS.' name]);
    if value ~= 0 && value ~= 1
        error('brute_force_numerics:BadBoolean', 'OPTS.%s must be true, false, 0, or 1.', name);
    end
    value = logical(value);
end


function y = normalize_moment(x, alpha, degree)
% Dividing by alpha^degree does not renormalize the retained state.
    if alpha == 0
        y = nan(size(x));
    else
        y = x / alpha^degree;
    end
end


function [total,compensation] = compensated_add(total,compensation,increment)
% Kahan accumulation for the small cubic difference over many sectors.
    correctedIncrement = increment-compensation;
    nextTotal = total+correctedIncrement;
    compensation = (nextTotal-total)-correctedIncrement;
    total = nextTotal;
end


function [Nmin, Nmax] = coherent_bounds(alpha, relativeCutoff)
% Return a two-sided range based on coherent-state AMPLITUDES.  One state
% immediately outside the threshold is retained on each side. Moments
% spanning several sectors require a cutoff-convergence check; their error
% is not bounded by discarded probability alone.
    mu = alpha^2;
    if mu == 0
        Nmin = 0;
        Nmax = 0;
        return
    end

    modeN = floor(mu);
    logPeak = log_coherent_abs(modeN, mu);
    logThreshold = logPeak + log(relativeCutoff);

    firstInside = modeN;
    while firstInside > 0 && ...
            log_coherent_abs(firstInside-1, mu) >= logThreshold
        firstInside = firstInside - 1;
    end
    Nmin = max(0, firstInside-1);

    lastInside = modeN;
    while log_coherent_abs(lastInside+1, mu) >= logThreshold
        lastInside = lastInside + 1;
    end
    Nmax = lastInside + 1;
end


function f = coherent_coefficients(alpha, n)
% Stable evaluation of exp(-alpha^2/2)*alpha^n/sqrt(n!).
    if alpha == 0
        f = zeros(size(n));
        f(n == 0) = 1;
        return
    end
    mu = alpha^2;
    logAbs = -mu/2 + n*log(alpha) - 0.5*gammaln(n+1);
    f = exp(logAbs);
end


function y = log_coherent_abs(n, mu)
    y = -mu/2 + 0.5*n*log(mu) - 0.5*gammaln(n+1);
end


function [psi, chebDegree, kind] = evolve_sector( ...
        N, tau, method, spectralMaxDimension, tolerance, maxChebDegree)
    if strcmp(method, 'auto')
        if N+1 <= spectralMaxDimension
            sectorMethod = 'spectral';
        else
            sectorMethod = 'chebyshev';
        end
    else
        sectorMethod = method;
    end

    if strcmp(sectorMethod, 'spectral')
        psi = spectral_trajectory(N, tau);
        chebDegree = NaN;
        kind = 1;
    else
        [psi, chebDegree] = chebyshev_trajectory( ...
            N, tau, tolerance, maxChebDegree);
        kind = 2;
    end
end


function psi = spectral_trajectory(N, tau)
% Roundoff-accurate trajectory.  M is real symmetric, so V' = inv(V).
    Nt = numel(tau);
    if N == 0
        psi = ones(1, Nt);
        return
    end

    j = (1:N).';
    coupling = j .* sqrt(N-j+1);
    M = diag(coupling, 1);
    M = M + M.';
    [V, D] = eig(M);
    eigenvalues = diag(D);
    projection = conj(V(1,:)).';       % V' * e1
    phases = exp((-1i*eigenvalues) * tau);
    psi = V * bsxfun(@times, projection, phases);
    psi(:,1) = 0;
    psi(1,1) = 1; % exact initial vector, including exactly zero signal intensity
end


function [psi, degree] = chebyshev_trajectory( ...
        N, tau, tolerance, maxChebDegree)
% Matrix-free propagation using a Chebyshev expansion of exp(-i*M*dt).
    Nt = numel(tau);
    psi = complex(zeros(N+1, Nt));
    psi(1,1) = 1;
    if N == 0 || Nt == 1
        degree = 0;
        if N == 0
            psi(1,:) = 1;
        end
        return
    end

    j = (1:N).';
    coupling = j .* sqrt(N-j+1);
    rowSums = [coupling(1); ...
               coupling(1:end-1) + coupling(2:end); ...
               coupling(end)];
    rho = max(rowSums); % rigorous infinity-norm bound on |lambda(M)|
    step = tau(2)-tau(1);
    % At late times, colon-grid spacings vary at the scale of tau, not dt.
    if any(abs(diff(tau)-step) > 20*eps(max(1,max(abs(tau)))))
        error('brute_force_numerics:NonuniformGrid', ...
            'The Chebyshev engine requires a uniform time grid.');
    end

    localTolerance = max(50*eps, tolerance/max(1,Nt-1));
    [coefficients, degree] = chebyshev_coefficients( ...
        rho*step, localTolerance, maxChebDegree);

    for it = 2:Nt
        psi(:,it) = chebyshev_step( ...
            psi(:,it-1), coupling, rho, coefficients);
    end
end


function [coefficients, degree] = chebyshev_coefficients( ...
        z, tolerance, maxDegree)
% exp(-i*z*x) = J0(z) + 2*sum_{k>=1}(-i)^k Jk(z) Tk(x), |x|<=1.
    if z == 0
        coefficients = 1;
        degree = 0;
        return
    end

    % Far enough into the monotone Bessel tail that the uncomputed remainder
    % is negligible relative to double precision for the intended tolerance.
    tailOrder = ceil(z + 20*sqrt(z+1) + 40);
    if z >= maxDegree
        error('brute_force_numerics:ChebyshevStepTooLarge', ...
            ['rho*dt = %.4g requires a polynomial degree well above %d. ' ...
             'Reduce dt, increase MaxChebyshevDegree, or use Method=''spectral''.'], ...
            z, maxDegree);
    end

    orders = 0:tailOrder;
    J = besselj(orders, z);
    tailFrom = fliplr(cumsum(fliplr(abs(J))));

    % For degree m, terms m+1,... are omitted.  All nonzero Chebyshev terms
    % carry the factor 2, hence this conservative operator-norm tail bound.
    candidate = find(2*tailFrom(2:end) <= tolerance, 1, 'first');
    if isempty(candidate)
        degree = tailOrder;
    else
        degree = candidate - 1;
    end
    if degree > maxDegree
        error('brute_force_numerics:ChebyshevDegree', ...
            ['Required Chebyshev degree is %d, above MaxChebyshevDegree=%d. ' ...
             'Reduce dt or use Method=''spectral''.'], degree, maxDegree);
    end

    orders = 0:degree;
    coefficients = 2*((-1i).^orders).*J(1:degree+1);
    coefficients(1) = J(1);
end


function y = chebyshev_step(x, coupling, rho, coefficients)
    degree = numel(coefficients)-1;
    T0 = x;
    y = coefficients(1)*T0;
    if degree == 0
        return
    end

    T1 = tridiagonal_multiply(coupling, T0)/rho;
    y = y + coefficients(2)*T1;
    for k = 2:degree
        T2 = 2*tridiagonal_multiply(coupling, T1)/rho - T0;
        y = y + coefficients(k+1)*T2;
        T0 = T1;
        T1 = T2;
    end
end


function y = tridiagonal_multiply(coupling, x)
% Apply the zero-diagonal symmetric tridiagonal block without constructing it.
    y = zeros(size(x), 'like', x);
    y(1:end-1) = coupling .* x(2:end);
    y(2:end) = y(2:end) + coupling .* x(1:end-1);
end



function ratio = intensity_ratio(numerator,denominator)
% Zero-intensity g2/Fano factors are undefined. No arbitrary intensity floor.
    ratio = nan(size(numerator));
    valid = denominator > 0;
    ratio(valid) = numerator(valid)./denominator(valid);
end

function exact = initial_pump_moments(alpha,r,theta)
% Gaussian moments for D(alpha)S(zeta)|0>, alpha real.
    n = sinh(r)^2;
    m = -exp(1i*theta)*sinh(r)*cosh(r);
    exact = struct('c',alpha,'nc',alpha^2+n,'cc',alpha^2+m, ...
        'ccc',alpha^3+3*alpha*m,'cDcc',alpha^3+alpha*(2*n+m), ...
        'cD2c2',alpha^4+alpha^2*(4*n+2*real(m))+2*n^2+abs(m)^2, ...
        'cDccc',alpha^4+3*alpha^2*(n+m)+3*n*m, ...
        'cccc',alpha^4+6*alpha^2*m+3*m^2);
    exact.nc2 = exact.cD2c2+exact.nc;
    exact.varX = exp(-2*r)*cos(theta/2)^2+exp(2*r)*sin(theta/2)^2;
    exact.varY = exp(2*r)*cos(theta/2)^2+exp(-2*r)*sin(theta/2)^2;
    exact.varNc = alpha^2*exact.varX+2*n*(n+1);
    exact.X4 = (2*alpha)^4+6*(2*alpha)^2*exact.varX+3*exact.varX^2;
    exact.Y4 = 3*exact.varY^2;
end


function [f,df,Nmin,Nmax,diag] = squeezed_initial_state(alpha,r,theta,relativeCutoff,requestedNmin,requestedNmax)
% Initial pump is D(alpha)*S(r*exp(1i*theta))|0>, alpha real.
% S(zeta)=exp((conj(zeta)*c^2-zeta*c^dagger^2)/2).
% Returned coefficients are NOT renormalized after sector truncation.
% The recurrence is logarithmically scaled: f_0 may underflow without
% destroying coefficients near the populated sectors (including alpha=100).
    if nargin < 5, requestedNmin = []; end
    if nargin < 6, requestedNmax = []; end
    exact = squeezed_initial_moments(alpha,r,theta);
    mu = exact.nc;
    sigma = sqrt(max(0,exact.varNc));
    if ~isfinite(mu) || ~isfinite(sigma) || ~isfinite(exact.numberWeight4)
        error('brute_force_numerics:SqueezingTooLarge', ...
            'The requested squeezed state has moments outside double precision.');
    end
    % Rigorous Chernoff bounds of the exact Gaussian photon-number PGF.
    % A complete contiguous interval is kept: no internal zero or even/odd
    % oscillation in the squeezed distribution can terminate the search.
    step = max(20,ceil(sigma));
    autoNmin = max(0,floor(mu-10*sigma-20));
    autoNmax = ceil(mu+10*sigma+20);
    if autoNmax >= flintmax
        error('brute_force_numerics:SqueezedSectorIndexOverflow', ...
            'The squeezed-state photon support exceeds exactly representable sector indices.');
    end
    logMomentTarget = 2*log(relativeCutoff)+log(exact.numberWeight4)-log(4);
    for iteration=1:10000
        logProbabilityTarget = 2*log(relativeCutoff)-log(4*(autoNmax+1));
        [upperProbability,upperMoment] = squeezed_upper_tail_logs( ...
            autoNmax,alpha,r,theta);
        if upperProbability <= logProbabilityTarget && upperMoment <= logMomentTarget
            break
        end
        autoNmax = autoNmax+step;
        if iteration == 10000 || autoNmax >= flintmax
            error('brute_force_numerics:SqueezedCutoff', ...
                'Could not obtain finite automatic sector bounds for this squeezed state.');
        end
    end
    while autoNmin > 0
        [lowerProbability,lowerMoment] = squeezed_lower_tail_logs( ...
            autoNmin,alpha,r,theta);
        if lowerProbability <= logProbabilityTarget && lowerMoment <= logMomentTarget
            break
        end
        autoNmin = max(0,autoNmin-step);
    end
    Nmin=autoNmin; Nmax=autoNmax;
    if ~isempty(requestedNmin), Nmin=double(requestedNmin); end
    if ~isempty(requestedNmax), Nmax=double(requestedNmax); end
    if Nmin>Nmax
        error('brute_force_numerics:BadSectorRange', ...
            'Nmin (%d) must not exceed Nmax (%d).',Nmin,Nmax);
    end
    % One extra coefficient is needed by the exact displacement derivative;
    % it belongs to the original state even if outside the retained range.
    coefficients = squeezed_coefficients(alpha,r,theta,Nmax+1);
    sectors=Nmin:Nmax;
    f=coefficients(sectors+1);
    lowerCoefficients=complex(zeros(size(sectors)));
    positive=sectors>0;
    lowerCoefficients(positive)=coefficients(sectors(positive));
    df=sqrt(sectors).*lowerCoefficients- ...
        sqrt(sectors+1).*coefficients(sectors+2);
    [logUpperProbability,logUpperMoment]=squeezed_upper_tail_logs(Nmax,alpha,r,theta);
    [logLowerProbability,logLowerMoment]=squeezed_lower_tail_logs(Nmin,alpha,r,theta);
    diag=struct();
    diag.state='D(alpha) S(r exp(i theta)) |0>';
    diag.squeezeConvention='S(zeta)=exp((conj(zeta)c^2-zeta cdag^2)/2)';
    diag.squeezeR=r; diag.squeezeAngle=theta;
    diag.expectedMean=exact.nc;
    diag.expectedNumber2=exact.number2;
    diag.expectedNumberVariance=exact.varNc;
    diag.initialRaw=exact;
    diag.autoNmin=autoNmin; diag.autoNmax=autoNmax;
    diag.tailProbabilityUpperBound=min(1,exp(logUpperProbability)+exp(logLowerProbability));
    diag.tailNumberWeight4UpperBound=exp(logUpperMoment)+exp(logLowerMoment);
    diag.tailBoundDescription=['Bounds for omitted probability and E[(N+1)^4; N outside bounds] ' ...
        'from the exact Gaussian generating function, subject to double precision.'];
    diag.generatedProbability=sum(abs(coefficients).^2);
    diag.coefficientNormalizationError=abs(diag.generatedProbability-1);
    diag.renormalizedAfterTruncation=false;
    % A missed normalization substantially above the certified upper tail
    % is a useful detector of recurrence instability, rather than silently
    % normalizing inaccurate amplitudes into an apparently valid state.
    recurrenceTolerance=max(5e-9,20*exp(squeezed_upper_tail_logs(Nmax+1,alpha,r,theta)));
    if diag.coefficientNormalizationError > recurrenceTolerance
        error('brute_force_numerics:SqueezedRecurrenceAccuracy', ...
            ['Squeezed-state coefficient normalization check failed (error %.3g). ' ...
             'This parameter combination needs higher precision.'], ...
             diag.coefficientNormalizationError);
    end
end


function f=squeezed_coefficients(alpha,r,theta,Nmax)
% Coefficients f_0,...,f_Nmax with the vacuum amplitude's physical phase.
% Bargmann recurrence: sqrt(n+1) f_(n+1)=alpha(1+t) f_n-t sqrt(n) f_(n-1),
% t=exp(i theta)*tanh(r). Scaling changes neither normalization nor phase.
    t=exp(1i*theta)*tanh(r);
    gamma=alpha*(1+t);
    logF0=-0.5*log(cosh(r))-0.5*alpha^2*(1+t);
    f=complex(zeros(1,Nmax+1));
    previous=complex(0); current=complex(1); logScale=0;
    for n=0:Nmax
        if current~=0
            f(n+1)=exp(real(logF0)+logScale+log(abs(current)))* ...
                exp(1i*(imag(logF0)+angle(current)));
        end
        if n==Nmax, break; end
        next=(gamma*current-t*sqrt(n)*previous)/sqrt(n+1);
        previous=current; current=next;
        magnitude=max(abs(previous),abs(current));
        if magnitude>1e100 || (magnitude>0 && magnitude<1e-100)
            previous=previous/magnitude; current=current/magnitude;
            logScale=logScale+log(magnitude);
        end
    end
    if any(~isfinite(f))
        error('brute_force_numerics:SqueezedCoefficientOverflow', ...
            'Squeezed-state Fock recurrence overflowed.');
    end
end


function exact=squeezed_initial_moments(alpha,r,theta)
% Exact Gaussian raw moments, with <dc^dagger dc>=n and <dc dc>=m.
    n=sinh(r)^2;
    m=-exp(1i*theta)*sinh(r)*cosh(r);
    exact=struct();
    exact.c=alpha; exact.nc=alpha^2+n;
    exact.cc=alpha^2+m;
    exact.ccc=alpha^3+3*alpha*m;
    exact.cDcc=alpha^3+alpha*(m+2*n);
    exact.cD2c2=alpha^4+alpha^2*(4*n+2*real(m))+2*n^2+abs(m)^2;
    exact.cDccc=alpha^4+3*alpha^2*(m+n)+3*n*m;
    exact.cccc=alpha^4+6*alpha^2*m+3*m^2;
    exact.number2=exact.cD2c2+exact.nc;
    % This form avoids the large-number subtraction <N^2>-<N>^2.
    exact.varX=exp(-2*r)*cos(theta/2)^2+exp(2*r)*sin(theta/2)^2;
    exact.varY=exp(2*r)*cos(theta/2)^2+exp(-2*r)*sin(theta/2)^2;
    exact.varNc=alpha^2*exact.varX+2*n*(n+1);
    exact.X4=16*alpha^4+24*alpha^2*exact.varX+3*exact.varX^2;
    exact.Y4=3*exact.varY^2;
    f3=gaussian_normal_moment(3,3,alpha,n,m);
    f4=gaussian_normal_moment(4,4,alpha,n,m);
    exact.numberWeight4=real(f4+10*f3+25*exact.cD2c2+15*exact.nc+1);
end


function value=gaussian_normal_moment(p,q,alpha,n,m)
% Wick expansion of <(c^dagger)^p c^q>, used for tail diagnostics only.
    value=complex(0);
    for i=0:p
        for j=0:q
            centered=complex(0);
            for w=0:min(i,j)
                if mod(i-w,2)~=0 || mod(j-w,2)~=0, continue; end
                u=(i-w)/2; v=(j-w)/2;
                coefficient=factorial(i)*factorial(j)/ ...
                    (2^(u+v)*factorial(u)*factorial(v)*factorial(w));
                centered=centered+coefficient*conj(m)^u*m^v*n^w;
            end
            value=value+nchoosek(p,i)*nchoosek(q,j)*alpha^(p+q-i-j)*centered;
        end
    end
end


function value=squeezed_log_pgf(v,alpha,r,theta)
% log <exp(v*N)>; factored covariance form avoids cancellation of
% the displacement numerator and determinant near an aligned squeeze axis.
    q=-expm1(v);
    lambdaPlus=expm1(2*r)/2;
    lambdaMinus=expm1(-2*r)/2;
    aPlus=1+q*lambdaPlus; aMinus=1+q*lambdaMinus;
    if aPlus<=0 || aMinus<=0
        value=Inf; return
    end
    value=-0.5*(log1p(q*lambdaPlus)+log1p(q*lambdaMinus))-alpha^2*q* ...
        (cos(theta/2)^2/aMinus+sin(theta/2)^2/aPlus);
end


function [logProbability,logMoment]=squeezed_upper_tail_logs(Nmax,alpha,r,theta)
% Markov: P(N>M)<=G(exp(v))*exp(-v*(M+1)). The fourth-weight bound
% uses sup_{x>=M+1}(x+1)^4 exp(-v*x), so remains valid at small M.
    vSingular=log1p(2/expm1(2*r));
    if ~isfinite(vSingular), vSingular=50; end
    vUpper=min(50,vSingular*(1-1e-10));
    optim=optimset('Display','off','TolX',max(realmin,1e-12*vUpper));
    objective=@(v) squeezed_log_pgf(v,alpha,r,theta)-v*(Nmax+1);
    [~,logProbability]=fminbnd(objective,0,vUpper,optim);
    logProbability=min(0,logProbability);
    weighted=@(v) squeezed_log_pgf(v,alpha,r,theta)+ ...
        4*log(max(Nmax+2,4/v))-v*max(Nmax+1,4/v-1);
    [~,logMoment]=fminbnd(weighted,0,vUpper,optim);
end


function [logProbability,logMoment]=squeezed_lower_tail_logs(Nmin,alpha,r,theta)
    if Nmin==0
        logProbability=-Inf; logMoment=-Inf; return
    end
    objective=@(v) squeezed_log_pgf(-v,alpha,r,theta)+v*(Nmin-1);
    [~,logProbability]=fminbnd(objective,0,50, ...
        optimset('Display','off','TolX',1e-12));
    logProbability=min(0,logProbability);
    logMoment=logProbability+4*log(Nmin);
end

% BEGIN PROGRESS DISPLAY
function progress = numerical_progress_display(enabled, total)
% Display only: never changes a sector, moment, solver option, or output.
    window = [];
    active = true;
    phase = 0;
    label = '';
    completed = 0;
    runClock = tic;
    phaseClock = runClock;
    lastDraw = -Inf;
    lastPrint = -Inf;
    progress = struct('start', @start_phase, 'advance', @advance, ...
        'finalizing', @finalizing, 'finish', @finish, 'close', @close_display);
    if enabled && usejava('desktop')
        previousFigure = get(0, 'CurrentFigure');
        try
            window = waitbar(0, 'Preparing numerical evolution...', ...
                'Name', 'Trilinear numerics', 'HandleVisibility', 'off');
        catch
            window = []; % Text progress remains available without graphics.
        end
        restore_figure(previousFigure);
    end

    function start_phase(id, name)
        if ~enabled || ~active, return; end
        phase = id;
        label = name;
        completed = 0;
        phaseClock = tic;
        lastDraw = -Inf;
        lastPrint = -Inf;
        show_progress(true);
    end

    function advance(id)
        % A late parallel notification must not update the next phase.
        if ~enabled || ~active || id ~= phase, return; end
        completed = min(total, completed+1);
        show_progress(completed == total);
    end

    function show_progress(force)
        elapsed = toc(runClock);
        if ~force && elapsed-lastDraw < 0.5, return; end
        lastDraw = elapsed;
        fraction = completed/total;
        if completed > 0
            remaining = max(0, toc(phaseClock)*(total-completed)/completed);
            estimate = sprintf('Remaining ~%s | Estimated finish %s', ...
                duration_text(remaining), ...
                datestr(now+remaining/86400, 'dd-mmm HH:MM:SS'));
        else
            estimate = 'Remaining / finish: estimating after first completed sector';
        end
        count = sprintf('%s: %d/%d sectors (%.1f%%)', ...
            label, completed, total, 100*fraction);
        timing = sprintf('Elapsed %s | %s', duration_text(elapsed), estimate);
        update_window(fraction, {count; timing});
        if force || elapsed-lastPrint >= 5
            fprintf('%s\n  %s\n', count, timing);
            lastPrint = elapsed;
        end
    end

    function finalizing()
        if ~enabled || ~active, return; end
        phase = -1; % Ignore any remaining parallel completion notifications.
        update_window(1, {'Sector work complete; finalizing outputs...'; ...
            ['Elapsed ' duration_text(toc(runClock))]});
    end

    function finish()
        if enabled && active
            fprintf('Numerical calculation complete. Total elapsed %s.\n', ...
                duration_text(toc(runClock)));
        end
        close_display();
    end

    function update_window(fraction, message)
        if isempty(window) || ~isgraphics(window, 'figure'), return; end
        previousFigure = get(0, 'CurrentFigure');
        try
            waitbar(fraction, window, message);
            drawnow limitrate;
        catch
            % A closed/unavailable display must never abort the calculation.
            if isgraphics(window, 'figure'), delete(window); end
            window = [];
        end
        restore_figure(previousFigure);
    end

    function close_display()
        active = false;
        if ~isempty(window) && isgraphics(window, 'figure')
            delete(window);
        end
        window = [];
    end

    function restore_figure(previousFigure)
        if isempty(previousFigure) || isgraphics(previousFigure, 'figure')
            set(0, 'CurrentFigure', previousFigure);
        end
    end

    function text = duration_text(seconds)
        seconds = max(0, round(seconds));
        text = sprintf('%02d:%02d:%02d', floor(seconds/3600), ...
            floor(mod(seconds,3600)/60), mod(seconds,60));
    end
end
% END PROGRESS DISPLAY


==> anc/all_passages/functions/documentation/ALL_MOMENTS.txt <==
EXHAUSTIVE EQUAL-TIME FIELD MOMENTS OF TOTAL OPERATOR DEGREE 1 TO 3

MODEL AND SCOPE
Hamiltonian: H/(hbar*g) = a*b*c_dagger + a_dagger*b_dagger*c.
Initial state: |0>_a |0>_b |alpha>_c, with alpha > 0 real.
Time variables: tau = g*t; chi = alpha*tau.
All formulas are exact for this Hamiltonian and initial state.

Notation: ad = a_dagger, bd = b_dagger, cd = c_dagger; i^2 = -1.
Each word is the operator product in exactly the printed left-to-right order.
Raw means the expectation value of that word.
Normalized means Raw / alpha^degree, where degree is the ORIGINAL word length.
Thus contractions in a cubic word are still divided by alpha^3, not alpha.
Identity has expectation 1 and is not included among the 258 nonempty words.

THE FIVE PUMP FUNCTIONS AND THEIR DERIVATIVES
C = <c>/alpha
P = <cd*c>/alpha^2
S = <c*c>/alpha^2
T = <c*c*c>/alpha^3
U = <cd*c*c>/alpha^3
C1 = dC/dchi; C2 = d^2C/dchi^2; P1 = dP/dchi; S1 = dS/dchi.
All derivatives are taken at fixed alpha.
C, P, S, T, U and these derivatives are real for the stated model and state.

AUXILIARY RAW MOMENTS USED IN THE TABLES
m = <c>       = alpha*C
n = <cd*c>    = alpha^2*P
s = <c*c>     = alpha^2*S
t = <c*c*c>   = alpha^3*T
u = <cd*c*c>  = alpha^3*U
D = <ad*a> = <bd*b> = alpha^2*(1-P)
B = <a*b>     = i*alpha^2*C1
K = <a*b*c>   = (i/2)*alpha^3*S1
L = <a*b*cd>  = (i/2)*alpha^3*P1
R = <ad*a*c> = <bd*b*c> = -(alpha^3*C2 + alpha*C)/2
m, n, s, t, u, D, R are real; B, K, L are purely imaginary.
Consequently their conjugates are themselves, except B*, K*, L* = -B, -K, -L.

WHY THESE ARE COMPLETE
Different modes commute. Within each mode, j*jd = jd*j + 1.
The state stays in n_a = n_b. A normally ordered moment
<(ad)^r*a^s*(bd)^u*b^v*(cd)^w*c^z> vanishes unless s-r = v-u.
The variables r,s,u,v,w,z in this selection rule are integer exponents,
not the similarly named auxiliary raw moments above.
The dynamics give c_tau = -i*a*b and c_tautau = -(n_a+n_b+1)*c.
The real part of <a*b*cd> is zero because the conserved initial interaction
energy is zero. Its imaginary part follows from the derivative of P.

Degree                         1      2      3    Total
All ordered words              6     36    216      258
Symmetry-allowed words         2     12     56       70
Identically zero words         4     24    160      188
Distinct normal monomials      6     21     56       83
Allowed normal monomials       2      7     12       21
Zero normal monomials          4     14     44       62
Allowed means not forced to vanish identically; a moment may vanish at a
particular time, including at the initial time.

Five instantaneous pump values suffice for pump-only moments through degree 3.
The mixed-mode formulas require the stated derivatives as well. These are not
reconstruction formulas for an arbitrary three-mode state.
This list concerns field-operator degree, not order of intensity correlations.
For example, intensity g^(2) and g^(3) contain four and six field operators,
respectively, and are outside this degree-3 list. Unequal-time moments and
the full probability distribution are also outside its scope.

EXHAUSTIVE ORDERED-WORD TABLES
Rows are in lexicographic token order a, ad, b, bd, c, cd.


DEGREE 1: 6 words

 No.  Operator word     Raw expectation       Normalized expectation
-----------------------------------------------------------------------------------
   1  a                 0                     0
   2  ad                0                     0
   3  b                 0                     0
   4  bd                0                     0
   5  c                 m                     m/alpha
   6  cd                m                     m/alpha

DEGREE 2: 36 words

 No.  Operator word     Raw expectation       Normalized expectation
-----------------------------------------------------------------------------------
   7  a a               0                     0
   8  a ad              D + 1                 (D + 1)/alpha^2
   9  a b               B                     B/alpha^2
  10  a bd              0                     0
  11  a c               0                     0
  12  a cd              0                     0
  13  ad a              D                     D/alpha^2
  14  ad ad             0                     0
  15  ad b              0                     0
  16  ad bd             -B                    -B/alpha^2
  17  ad c              0                     0
  18  ad cd             0                     0
  19  b a               B                     B/alpha^2
  20  b ad              0                     0
  21  b b               0                     0
  22  b bd              D + 1                 (D + 1)/alpha^2
  23  b c               0                     0
  24  b cd              0                     0
  25  bd a              0                     0
  26  bd ad             -B                    -B/alpha^2
  27  bd b              D                     D/alpha^2
  28  bd bd             0                     0
  29  bd c              0                     0
  30  bd cd             0                     0
  31  c a               0                     0
  32  c ad              0                     0
  33  c b               0                     0
  34  c bd              0                     0
  35  c c               s                     s/alpha^2
  36  c cd              n + 1                 (n + 1)/alpha^2
  37  cd a              0                     0
  38  cd ad             0                     0
  39  cd b              0                     0
  40  cd bd             0                     0
  41  cd c              n                     n/alpha^2
  42  cd cd             s                     s/alpha^2

DEGREE 3: 216 words

 No.  Operator word     Raw expectation       Normalized expectation
-----------------------------------------------------------------------------------
  43  a a a             0                     0
  44  a a ad            0                     0
  45  a a b             0                     0
  46  a a bd            0                     0
  47  a a c             0                     0
  48  a a cd            0                     0
  49  a ad a            0                     0
  50  a ad ad           0                     0
  51  a ad b            0                     0
  52  a ad bd           0                     0
  53  a ad c            R + m                 (R + m)/alpha^3
  54  a ad cd           R + m                 (R + m)/alpha^3
  55  a b a             0                     0
  56  a b ad            0                     0
  57  a b b             0                     0
  58  a b bd            0                     0
  59  a b c             K                     K/alpha^3
  60  a b cd            L                     L/alpha^3
  61  a bd a            0                     0
  62  a bd ad           0                     0
  63  a bd b            0                     0
  64  a bd bd           0                     0
  65  a bd c            0                     0
  66  a bd cd           0                     0
  67  a c a             0                     0
  68  a c ad            R + m                 (R + m)/alpha^3
  69  a c b             K                     K/alpha^3
  70  a c bd            0                     0
  71  a c c             0                     0
  72  a c cd            0                     0
  73  a cd a            0                     0
  74  a cd ad           R + m                 (R + m)/alpha^3
  75  a cd b            L                     L/alpha^3
  76  a cd bd           0                     0
  77  a cd c            0                     0
  78  a cd cd           0                     0
  79  ad a a            0                     0
  80  ad a ad           0                     0
  81  ad a b            0                     0
  82  ad a bd           0                     0
  83  ad a c            R                     R/alpha^3
  84  ad a cd           R                     R/alpha^3
  85  ad ad a           0                     0
  86  ad ad ad          0                     0
  87  ad ad b           0                     0
  88  ad ad bd          0                     0
  89  ad ad c           0                     0
  90  ad ad cd          0                     0
  91  ad b a            0                     0
  92  ad b ad           0                     0
  93  ad b b            0                     0
  94  ad b bd           0                     0
  95  ad b c            0                     0
  96  ad b cd           0                     0
  97  ad bd a           0                     0
  98  ad bd ad          0                     0
  99  ad bd b           0                     0
 100  ad bd bd          0                     0
 101  ad bd c           -L                    -L/alpha^3
 102  ad bd cd          -K                    -K/alpha^3
 103  ad c a            R                     R/alpha^3
 104  ad c ad           0                     0
 105  ad c b            0                     0
 106  ad c bd           -L                    -L/alpha^3
 107  ad c c            0                     0
 108  ad c cd           0                     0
 109  ad cd a           R                     R/alpha^3
 110  ad cd ad          0                     0
 111  ad cd b           0                     0
 112  ad cd bd          -K                    -K/alpha^3
 113  ad cd c           0                     0
 114  ad cd cd          0                     0
 115  b a a             0                     0
 116  b a ad            0                     0
 117  b a b             0                     0
 118  b a bd            0                     0
 119  b a c             K                     K/alpha^3
 120  b a cd            L                     L/alpha^3
 121  b ad a            0                     0
 122  b ad ad           0                     0
 123  b ad b            0                     0
 124  b ad bd           0                     0
 125  b ad c            0                     0
 126  b ad cd           0                     0
 127  b b a             0                     0
 128  b b ad            0                     0
 129  b b b             0                     0
 130  b b bd            0                     0
 131  b b c             0                     0
 132  b b cd            0                     0
 133  b bd a            0                     0
 134  b bd ad           0                     0
 135  b bd b            0                     0
 136  b bd bd           0                     0
 137  b bd c            R + m                 (R + m)/alpha^3
 138  b bd cd           R + m                 (R + m)/alpha^3
 139  b c a             K                     K/alpha^3
 140  b c ad            0                     0
 141  b c b             0                     0
 142  b c bd            R + m                 (R + m)/alpha^3
 143  b c c             0                     0
 144  b c cd            0                     0
 145  b cd a            L                     L/alpha^3
 146  b cd ad           0                     0
 147  b cd b            0                     0
 148  b cd bd           R + m                 (R + m)/alpha^3
 149  b cd c            0                     0
 150  b cd cd           0                     0
 151  bd a a            0                     0
 152  bd a ad           0                     0
 153  bd a b            0                     0
 154  bd a bd           0                     0
 155  bd a c            0                     0
 156  bd a cd           0                     0
 157  bd ad a           0                     0
 158  bd ad ad          0                     0
 159  bd ad b           0                     0
 160  bd ad bd          0                     0
 161  bd ad c           -L                    -L/alpha^3
 162  bd ad cd          -K                    -K/alpha^3
 163  bd b a            0                     0
 164  bd b ad           0                     0
 165  bd b b            0                     0
 166  bd b bd           0                     0
 167  bd b c            R                     R/alpha^3
 168  bd b cd           R                     R/alpha^3
 169  bd bd a           0                     0
 170  bd bd ad          0                     0
 171  bd bd b           0                     0
 172  bd bd bd          0                     0
 173  bd bd c           0                     0
 174  bd bd cd          0                     0
 175  bd c a            0                     0
 176  bd c ad           -L                    -L/alpha^3
 177  bd c b            R                     R/alpha^3
 178  bd c bd           0                     0
 179  bd c c            0                     0
 180  bd c cd           0                     0
 181  bd cd a           0                     0
 182  bd cd ad          -K                    -K/alpha^3
 183  bd cd b           R                     R/alpha^3
 184  bd cd bd          0                     0
 185  bd cd c           0                     0
 186  bd cd cd          0                     0
 187  c a a             0                     0
 188  c a ad            R + m                 (R + m)/alpha^3
 189  c a b             K                     K/alpha^3
 190  c a bd            0                     0
 191  c a c             0                     0
 192  c a cd            0                     0
 193  c ad a            R                     R/alpha^3
 194  c ad ad           0                     0
 195  c ad b            0                     0
 196  c ad bd           -L                    -L/alpha^3
 197  c ad c            0                     0
 198  c ad cd           0                     0
 199  c b a             K                     K/alpha^3
 200  c b ad            0                     0
 201  c b b             0                     0
 202  c b bd            R + m                 (R + m)/alpha^3
 203  c b c             0                     0
 204  c b cd            0                     0
 205  c bd a            0                     0
 206  c bd ad           -L                    -L/alpha^3
 207  c bd b            R                     R/alpha^3
 208  c bd bd           0                     0
 209  c bd c            0                     0
 210  c bd cd           0                     0
 211  c c a             0                     0
 212  c c ad            0                     0
 213  c c b             0                     0
 214  c c bd            0                     0
 215  c c c             t                     t/alpha^3
 216  c c cd            u + 2*m               (u + 2*m)/alpha^3
 217  c cd a            0                     0
 218  c cd ad           0                     0
 219  c cd b            0                     0
 220  c cd bd           0                     0
 221  c cd c            u + m                 (u + m)/alpha^3
 222  c cd cd           u + 2*m               (u + 2*m)/alpha^3
 223  cd a a            0                     0
 224  cd a ad           R + m                 (R + m)/alpha^3
 225  cd a b            L                     L/alpha^3
 226  cd a bd           0                     0
 227  cd a c            0                     0
 228  cd a cd           0                     0
 229  cd ad a           R                     R/alpha^3
 230  cd ad ad          0                     0
 231  cd ad b           0                     0
 232  cd ad bd          -K                    -K/alpha^3
 233  cd ad c           0                     0
 234  cd ad cd          0                     0
 235  cd b a            L                     L/alpha^3
 236  cd b ad           0                     0
 237  cd b b            0                     0
 238  cd b bd           R + m                 (R + m)/alpha^3
 239  cd b c            0                     0
 240  cd b cd           0                     0
 241  cd bd a           0                     0
 242  cd bd ad          -K                    -K/alpha^3
 243  cd bd b           R                     R/alpha^3
 244  cd bd bd          0                     0
 245  cd bd c           0                     0
 246  cd bd cd          0                     0
 247  cd c a            0                     0
 248  cd c ad           0                     0
 249  cd c b            0                     0
 250  cd c bd           0                     0
 251  cd c c            u                     u/alpha^3
 252  cd c cd           u + m                 (u + m)/alpha^3
 253  cd cd a           0                     0
 254  cd cd ad          0                     0
 255  cd cd b           0                     0
 256  cd cd bd          0                     0
 257  cd cd c           u                     u/alpha^3
 258  cd cd cd          t                     t/alpha^3

END: all 258 ordered nonempty words of degrees 1, 2 and 3 are listed.


COMPLETE QUADRATURE RECONSTRUCTION

X_j = j + j_dagger; Y_j = -i*(j - j_dagger).
Vacuum variance is 1; [X_j,Y_k] = 2*i*delta_jk.
In this appendix use the vector q=(X_a,Y_a,X_b,Y_b,X_c,Y_c), with indices 1..6.
W denotes full (Weyl) symmetrization over operator order, including repeated
indices. All values below are RAW, without division by alpha.

Mean vector:
mu = (0,0,0,0,2*alpha*C,0).

Symmetrized covariance V_ij = <W((q_i-mu_i)*(q_j-mu_j))>:
A  = 1 + 2*alpha^2*(1-P)
Bx = 1 + 2*alpha^2*(P+S-2*C^2)
By = 1 + 2*alpha^2*(P-S)
diag(V) = (A,A,A,A,Bx,By)
V_14 = V_41 = V_23 = V_32 = 2*alpha^2*C1.
Every other off-diagonal entry is zero.
Raw symmetrized second moments are M2_ij = V_ij + mu_i*mu_j.

Complete nonzero raw symmetrized cubic entries M3 (and their permutations):
<X_c^3> = 2*alpha^3*(T+3*U) + 6*alpha*C
<W(X_c*Y_c^2)> = 2*alpha^3*(U-T) + 2*alpha*C
<X_a^2*X_c> = <Y_a^2*X_c> = <X_b^2*X_c> = <Y_b^2*X_c>
             = -2*alpha^3*C2
<X_a*Y_b*X_c> = <Y_a*X_b*X_c> = alpha^3*(S1+P1)
<X_a*X_b*Y_c> = alpha^3*(S1-P1)
<Y_a*Y_b*Y_c> = alpha^3*(P1-S1).
Every other unordered symmetrized cubic entry is zero.
There are 56 unordered triples, of which these 10 may be nonzero.
W(X_c*Y_c^2) equals Y_c*X_c*Y_c exactly.

Central third moments / third cumulants:
K_ijk = M3_ijk - mu_i*M2_jk - mu_j*M2_ik - mu_k*M2_ij
                  + 2*mu_i*mu_j*mu_k.
Explicit nonzero entries (and their permutations):
K_XcXcXc = 2*alpha^3*(T+3*U-6*C*(P+S)+8*C^3)
K_XcYcYc = 2*alpha^3*(U-T-2*C*(P-S))
K_jjXc = -2*alpha^3*C2 - 2*alpha*C - 4*alpha^3*C*(1-P),
          for j = X_a,Y_a,X_b,Y_b
K_XaYbXc = K_YaXbXc = alpha^3*(S1+P1-4*C*C1)
K_XaXbYc = alpha^3*(S1-P1)
K_YaYbYc = alpha^3*(P1-S1).
All remaining entries are zero.

Arbitrary quadrature ordering:
Let J be block diagonal with three identical blocks [[0,1],[-1,0]].
<q_i*q_j> = M2_ij + i*J_ij
<q_i*q_j*q_k> = M3_ijk + i*(J_ij*mu_k + J_ik*mu_j + J_jk*mu_i).
Central third expectations are independent of ordering here: reordering adds
a constant commutator times a centered quadrature's zero expectation.

Arbitrary real linear quadrature Q = sum_i v_i*q_i:
<Q> = sum_i v_i*mu_i
Var(Q) = sum_ij v_i*v_j*V_ij
<(Q-<Q>)^3> = sum_ijk v_i*v_j*v_k*K_ijk.
Use different vectors in different factors for mixed linear combinations.
Skewness is the central third moment divided by Var(Q)^(3/2), when nonzero.
For X_theta = exp(-i*theta)*c + exp(i*theta)*c_dagger:
<X_theta> = 2*alpha*C*cos(theta)
Var(X_theta) = 1+2*alpha^2*(P+S*cos(2*theta)-2*C^2*cos(theta)^2)
<X_theta^3> = 2*alpha^3*T*cos(3*theta)
               + 6*(alpha^3*U+alpha*C)*cos(theta).

INTENSITY-FIELD MOMENTS AND CODE FIELDS

<n_c*X_c> = <X_c*n_c> = 2*alpha^3*U + alpha*C
Cov_sym(n_c,X_c) = 2*alpha^3*(U-P*C) + alpha*C
<n_c*Y_c> = i*alpha*C; <Y_c*n_c> = -i*alpha*C
Cov_sym(n_c,Y_c) = 0
<n_a*X_c> = <n_b*X_c> = -alpha^3*C2 - alpha*C
Cov(n_a,X_c) = Cov(n_b,X_c)
              = -alpha^3*C2-alpha*C-2*alpha^3*(1-P)*C.
The corresponding daughter-intensity times Y_c expectations vanish.
Every number operator times any daughter quadrature has zero expectation.

Nfl = alpha^2*(P-C^2)
M = alpha^2*(S-C^2)
varX = Bx
VY = By
Delta = T-U
Q3 = <Y_c*X_c*Y_c>/(2*alpha) = C-alpha^2*(T-U).
The normally ordered <:X_c*Y_c^2:> = 2*alpha^3*(U-T).

For a result r through third degree, the supplied MATLAB accessor accepts:
tri_observable(r,'c c c')         : <ccc>/alpha^3
tri_observable(r,'cd c c')        : <c_dagger cc>/alpha^3
tri_observable(r,'a b c')         : <abc>/alpha^3
tri_observable(r,'ad a c')        : <n_a c>/alpha^3
tri_observable(r,'c cd c',false)  : raw <c c_dagger c>.
The default is normalization by alpha^(original word length).
The derivative fields dC,d2C,dP,dS mean derivatives with respect to chi.
Exact reconstruction identities do not make an approximate analytical input
or its derivatives exact. Accuracy of derivative-based mixed moments must
be checked separately from the accuracy of the five pump curves.

Intensity g^(2), intensity g^(3), number variances, number-number covariances,
and quadrature fourth cumulants require moments of degree greater than three;
they are not supplied by this reconstruction. The five functions and the
degree-three list do not specify arbitrary states or measurement statistics.


==> anc/all_passages/functions/documentation/NUMERICAL_FIXES.txt <==
NUMERICAL EVALUATION AND RUNNING THE PACKAGE

Extract the archive. Open analytics/run_trilinear.m and press Run.
The analytical folder contains one top-level MATLAB file and functions/.
brute_force_numerics.m and comparison_sections.m are outside that folder.
They are optional, are not on the analytical execution path, and are never
called by the analytical solver. The supplied numerical file is unchanged.
The personal comparison sections from the uploaded main file are preserved;
some use saved variables such as analytical_leading. Run sections as needed.

DEPLETION QUADRATURE
The original high-order Eulerian derivative polynomials contain large
alternating terms. Evaluating them in double precision near y=1 loses digits
and injects roundoff noise into MATLAB's adaptive quadrature. The integrands
are smooth on their finite integration intervals, so this is not a divergent
integral. More subdivision cannot remove noise in the integrand itself.

The shared u_depletion_kernels helper evaluates the identical analytic
function with a pole expansion for high derivatives in the central region.
Low derivatives and far tails use the original rational formula. The
truncated pole tail has an explicit bound given in the helper; no fitted
coefficients or numerical-reference trajectories are used. All embedded
perturbative coefficients, orders, windows and physical formulas are retained.
AbsTol=5e-14 and RelTol=2e-12 are unchanged. Warnings are not suppressed.
There is no additional toolbox, arbitrary-precision or external data dependency.
The helper is used for first-, second- and third-order depletion moments.

SMALL ALPHA
No automatic truncation-order cap or early-time branch switch is introduced.
For the requested small-alpha comparison, set at the top of the main file:
    alpha = 5;                  % or 10
    shortTimeComparison = true;
This sets T=(log(4*alpha)+1)/alpha BEFORE dt is constructed, so the grid ends
at chi=log(4*alpha)+1. All corrections and all selected passages are retained.
It does not restrict the solver to a single passage. The switch defaults to
false and has no effect on your normal run settings when false. High-precision tests of
the same analytic coefficients at alpha=5 and 10 show good short-time
agreement with the separate numerical solver. This does not establish
uniform validity at arbitrarily small alpha or late times. Existing order
controls remain available for checking truncation sensitivity.

The very long uploaded depletion window ends at chi=2*log(4*alpha)+1.
At that endpoint the maximum-order series can break down even in exact
high-precision evaluation: for alpha=5, P23 is about -7.93e14 instead of the
numerical value 0.912; for alpha=10 it is about -1.10e8 instead of 0.969.
This is a failure of that series truncation/window, not just quadrature.
Even alpha=25 has a P23 error about 0.089 there. More orders are not always
more accurate in this late region. Your windows and orders are preserved;
no new matching scheme or automatic model change is introduced here.
A once-per-run scope warning flags the small-alpha high-order extrapolation.
Use shortTimeComparison=true for the requested short-time comparisons.
It avoids this late-window problem without changing the main theory.

VALIDATION
All 30,744 rational coefficients were compared against the independent
Python implementation and match exactly; coefficient blocks in the edited
MATLAB evaluators are byte-identical to the originals. Independent direct
quadrature of the updated MATLAB integrands, including analytic derivative
channels, agrees with 65-digit integrated-kernel references within 1.4e-16
in the tested first-depletion cases at alpha=5,10,25. The final late-window
edge was also tested separately and is explicitly excluded from this claim.
At alpha=5 through chi=log(4*alpha)+1, sample errors versus numerics were
below 8e-11 for C/P/T/U and below 3e-10 for VY. These are sample checks,
not interval-wide error bounds. MATLAB syntax was checked with MISS_HIT;
MATLAB itself is not installed in the validation environment. No numerical
reference is loaded or run by the distributed analytical package.

TIME / PASSAGE COVERAGE
T is final tau, so chiMax=alpha*T. The passage count is options.NumPassages.
One depletion OR one return is one passage; a pair is two passages.
The variable M is already the centered pump moment alpha^2*(S-C^2).
Do not use M as the passage-count control.

For L=log(4*alpha), nominal passage k is centered at chi=(2*k-1)*L.
Thus N passages suggest a time extent T approximately 2*N*L/alpha.
This is only a nominal estimate: number-dependent clocks and finite packet
tails mean that making T and N exactly dependent would be misleading.

checkPassageCoverage=true enables a cheap check before the solve. It warns
when the requested grid reaches an omitted nominal passage center, and
prints a performance note for a substantially excessive count. It leaves
all inputs unchanged. Diagnostics and a guarded count suggestion are stored
in passageCoverage. The suggestion includes two guard passages, plus the
selected interference separation when interference is enabled. It is not
an error bound; compare a larger count when passage truncation matters.
Set checkPassageCoverage=false to disable this diagnostic only.

EDITOR FOLDER
The startup searches for the actual functions/tri_solve.m beside the saved
script, beside the active Editor file, on the MATLAB path, or in the current
folder before calling addpath. It never changes the current folder. This
handles MATLAB Editor_* temporary copies without adding nonexistent paths.

PRESERVED SETTINGS
The uploaded alpha=15, T=18, interference=true, all order controls, windows,
and ReturnDifferenceCorrection=false are retained. The numerical grid is
still exactly tau=0:dt:T; chi=alpha*tau. For a direct numerical comparison,
run the separate solver with the same alpha,T,dt.


==> anc/all_passages/functions/documentation/README.txt <==
ANALYTICAL TRILINEAR PACKAGE

OPEN run_trilinear.m AND PRESS RUN.

The main folder contains exactly one MATLAB file. Supporting code and
this documentation live in functions/. The package contains no
brute-force solver, stored numerical trajectories, or numerical-reference
dependency. Its time grid is tau=0:dt:T, followed by chi=alpha*tau.

EDITABLE INPUTS AND OPTIONS
--------------------------
At the top of run_trilinear.m, edit:
    alpha = 25;
    T = 10;                 % final tau
    grid_points = 2000;     % number of intervals used to choose dt
    dt = T/grid_points;     % or enter dt directly
See NUMERICAL_FIXES.txt for the validation scope.
Then press Run. The grid is tau=0:dt:T and chi=alpha*tau. As with MATLAB
colon grids, the last point is at or below T; it equals T when the chosen
step reaches it. The prominent switch is:
    interference = false;
It controls cross-passage interference. It does not change the coherent
initial pump state. All other theory options are also explicitly assigned
in the top-level file, using the options structure.

The supplied defaults retain the existing calculation settings. They are
not a claim that the largest available perturbative order minimizes error.
Change a truncation order and rerun to assess its effect at your alpha and
chi interval. The mathematical formulas and embedded coefficients have not
been altered by exposing these settings.

For direct function use:
    options.Interference = interference;
    analytical = tri_solve(alpha,chi,options);
Here omitted fields retain the default preset. The main script already
supplies every option explicitly and exports the workspace variables below.
For a direct baseline calculation, options=tri_options() supplies the full
diagonal leading configuration. tri_default_options(alpha,interference,chi)
returns the default corrected preset without running it. The four-argument
form tri_solve(alpha,chi,interference,options) is also accepted; a conflicting
options.Interference value is an error.

OUTPUTS
-------
All of these field moments are normalized by alpha^(operator degree):
    c       = <c>/alpha
    cc      = <cc>/alpha^2
    cdagc   = <c_dagger c>/alpha^2   (also cDc)
    ccc     = <ccc>/alpha^3
    cdagcc  = <c_dagger cc>/alpha^3  (also cDcc)
    ab, abc, ab_cdag, na_c, na, nb
    Delta   = (<ccc>-<c_dagger cc>)/alpha^3

ReturnDifferenceCorrection is exposed in run_trilinear.m. The uploaded
setting (false) is preserved. When enabled, it is included automatically in
ccc and Delta; no manual branch extraction or correction is required.

    correlations      every one of the 258 normalized ordered moments
    raw_correlations  identical field names, without alpha normalization
    correlator_names  full list of the field names
    quadratures       explicitly named quadrature quantities
    quadrature_tensors equivalent array/tensor views
    analytical        complete analytical result, preserved for comparison

Examples:
    correlations.c_c_c          <ccc>/alpha^3
    correlations.cdag_c_c       <c_dagger cc>/alpha^3
    correlations.a_b_c          <abc>/alpha^3
    correlations.adag_a_c       <n_a c>/alpha^3
    correlations.c_cdag_c       <c c_dagger c>/alpha^3
    raw_correlations.cdag_c_c   unnormalized <c_dagger cc>

In the correlations catalog, dagger is spelled dag and underscores
separate individual operators. ALL orderings are included, including symmetry-forbidden
zeros and the exact bosonic commutator terms.

The named quadrature views include every axis combination:
    quadratures.mean.Xc
    quadratures.covariance.Xa_Yb
    quadratures.second.Xc_Xc
    quadratures.third.Xc_Yc_Yc
    quadratures.centralThird.Xc_Yc_Yc
    quadratures.skewness.Xc

Quadratures are Xj=j+j_dagger, Yj=-i(j-j_dagger), in raw units with vacuum
variance 1. Their products are Weyl symmetrized. The tensor axis order is
Xa,Ya,Xb,Yb,Xc,Yc. Top-level varX, VY, Q3, Nfl, and M retain their familiar
physical conventions. Q3=<Yc Xc Yc>/(2alpha), so quadratures.third.Xc_Yc_Yc
is 2*alpha*Q3. Third central moments are also third cumulants.

The complete field catalog concerns equal-time field degree <=3. Intensity
g(2), intensity g(3), photon-number variances, and unequal-time correlations
are not claimed to be supplied by these lower-degree moments.

PLOTTING
--------
Set makePlots=true for standard analytical plots or false to calculate
without plotting. You can redraw them later without recalculation:
    tri_show_plots(analytical);

Examples of additional graphs:
    figure; plot(chi,real(ccc));
    figure; plot(chi,real(cdagcc));
    figure; plot(chi,real(Delta));
    figure; plot(chi,imag(correlations.a_b_c));
    figure; tri_plot(analytical,'cdag_c_c');

The daughter-pair moments ab and abc are purely imaginary in this phase
convention. tri_plot automatically selects their imaginary part.

OPTIONAL SEPARATE NUMERICAL COMPARISON
------------------------------------
The separate trilinear_numerical_comparison.zip contains the supplied
brute_force_numerics.m and brute_force_numerics_plot.m, preserved unchanged,
plus compare_trilinear.m. None is required by the analytical package.

The numerical solver is a FUNCTION; it is not a script that automatically
imports workspace chi or assigns all analytical convenience variables.
When its folder is on the MATLAB path, a direct call is:
    [numerics,info] = brute_force_numerics(alpha,T,dt, ...
        struct('Method','spectral'));
The spectral choice avoids the numerical solver's automatic method switch.

For example, compare normalized cubic correlations using:
    figure;
    plot(analytical.chi,real(analytical.T), ...
         numerics.chi,real(numerics.T));
    legend('Analytical','Numerical');
Or equivalently use real(numerics.ccc)/alpha^3 for the numerical curve.
The analogous numerical fields are C, P, S, T and U (normalized) and
c, nc, cc, ccc and cDcc (raw). The main analytical workspace aliases c,
cDc, cc, ccc and cDcc are normalized, so do not compare them directly to
those raw numerical fields without dividing by alpha to the proper degree.
The two full result structures remain analytical and numerics.

CORRECTION ORDERS
-----------------
Use the following fields of options in run_trilinear.m. For each public
order field, 0 turns off that local replacement. A positive order r retains
the leading local profile plus corrections through alpha^(-2*r).
Turning off a local replacement leaves the selected global model in use;
it does not force the entire theory back to the diagonal baseline.

Quantity       Depletion field / range / default       Return field / range / default
C=<c>/alpha    DepletionOrderC / 0..19 / 19             ReturnOrderC / 0..1 / 1
P=<cd c>/a^2   DepletionOrderP / 0..23 / 23             ReturnOrderP / 0..1 / 1
VY=Var(Yc)     DepletionOrderV / 0..13 / 13             ReturnOrderV / 0..1 / 1
T=<ccc>/a^3    DepletionOrderT / 0..13 / 13             ReturnOrderT / 0..1 / 1
U=<cd cc>/a^3  DepletionOrderU / 0..13 / 13             ReturnOrderU / 0..1 / 1
Here a means alpha and cd means c dagger.

S=<cc>/alpha^2 is reconstructed using the selected P and VY curves:
    S = P + (1 - VY)/(2*alpha^2).
DepletionOrderS (0..14, default 0) is an optional paired shortcut: order q
selects local P through q and VY through q-1. Set DepletionOrderP and
DepletionOrderV to 0 when using this shortcut, or to q and q-1 respectively.
ReturnOrderS (0..1, default 0) likewise selects P=1 and VY=0 locally.
It conflicts with ReturnOrderV=1; change that field to 0 first.
The complete paired S order is min(P order,VY order+1). Higher terms in one
component alone do not supply a complete higher-order S expansion.

OTHER THEORY OPTIONS
--------------------
Interference (top-level interference, default false): retain cross-passage
terms up to MaxSeparation (default 4; nonnegative even integer). With false,
only diagonal passage terms remain. MaxSeparation=0 also removes cross terms.

AverageClocks (default true): average over initial Poisson number fluctuations.
ClockShifts (default true): use observable-dependent sector clock shifts.
These are separate mechanisms and separate settings.

PhaseOrder (integer 0..4, default 4): global second-moment phase model.
    0: S=P, VY=1.
    1: VY=P, S=P+(1-P)/(2*alpha^2).
    2: include derivative, number-fluctuation and mixed phase contributions.
    3: also include the finite-clock term proportional to b^(-2).
    4: also include the term proportional to b^(-4).
Here b is the conditional population a^2, equal to N+1 when clock shifts
are enabled; a is the sector pump amplitude.
Orders 2..4 require AverageClocks=true. For AverageClocks=false use
PhaseOrder=0 or 1, and ThirdPhase=false.

TransferMixed (default true): use the differential identity relating C to U
on the selected branch. A selected direct local U correction takes priority.
Thus DepletionOrderU=0 or ReturnOrderU=0 alone does not disable this transfer.

ThirdPhase (default true): use the global weighted cubic phase approximation
for Q3 and reconstruct T from U. It requires AverageClocks, ClockShifts and
TransferMixed all true. Disable ThirdPhase before disabling any of those.

ReturnDifferenceCorrection (default true): reconstruct the small return
splitting using Delta=(C-Q3first)/alpha^2 and T=U+Delta. It requires local
ReturnOrderC=ReturnOrderT=ReturnOrderU=1. Set it false before setting any of
those three orders to 0. The extra term is a known alpha^(-4) contribution
to the normalized difference; it is not a complete second return correction
to T and U individually.

LocalCorrections (default true): master switch for all local replacements,
including the optional early-time expansion and return-difference correction.
LocalPolicy='replace' uses each local curve inside its chosen window.
LocalPolicy='compare' computes local alternatives in analytical.local while
leaving the final curves global. Corrections are not added on top of clock
averaging: the local and global formulas contain overlapping contributions.

DepletionFromStart (default true): begin the depletion window at chi=0.
DepletionWindow=[-2,2] otherwise gives offsets relative to log(4*alpha).
ReturnWindow=[-2,2] gives offsets relative to 3*log(4*alpha).
When DepletionFromStart=true it overrides the lower depletion endpoint.
Replacement windows must be disjoint. Derivatives apply within each branch;
the piecewise joins are not derived smooth matching formulas.

EarlyOrder (0..8, default 0): optional initial fixed-chi expansion for first
and second moments. EarlyEnd (default 2.5, allowed 0<EarlyEnd<=2.5) bounds it.
It requires LocalCorrections=true. To enable it, turn DepletionFromStart off
and choose a DepletionWindow whose physical lower endpoint exceeds EarlyEnd,
or turn the corresponding passage corrections off. The initial and passage
replacement intervals must not overlap. There is no independent early-time
third-moment expansion in this setting.

NumPassages: positive integer; a depletion or return counts as ONE passage.
The top-level file explicitly sets 40; the solver uses that number as
entered. Increase it for longer trajectories. A local return correction
needs at least two passages. Separately, tri_default_options chooses at
least 40 and grows coverage with chi when called with the chi argument;
tri_solve uses that default only when NumPassages is omitted.

ThirdPumpOnly=false is required by the all-correlator top-level calculation.
The advanced tri_third command alone accepts true to skip second-moment
preparation, but the complete mixed-mode catalog then cannot be constructed.

NUMERICAL RESOLUTION AND DISPLAY
-------------------------------
NumNodes=[] chooses 97 Poisson quadrature nodes for alpha<35, 65 for alpha<75,
and 33 otherwise. An explicit positive integer overrides this resolution.
FFTLength=320 and FFTStep=80/4096 set the Fourier packet grid. These controls
set numerical resolution of analytic integrals; they are not fitted inputs.
Verbose=false controls detailed progress; ReportTiming=true prints each
calculation stage's runtime. Neither setting changes the mathematics.

To obtain only diagonal leading profiles, use:
    interference = false;
    options.LocalCorrections = false;
    options.AverageClocks = false;
    options.ClockShifts = false;
    options.PhaseOrder = 0;
    options.TransferMixed = false;
    options.ThirdPhase = false;
These lines must override the matching assignments in the top-level file.
The full output catalog remains available.

These are asymptotic analytical approximations. Increasing a truncation order
need not improve accuracy. No fitted physical parameters, external coefficient
files or stored numerical trajectories are used.

VALIDATION
----------
Native self-tests in functions/ are tri_selftest and tri_turnkey_selftest.
They check interface behavior, dependencies, normalization and algebra;
they do not prove convergence of the perturbative series. Neither calls
or requires the separate numerical solver.

All 258 field names and all quadrature names use explicit mappings. The
complete catalog covers equal-time field degree one, two and three, not
arbitrary-order intensity observables. ALL_MOMENTS.txt provides the formulas.

The package is intended for MATLAB R2016b or later.


==> anc/all_passages/functions/private/tri_loggamma.m <==
function y = tri_loggamma(z)
%TRI_LOGGAMMA Complex log Gamma by the Lanczos approximation.
% No Symbolic Math Toolbox is required. The scattering engine uses Re(z)=1/2.
% Phase differences are used through exp(), so the logarithm branch is harmless.
z = complex(z);
y = zeros(size(z));
ref = real(z)<0.5;
if any(ref(:))
    y(ref) = log(pi)-log(sin(pi*z(ref)))-tri_loggamma(1-z(ref));
end
w=z(~ref)-1;
p=[676.5203681218851,-1259.1392167224028,771.32342877765313, ...
   -176.61502916214059,12.507343278686905,-0.13857109526572012, ...
   9.9843695780195716e-6,1.5056327351493116e-7];
a=0.99999999999980993+zeros(size(w));
for j=1:numel(p), a=a+p(j)./(w+j); end
t=w+7.5;
y(~ref)=0.5*log(2*pi)+(w+0.5).*log(t)-t+log(a);
end


==> anc/all_passages/functions/private/tri_packet_conv.m <==
function q = tri_packet_conv(p, weight, kernel)
%TRI_PACKET_CONV Correlate one packet weight with a profile kernel using FFT.
% kernel: 1=tanh, 2=sech^2, 3=tanh*sech^2. No circular wrapping is used.
f=fft(weight(end:-1:1),p.nfft);
y=real(ifft(f.*p.kernelFFT(kernel,:)));
q=tri_uspline(y(p.N:3*p.N),-p.N*p.du,p.du);
end


==> anc/all_passages/functions/private/tri_packets.m <==
function p = tri_packets(count, lengthU, targetStep, phaseModel)
%TRI_PACKETS Generate all parameter-free scattering wave packets and kernels.
% Example: p=tri_packets(40,320,80/4096,'finite') uses 40 passages,
% a Fourier interval of length 320 and spacing 80/4096.
% Numerical data are generated from Gamma functions, never loaded from files.
% A persistent cache accelerates subsequent calls with identical settings.
persistent oldKey oldPackets
if nargin<4, phaseModel='none'; end
key={count,lengthU,targetStep,phaseModel};
sameGrid = ~isempty(oldKey) && isequal(key(1:3),oldKey(1:3));
canReuse = false;

if sameGrid
    canReuse = strcmp(oldKey{4},phaseModel) || ...
               strcmp(oldKey{4},'finite') || ...
               (strcmp(oldKey{4},'derivative') && ...
                strcmp(phaseModel,'none'));
end

if canReuse
    p=oldPackets;
    return
end
N=round(lengthU/targetStep); N=N+mod(N,2); du=lengthU/N;
assert(N>=64 && count>=1 && count==floor(count),'Invalid packet resolution.');
u=(-N/2:N/2-1)*du; t=(2*pi/lengthU)*[0:N/2-1,-N/2:-1];
v=(-3*N/2:3*N/2)*du; th=tanh(v); sec=1-th.^2;
p=struct('N',N,'du',du,'u',u,'count',count,'nfft',2^nextpow2(4*N), ...
    'phaseModel',phaseModel);
p.kernelFFT=fft([th;sec;th.*sec],p.nfft,2);
p.h=zeros(count,N); p.ders=[];
phase=strcmp(phaseModel,'finite')||strcmp(phaseModel,'derivative');
finite=strcmp(phaseModel,'finite');
if phase, p.ders=zeros(count,N,1+2*finite); end
p.C=cell(1,count);p.D=cell(1,count);p.K=cell(1,count);
p.T11=cell(1,count);p.D11=cell(1,count);
p.Tdk=cell(count,3);p.Ddk=cell(count,3);
p.Thd=cell(count,2);p.Dhd=cell(count,2);
lg=tri_loggamma((1-1i*t)/2);
p.norm=zeros(1,count);p.edgeMass=zeros(1,count);
for k=1:count
    m=k-1; H=exp(-(2*m+1)*1i*t*log(2)/2+(m+1)*lg-m*conj(lg));
    h=real(fftshift(ifft(H)))/du; p.h(k,:)=h;
    w=h.^2*du; p.norm(k)=sum(w);p.edgeMass(k)=sum(w(abs(u)>.4*lengthU));
    p.C{k}=tri_packet_conv(p,w,1);p.D{k}=tri_packet_conv(p,w,2);
    if phase
        for j=1:(1+2*finite)
            p.ders(k,:,j)=real(fftshift(ifft(H.*(1i*t).^(2*j-1))))/du;
        end
        dh=p.ders(k,:,1);
        p.T11{k}=tri_packet_conv(p,dh.^2*du,1);
        p.D11{k}=tri_packet_conv(p,dh.^2*du,2);
        p.K{k}=tri_packet_conv(p,w,3);
    end
    if finite
        ij=[1,2;1,3;2,2];
        for j=1:3
            w=p.ders(k,:,ij(j,1)).*p.ders(k,:,ij(j,2))*du;
            p.Tdk{k,j}=tri_packet_conv(p,w,1);p.Ddk{k,j}=tri_packet_conv(p,w,2);
        end
        for j=1:2
            w=h.*p.ders(k,:,j+1)*du;
            p.Thd{k,j}=tri_packet_conv(p,w,1);p.Dhd{k,j}=tri_packet_conv(p,w,2);
        end
    end
end
oldKey=key;oldPackets=p;
end


==> anc/all_passages/functions/private/tri_uspline.m <==
function out = tri_uspline(arg, y, step)
%TRI_USPLINE Compact, uniform-grid not-a-knot cubic spline.
% q=tri_uspline(values, grid_start, grid_step); v=tri_uspline(q, query).
% It agrees with MATLAB spline / SciPy CubicSpline, including extrapolation,
% while retaining two arrays instead of four polynomial coefficients per bin.
if isstruct(arg)
    q=arg; originalShape=size(y); x=y(:).'; z=(x-q.start)/q.step;
    j=max(1,min(q.count-1,floor(z)+1)); t=z-(j-1); r=1-t;
    out=r.*q.y(j)+t.*q.y(j+1)+(q.step^2/6)* ...
        ((r.^3-r).*q.m(j)+(t.^3-t).*q.m(j+1));
    out=reshape(out,originalShape);
else
    v=arg(:).'; x=y+(0:numel(v)-1)*step;
    pp=spline(x,v); c=pp.coefs;
    out=struct('start',y,'step',step,'count',numel(v),'y',v, ...
        'm',[2*c(:,2).',6*c(end,1)*step+2*c(end,2)]);
end
end


==> anc/all_passages/functions/private/u12_return.m <==
function out=u12_return(alpha,chi,orders)
% First-return local R0/R1, population and kinetic phase insertion.
% No cross-passage or Poisson-clock terms are included here.
for name={'C','P','V'}
 validateattributes(orders.(name{1}),{'numeric'},{'integer','>=',-1,'<=',1});
end
chi=chi(:).';blank=nan(size(chi));
out=struct('chi',chi,'alpha',alpha,'orders',orders,'passage','return', ...
 'C',blank,'P',blank,'VY',blank,'S',blank,'dC',blank,'d2C',blank, ...
 'dP',blank,'dS',blank,'dV',blank,'dVY',blank,'Calpha',blank);
if orders.C<0 && orders.P<0 && orders.V<0,return;end
p=packet();corrected=max([orders.C,orders.P,orders.V])>=1;
for k=1:numel(chi)
 x=chi(k);s=x-3*log(4*alpha);T=tanh(s+p.u);U=1-T.^2;
 Td=[T;U;-2*T.*U;4*T.^2.*U-2*U.^2;-8*T.^3.*U+16*T.*U.^2];
 R=Td*p.weight.';
 R1=0;R1d=0;R1dd=0;R1s=0;
 if corrected
  J=.5*sum(p.weighted.*(1-T));Jd=-.5*sum(p.weighted.*Td(2,:));Jdd=-.5*sum(p.weighted.*Td(3,:));
  A=(x-3)^2/2;Ap=x-3;App=1;B=5*x/4-4;Bp=5/4;
  R1=A*R(3)/4+B*R(2)/2-R(1)/4+.5-J/2;
  R1s=A*R(4)/4+B*R(3)/2-R(2)/4-Jd/2;
  R1d=R1s+Ap*R(3)/4+Bp*R(2)/2;
  R1dd=A*R(5)/4+Ap*R(4)/2+App*R(3)/4 ...
      +B*R(4)/2+Bp*R(3)-R(3)/4-Jdd/2;
 end
 if orders.C>=0
  r=double(orders.C==1)/alpha^2;
  out.C(k)=R(1)+r*R1;out.dC(k)=R(2)+r*R1d;out.d2C(k)=R(3)+r*R1dd;
  out.Calpha(k)=-3*R(2)/alpha+r*(-2*R1-3*R1s)/alpha;
 end
 P0=1-R(2);P0d=-R(3);P0dd=-R(4);
 P1=-R1d+(3+P0)/8;P1d=-R1dd+P0d/8;
 if orders.P>=0
  r=double(orders.P==1)/alpha^2;out.P(k)=P0+r*P1;out.dP(k)=P0d+r*P1d;
 end
 if orders.V>=0
  gap=0;gapd=0;
  if orders.V==1
   A=x-3;G=1-A*T;
   gap=sum(p.kinetic.*G.^2)-x*P0d/4;
   gapd=sum(p.kinetic.*(2*G.*(-T-A*U)))-P0d/4-x*P0dd/4;
  end
  r=double(orders.V==1)/alpha^2;out.VY(k)=P0+r*(P1+gap);
  out.dV(k)=P0d+r*(P1d+gapd);out.dVY(k)=out.dV(k);
 end
end
if orders.P>=0 && orders.V>=0
 out.S=out.P+(1-out.VY)/(2*alpha^2);out.dS=out.dP-out.dV/(2*alpha^2);
 out.completeSOrder=min(orders.P,orders.V+1);
end
out.scope='Local first-return expansion only; full second return correction is unresolved.';
out.packetNorm=sum(p.weight);
end

function p=packet()
persistent cached
if isempty(cached)
 N=8192;len=80;du=len/N;u=((0:N-1)-N/2)*du;
 t=(2*pi/len)*[0:N/2-1,-N/2:-1];z=(1-1i*t)/2;
 lg=loggamma(z);H=exp(-3i*t*log(2)/2+2*lg-conj(lg));
 h=fftshift(ifft(H))/du;hp=fftshift(ifft(1i*t.*H))/du;hpp=fftshift(ifft(-t.^2.*H))/du;
 hw=fftshift(ifft(H.*(1-1i*t).*(3-1i*t)))/du;
 cached=struct('u',u,'weight',abs(h).^2*du,'weighted',real(conj(h).*hw)*du, ...
  'kinetic',.5*(abs(hp).^2-real(conj(h).*hpp))*du);
end
p=cached;
end

function v=loggamma(z)
c=[.99999999999980993,676.5203681218851,-1259.1392167224028, ...
 771.32342877765313,-176.61502916214059,12.507343278686905, ...
 -.13857109526572012,9.9843695780195716e-6,1.5056327351493116e-7];
z=z-1;x=c(1)+zeros(size(z));
for k=2:numel(c),x=x+c(k)./(z+k-1);end
t=z+7.5;v=(z+.5).*log(t)-t+.5*log(2*pi)+log(x);
end


==> anc/all_passages/functions/private/u3_return_packet.m <==
function p=u3_return_packet
%U3_RETURN_PACKET First-return Gamma scattering packet and analytic derivatives.
% Fixed numerical resolution; no empirical coefficients or external files.
persistent saved
if ~isempty(saved),p=saved;return;end
points=8192;len=80;du=len/points;
u=((0:points-1)-points/2)*du;
t=2*pi*[0:points/2-1,-points/2:-1]/len;z=(1-1i*t)/2;
lg=complex_loggamma(z);H=exp(-3i*t*log(2)/2+2*lg-conj(lg));
h=fftshift(ifft(H))/du;
dh=fftshift(ifft(1i*t.*H))/du;
ddh=fftshift(ifft(-t.^2.*H))/du;
hw=fftshift(ifft(H.*(1-1i*t).*(3-1i*t)))/du;
p=struct('points',points,'len',len,'du',du,'u',u,...
    'weight',abs(h).^2*du,'weighted',real(conj(h).*hw)*du,...
    'kinetic',.5*(abs(dh).^2-real(conj(h).*ddh))*du);
p.norm=sum(p.weight);saved=p;
end

function v=complex_loggamma(z)
c=[.99999999999980993,676.5203681218851,-1259.1392167224028,...
    771.32342877765313,-176.61502916214059,12.507343278686905,...
    -.13857109526572012,9.9843695780195716e-6,1.5056327351493116e-7];
% The standard Lanczos g=7 coefficient above is fixed analytic quadrature
% machinery, not a fitted physical model parameter.
z=z-1;a=c(1)*ones(size(z));
for k=2:numel(c),a=a+c(k)./(z+k-1);end
t=z+7.5;v=(z+.5).*log(t)-t+.5*log(2*pi)+log(a);
end


==> anc/all_passages/functions/private/u_depletion_kernels.m <==
function d=u_depletion_kernels(y,nmax)
%U_DEPLETION_KERNELS Stable D^n[(1-y)/(1+y)], D=y*d/dy.
% High-order Eulerian polynomials suffer severe cancellation near y=1.
% There the identical meromorphic expansion of -tanh(log(y)/2) is used.
% Low derivatives and far tails retain the original rational expression.
% No fitted coefficients, numerical-reference data, or extra toolbox.
persistent polynomials poles
if isempty(polynomials)
 polynomials={1};
 poles=1i*pi*(2*(0:63)+1);
end
if y==0
 d=zeros(nmax+1,1);d(1)=1;return
end
x=log(y);usePoles=(nmax>=10 && abs(x)<=16);
nr=nmax;if usePoles,nr=9;end
for n=numel(polynomials)+1:nr
 prev=polynomials{n-1};a=zeros(1,n);
 for k=0:n-1
  if k<numel(prev),a(k+1)=a(k+1)+(k+1)*prev(k+1);end
  if k>0,a(k+1)=a(k+1)+(n-k)*prev(k);end
 end
 polynomials{n}=a;
end
d=zeros(nmax+1,1);d(1)=2/(1+y)-1;t=y;
if y>1,t=1/y;end
for n=1:nr
 a=polynomials{n};v=a(end);
 for k=numel(a)-1:-1:1,v=v*(-t)+a(k);end
 v=-2*t*v/(1+t)^(n+1);
 if y>1,v=(-1)^(n+1)*v;end
 d(n+1)=v;
end
if usePoles
 % D^n[-tanh(x/2)] = -4*(-1)^n*n!*real(sum (x+i*pi*(2k+1))^(-n-1)).
 % Repeated multiplication preserves the exact even-derivative zeros at x=0.
 % With 64 pole pairs, the omitted tail for n>=10 is bounded by
 % 2*(n-1)!/(pi^(n+1)*128^n), below 2.1e-21 for n=10..49.
 inverse=1./(x+poles);power=inverse;factor=-4;
 for n=1:nmax
  power=power.*inverse;factor=-n*factor;
  if n>=10,d(n+1)=factor*sum(real(power));end
 end
end
end


==> anc/all_passages/functions/private/unified_early.m <==
function e=unified_early(alpha,x,order)
%UNIFIED_EARLY Eight-row initial-time expansion with analytic derivatives.
T=tri_early_tables();z=(x/2.5).^2;ep=alpha^-2;
e=struct('C',ones(size(x)),'P',ones(size(x)),'S',ones(size(x)), ...
 'dC',zeros(size(x)),'d2C',zeros(size(x)),'Calpha',zeros(size(x)), ...
 'dP',zeros(size(x)),'dS',zeros(size(x)),'Nfl',zeros(size(x)),'M',zeros(size(x)), ...
 'Na',zeros(size(x)),'VY',ones(size(x)),'dV',zeros(size(x)));
for j=1:order
 [c,dc,ddc]=row(T(:,j+1,1),z,x);[p,dp]=row(T(:,j+1,2),z,x);[s,ds]=row(T(:,j+1,3),z,x);
 e.Na=e.Na-ep^j*p;
 e.C=e.C+ep^j*c;e.P=e.P+ep^j*p;e.S=e.S+ep^j*s;
 e.dC=e.dC+ep^j*dc;e.d2C=e.d2C+ep^j*ddc;e.Calpha=e.Calpha-2*j*ep^j*c/alpha;
 e.dP=e.dP+ep^j*dp;e.dS=e.dS+ep^j*ds;
 e.Nfl=e.Nfl+ep^(j-1)*row(T(:,j+1,4),z,x);e.M=e.M+ep^(j-1)*row(T(:,j+1,5),z,x);
 [gap,dgap]=row(T(:,j+1,2)-T(:,j+1,3),z,x);
 e.VY=e.VY+2*ep^(j-1)*gap;e.dV=e.dV+2*ep^(j-1)*dgap;
end
e.varX=1+2*(e.Nfl+e.M);e.order=order;
end
function [v,d,dd]=row(a,z,x)
a=a(:);v=horner(a,z);
b=(1:numel(a)-1)'.*a(2:end);d=2*x/2.5^2.*horner(b,z);
c=(1:numel(b)-1)'.*b(2:end);dd=2/2.5^2*horner(b,z)+(2*x/2.5^2).^2.*horner(c,z);
end
function y=horner(a,z)
y=zeros(size(z));for k=numel(a):-1:1,y=y.*z+a(k);end
end


function T = tri_early_tables()
%TRI_EARLY_TABLES Analytic, exact-rational-derived even Taylor coefficients.
% Internal coefficient table for unified_early. No fitted or trajectory data.
% T(n+1,j+1,f) multiplies (chi/2.5)^(2*n) at inverse-alpha order j.
% f=1: C; 2: P; 3: S; 4: P-C^2; 5: S-C^2, with C^2 expanded
% consistently through the same inverse-alpha order before evaluation.
% Generated from rational hyperbolic expansions of C, P and S, including
% exact cancellation in P-C^2 and S-C^2. These coefficients are embedded;
% no external table or trajectory file is read. Even Taylor degree 160.
% Exact rational symbolic cancellation was performed before double rounding.
persistent saved
if isempty(saved)
    saved = zeros(81,9,5);
    % Family 1, inverse-alpha order 0.
    saved(:,1,1) = [ ...
        1 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 ...
    ].';
    % Family 1, inverse-alpha order 1.
    saved(:,2,1) = [ ...
        0 -3.125 -6.510416666666667 -5.4253472222222223 ...
        -2.4220300099206349 -0.67278611386684306 -0.12742161247478087 -0.017502968746535834 ...
        -0.0018232259110974828 -0.00014895636528574206 -9.7997608740619782e-06 -5.3029009058776937e-07 ...
        -2.4016761349083757e-08 -9.2372159034937528e-10 -3.0546348887214789e-11 -8.777686461843331e-13 ...
        -2.2121185639726135e-14 -4.9289629322027927e-16 -9.7796883575452243e-18 -1.7389204049689232e-19 ...
        -2.7867314182194284e-21 -4.0457773202953375e-23 -5.345900264660858e-25 -6.4564012858222918e-27 ...
        -7.1547000064520086e-29 -7.3007142922979674e-31 -6.882272145831418e-33 -6.0117681217954378e-35 ...
        -4.8796819170417514e-37 -3.6900195984889229e-39 -2.6059460441305951e-41 -1.7225978610064748e-43 ...
        -1.0680790308819908e-45 -6.2242367767015789e-48 -3.4154064841426572e-50 -1.7678087392042739e-52 ...
        -8.6453870266249698e-55 -4.0010121374606489e-57 -1.7548298848511619e-59 -7.3044867001796617e-62 ...
        -2.8894330301343597e-64 -1.0875613633447605e-66 -3.899746713083622e-69 -1.3337027062529486e-71 ...
        -4.355089819269033e-74 -1.3592664854148044e-76 -4.058965854678704e-79 -1.1607658014981423e-81 ...
        -3.1819237979663989e-84 -8.3681985008584014e-87 -2.1131814396107076e-89 -5.1280854193620354e-92 ...
        -1.1968085836823272e-94 -2.688249289493098e-97 -5.8157002628355352e-100 -1.2126147337021551e-102 ...
        -2.4384948795490569e-105 -4.7323685754328843e-108 -8.868756700586366e-111 -1.6059605788400632e-113 ...
        -2.8115556352242006e-116 -4.7614747920745841e-119 -7.8046728168020332e-122 -1.2388369550479418e-124 ...
        -1.905199549470875e-127 -2.8401901453054189e-130 -4.10621984921556e-133 -5.760043554617271e-136 ...
        -7.8431965612980274e-139 -1.0371306147913398e-141 -1.3323877373989463e-144 -1.6636546516318876e-147 ...
        -2.019782745279584e-150 -2.3851945504010201e-153 -2.7408468358165794e-156 -3.0658242011371134e-159 ...
        -3.3393867649193027e-162 -3.5431911180282902e-165 -3.6633489640491008e-168 -3.6919988753215963e-171 ...
        -3.6281435488616314e-174 ...
    ].';
    % Family 1, inverse-alpha order 2.
    saved(:,3,1) = [ ...
        0 0 1.6276041666666667 20.345052083333332 ...
        58.734227740575399 77.874992680087075 62.978131965660445 35.421633000801897 ...
        14.877979241033234 4.8750066839804447 1.283986719181567 0.27799278103612252 ...
        0.0503650758941269 0.0077486604990335047 0.0010249624006787206 0.00011781201487096652 ...
        1.1876218282939609e-05 1.0584866587500729e-06 8.4006881739592798e-08 5.9748849844068409e-09 ...
        3.83005449170971e-10 2.2241896026374923e-11 1.1755759002558448e-12 5.6791106297090116e-14 ...
        2.5173362720891741e-15 1.0274841926955822e-16 3.8743747839262647e-18 1.3537298336575689e-19 ...
        4.3952267326549647e-21 1.3294696710995477e-22 3.7555640426541215e-24 9.9301005887205981e-26 ...
        2.4628225666469753e-27 5.7408451436992435e-29 1.2600625864133547e-30 2.6088252306694716e-32 ...
        5.1033357407462273e-34 9.4471228077494029e-36 1.6573899662718252e-37 2.7595570533996424e-39 ...
        4.366387742720953e-41 6.5739050628138405e-43 9.4290089828081476e-45 1.2898781098232759e-46 ...
        1.6847937693616457e-48 2.1033630079421297e-50 2.512378174799486e-52 2.8739169238154724e-54 ...
        3.1512246971660882e-56 3.3149849538881631e-58 3.3484696503920843e-60 3.2503102799379579e-62 ...
        3.0342702389263983e-64 2.7262086603112295e-66 2.3591282972579001e-68 1.9675798976296082e-70 ...
        1.5826736628294789e-72 1.2285931243824551e-74 9.2098435111128582e-77 6.6708992547536268e-79 ...
        4.6714980775585627e-81 3.1645427974248492e-83 2.0748379212069561e-85 1.3173574102901309e-87 ...
        8.1038226518831868e-90 4.8323331257502604e-92 2.7945484187776196e-94 1.5680330034662887e-96 ...
        8.5404847683349061e-99 4.5173409332142742e-101 2.3213468310453619e-103 1.1593980776372798e-105 ...
        5.6303325448585854e-108 2.6595807958708479e-110 1.2224585382748887e-112 5.4696131466437973e-115 ...
        2.3830660276419472e-117 1.0114022696044255e-119 4.182805085212678e-122 1.6862070004082391e-124 ...
        6.6281721714160338e-127 ...
    ].';
    % Family 1, inverse-alpha order 3.
    saved(:,4,1) = [ ...
        0 0 0 -0.3390842013888889 ...
        -28.15609886532738 -244.01111367308064 -766.40914363268826 -1311.0828466057465 ...
        -1470.4150603636811 -1195.2212480956975 -748.51780886625068 -376.05494546949825 ...
        -155.91783006189016 -54.470851856120362 -16.291317514464492 -4.2241620022182742 ...
        -0.95938760290204328 -0.19252333598262722 -0.03439124837899956 -0.0055045546747888221 ...
        -0.00079399674770926944 -0.00010374981120983105 -1.2338381960245814e-05 -1.34114292372687e-06 ...
        -1.3375831106571106e-07 -1.2283958115160001e-08 -1.0421923176211747e-09 -8.1933407773916066e-11 ...
        -5.985396790302488e-12 -4.0735464795101484e-13 -2.5891186985490243e-14 -1.5403271438856656e-15 ...
        -8.5955757108182398e-17 -4.5081691117910005e-18 -2.2263785198470862e-19 -1.0371328525494952e-20 ...
        -4.5648453052270177e-22 -1.901314687243328e-23 -7.5051895561903822e-25 -2.8116344493481234e-26 ...
        -1.0009774543151567e-27 -3.3908450350028596e-29 -1.0942916421141037e-30 -3.3682027288184014e-32 ...
        -9.8987149162161433e-34 -2.7805378978158632e-35 -7.4727786312567425e-37 -1.9233301212915508e-38 ...
        -4.745057865028899e-40 -1.1231201553035391e-41 -2.5525458075080903e-43 -5.574867081045672e-45 ...
        -1.1709718943570585e-46 -2.3671938565169692e-48 -4.6090223063025142e-50 -8.6491244280072232e-52 ...
        -1.5653579442580642e-53 -2.7340904941628978e-55 -4.6114719729134335e-57 -7.5154367224795197e-59 ...
        -1.1841549457688319e-60 -1.8048696843109821e-62 -2.6625732951086479e-64 -3.8036761358694972e-66 ...
        -5.2646846122701575e-68 -7.0635303384662222e-70 -9.1909225431118439e-72 -1.1603397891371141e-73 ...
        -1.4219850357072478e-75 -1.6923020894643539e-77 -1.9566699390004091e-79 -2.1988349629162523e-81 ...
        -2.4025731675221291e-83 -2.5535142309517195e-85 -2.6408379387945253e-87 -2.658561683350193e-89 ...
        -2.6062059025522547e-91 -2.4887374928879434e-93 -2.3158227291140914e-95 -2.1005406516595605e-97 ...
        -1.8577894914441869e-99 ...
    ].';
    % Family 1, inverse-alpha order 4.
    saved(:,5,1) = [ ...
        0 0 0 0 ...
        0.03784421890500992 23.442391155047812 587.00548615628156 4063.7222324671975 ...
        13413.021010357754 26887.118995211356 37271.606304352747 38639.727256357299 ...
        31533.740132344265 20993.16651714659 11700.297862649704 5566.9269742566858 ...
        2295.7094516341899 830.49842578076459 266.15921735186504 76.183444353984257 ...
        19.610324696960177 4.5664974215670284 0.96693640234036626 0.18703004516366348 ...
        0.033181549233387203 0.0054194434567542337 0.00081760320974725307 0.00011428661540631149 ...
        1.4843725560404938e-05 1.7960707446370181e-06 2.0295250016715715e-07 2.1465525076351953e-08 ...
        2.1295420368030773e-09 1.9856014281318244e-10 1.7432924767440051e-11 1.4437242807433338e-12 ...
        1.1296764957944835e-13 8.3648838507190716e-15 5.870097246580569e-16 3.9094899928839733e-17 ...
        2.4743612513356491e-18 1.4901304103519387e-19 8.549228432720103e-21 4.6781005698447529e-22 ...
        2.4441487387781782e-23 1.2205487014544652e-24 5.8315753083407323e-26 2.6683026026805245e-27 ...
        1.1703081625958517e-28 4.9245031124372078e-30 1.989698229321371e-31 7.7254833257216591e-33 ...
        2.8847958657570979e-34 1.0367640130691286e-35 3.5886604818175376e-37 1.1972178422274571e-38 ...
        3.8520522595818776e-40 1.1961037912364585e-41 3.5865181147037837e-43 1.0391186773095692e-44 ...
        2.9106965751111251e-46 7.8869979003372329e-48 2.0684494886835516e-49 5.2532050506299914e-51 ...
        1.2926193530100782e-52 3.083170788337514e-54 7.132016628124225e-56 1.6007219454887252e-57 ...
        3.4874116459451596e-59 7.3784230317259916e-61 1.516633716696023e-62 3.0299345054361043e-64 ...
        5.885653662463338e-66 1.1120743811928885e-67 2.0446302283377298e-69 3.6592934735350922e-71 ...
        6.3772977928461057e-73 1.0826411667678649e-74 1.7909696720725644e-76 2.8879620609087557e-78 ...
        4.5408208504854646e-80 ...
    ].';
    % Family 1, inverse-alpha order 5.
    saved(:,6,1) = [ ...
        0 0 0 0 ...
        0 -0.0026280707572923557 -13.225467441669542 -961.03427428855309 ...
        -14237.786123734277 -86922.519993048118 -296166.89582918427 -661187.05934244953 ...
        -1064524.3374182349 -1315497.6714180517 -1302593.4938618168 -1066157.236571772 ...
        -738341.17427944334 -440490.46959223849 -229637.44072237107 -105819.13055882664 ...
        -43510.763128767489 -16089.97592790148 -5386.7667041199693 -1642.0589068481356 ...
        -458.01692416922072 -117.40493153608594 -27.763107904503304 -6.0773661102016971 ...
        -1.2352955920960393 -0.23380557593793988 -0.0413127542358427 -0.0068310442106756068 ...
        -0.0010592917833296166 -0.00015436714107989316 -2.1180260718343389e-05 -2.7410639335066691e-06 ...
        -3.3515520352545023e-07 -3.8779044481217781e-08 -4.2522597183175109e-09 -4.4251336145622069e-10 ...
        -4.3762026004940019e-11 -4.1179782823323838e-12 -3.6915640146695509e-13 -3.1562802189977592e-14 ...
        -2.5766494625759214e-15 -2.0104995576719463e-16 -1.5009130981638018e-17 -1.0730631451976816e-18 ...
        -7.353782906360572e-20 -4.8349639983471887e-21 -3.0523773562588255e-22 -1.851811595373235e-23 ...
        -1.0804541008620019e-24 -6.0672406597241187e-26 -3.2814344787264777e-27 -1.7105059608358196e-28 ...
        -8.5993103241769179e-30 -4.1721542201018429e-31 -1.9547199582221434e-32 -8.8490510308575526e-34 ...
        -3.8730090536848492e-35 -1.6397714866146457e-36 -6.719493718458644e-38 -2.6664657661317249e-39 ...
        -1.0251852275073812e-40 -3.8207559195123511e-42 -1.3809694951152932e-43 -4.8429241092348653e-45 ...
        -1.648598893774017e-46 -5.4499857651835422e-48 -1.7503808343176379e-49 -5.4639297848422458e-51 ...
        -1.6583897220648341e-52 -4.8960490142675761e-54 -1.406522630067784e-55 -3.9332288313350704e-57 ...
        -1.0710474118180209e-58 -2.8410348543837652e-60 -7.3434523738470097e-62 -1.8502208069278338e-63 ...
        -4.5455503314924774e-65 ...
    ].';
    % Family 1, inverse-alpha order 6.
    saved(:,7,1) = [ ...
        0 0 0 0 ...
        0 0 0.00012443516843240319 5.4054944836408447 ...
        1162.7487182668606 36526.49254034715 403523.08056971541 2272795.4038130203 ...
        7914318.3810705226 19098363.064711776 34378691.118673794 48555979.179038569 ...
        55801734.673289143 53615884.350454561 43979127.138988398 31307710.086935014 ...
        19599823.232148159 10908080.895829961 5445545.0083306981 2457043.0950534977 ...
        1008451.8013732677 378590.74913103995 130629.93666946697 41600.690970050353 ...
        12273.207797342029 3365.5295673834994 860.35348501894862 205.58653432037499 ...
        46.032780582434548 9.6797703876789534 1.9154960708727247 0.35738954499651349 ...
        0.062981692037400894 0.010500618879203821 0.0016588776198675948 0.00024868125597589976 ...
        3.5423801624517142e-05 4.8010055281201313e-06 6.1984925395517399e-07 7.6324107254965632e-08 ...
        8.973035465321386e-09 1.0082692791867429e-09 1.0839511100781985e-10 1.115978738255449e-11 ...
        1.1013216759890683e-12 1.042717373185748e-13 9.4793715801505278e-15 8.2814159957331193e-16 ...
        6.9579213843832929e-17 5.626379461580848e-18 4.381931245985163e-19 3.2891980054034726e-20 ...
        2.3811806580182601e-21 1.6636124192734096e-22 1.12237830189802e-23 7.3166825396486403e-25 ...
        4.6113569124254621e-26 2.811423085976092e-27 1.6589833812867568e-28 9.4799068589069725e-30 ...
        5.2484727815026202e-31 2.8167119698231231e-32 1.4660195200890973e-33 7.4033084718735688e-35 ...
        3.6290729141584932e-36 1.7275815662547167e-37 7.9898429554489131e-39 3.5914787522209097e-40 ...
        1.5697022671379756e-41 6.6732737377415428e-43 2.7605931209578943e-44 1.1116482405982884e-45 ...
        4.3590250047669033e-47 1.6650210132642861e-48 6.1973486926914447e-50 2.2484938436746013e-51 ...
        7.9545772824421413e-53 ...
    ].';
    % Family 1, inverse-alpha order 7.
    saved(:,8,1) = [ ...
        0 0 0 0 ...
        0 0 0 -4.2731857291347251e-06 ...
        -1.6750692203862205 -1091.7917606124915 -72842.210233353981 -1440691.7989092458 ...
        -13193662.196778322 -70254551.66043672 -248518202.1234411 -636024841.1497829 ...
        -1248302691.8305616 -1958904120.9040737 -2535278260.4404697 -2771288582.0551558 ...
        -2606707923.2286305 -2141716550.7260892 -1555960337.9600453 -1009714164.8725554 ...
        -590270026.20584249 -313102131.77363354 -151631061.25426868 -67402967.938888758 ...
        -27630195.262409836 -10487773.95132949 -3699586.6490091356 -1216741.1544876448 ...
        -374177.719375232 -107876.96698399584 -29226.817787984641 -7457.2143072247527 ...
        -1795.4609779452519 -408.67071859855872 -88.085386349828369 -18.007338050615836 ...
        -3.4966093074028577 -0.64579191714433803 -0.11359148306324757 -0.019051710483968445 ...
        -0.0030503905821822833 -0.00046674762038020489 -6.8322218303804274e-05 -9.5768169692077988e-06 ...
        -1.2866665777577907e-06 -1.6583809625855777e-07 -2.0523287019948453e-08 -2.4406697793205682e-09 ...
        -2.7913298451581557e-10 -3.0724175365701846e-11 -3.2570949296207317e-12 -3.3278513481156841e-13 ...
        -3.2792288857585315e-14 -3.1184176004913542e-15 -2.8636635615941448e-16 -2.540948830602539e-17 ...
        -2.1797574027721297e-18 -1.8088492693275067e-19 -1.4528280347328648e-20 -1.1299824012216801e-21 ...
        -8.5152137482020733e-23 -6.2201334784141212e-24 -4.4064761285517476e-25 -3.0288078470696608e-26 ...
        -2.0208572103186012e-27 -1.3094003091112479e-28 -8.2426332596304115e-30 -5.0430680133846015e-31 ...
        -3.0000780167719477e-32 -1.7359927368558226e-33 -9.774736001607966e-35 -5.3575183765399034e-36 ...
        -2.8594287332243527e-37 -1.4866312402391917e-38 -7.5315277050555766e-40 -3.7193106247782904e-41 ...
        -1.7909417063244028e-42 ...
    ].';
    % Family 1, inverse-alpha order 8.
    saved(:,9,1) = [ ...
        0 0 0 0 ...
        0 0 0 0 ...
        1.1128087836288347e-07 0.40710309217205048 821.98136462165564 117315.08930673599 ...
        4138522.1965156016 61029436.311258033 490597705.59278136 2506473873.2326355 ...
        8972136465.5086155 24041847104.284592 50556387432.668983 86398425063.445633 ...
        123241690915.98433 149836965954.13147 157891745920.53876 146183489670.44336 ...
        120262151860.5726 88746202350.131332 59215152184.591492 35970750617.742004 ...
        20010845244.860371 10247409448.176443 4852370977.7796335 2133114633.798574 ...
        873636238.16323102 334407247.37212688 119972624.66408373 40444854.676868789 ...
        12841894.620777212 3848578.5151311141 1090736.9299556848 292862.10144556925 ...
        74618.29367322709 18068.8061577023 4164.2064358516873 914.59574408712683 ...
        191.67217259819324 38.373196968649943 7.3470430970702916 1.3466757918047341 ...
        0.23654055307901145 0.039851506756421552 0.0064456269393780834 0.001001690285665112 ...
        0.00014969235515317739 2.1527734811493691e-05 2.9816053759376181e-06 3.9798120803605974e-07 ...
        5.1230763297512181e-08 6.3641274772661618e-09 7.6341379575389965e-10 8.8482539846060868e-11 ...
        9.9148374673632161e-12 1.0747049576191514e-12 1.127471102376239e-13 1.1454156782302905e-14 ...
        1.1274153527036884e-15 1.0756782940689341e-16 9.9532822920832863e-18 8.9358759627466193e-19 ...
        7.7873590427553599e-20 6.5904503471369838e-21 5.4187093099536832e-22 4.330232745715483e-23 ...
        3.3646117381087759e-24 2.5429385713224683e-25 1.8701576379061924e-26 1.3388187528838581e-27 ...
        9.3330182627711123e-29 6.3376848874759972e-30 4.1936760241744057e-31 2.7049457064337534e-32 ...
        1.7012250495288492e-33 ...
    ].';
    % Family 2, inverse-alpha order 0.
    saved(:,1,2) = [ ...
        1 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 ...
    ].';
    % Family 2, inverse-alpha order 1.
    saved(:,2,2) = [ ...
        0 -6.25 -13.020833333333334 -10.850694444444445 ...
        -4.8440600198412698 -1.3455722277336861 -0.25484322494956174 -0.035005937493071668 ...
        -0.0036464518221949655 -0.00029791273057148412 -1.9599521748123956e-05 -1.0605801811755387e-06 ...
        -4.8033522698167514e-08 -1.8474431806987506e-09 -6.1092697774429578e-11 -1.7555372923686662e-12 ...
        -4.424237127945227e-14 -9.8579258644055854e-16 -1.9559376715090449e-17 -3.4778408099378463e-19 ...
        -5.5734628364388568e-21 -8.0915546405906749e-23 -1.0691800529321716e-24 -1.2912802571644584e-26 ...
        -1.4309400012904017e-28 -1.4601428584595935e-30 -1.3764544291662836e-32 -1.2023536243590876e-34 ...
        -9.7593638340835027e-37 -7.3800391969778459e-39 -5.2118920882611902e-41 -3.4451957220129497e-43 ...
        -2.1361580617639816e-45 -1.2448473553403158e-47 -6.8308129682853144e-50 -3.5356174784085479e-52 ...
        -1.729077405324994e-54 -8.0020242749212977e-57 -3.5096597697023239e-59 -1.4608973400359323e-61 ...
        -5.7788660602687195e-64 -2.175122726689521e-66 -7.7994934261672439e-69 -2.6674054125058973e-71 ...
        -8.710179638538066e-74 -2.7185329708296088e-76 -8.1179317093574081e-79 -2.3215316029962846e-81 ...
        -6.3638475959327978e-84 -1.6736397001716803e-86 -4.2263628792214152e-89 -1.0256170838724071e-91 ...
        -2.3936171673646543e-94 -5.376498578986196e-97 -1.163140052567107e-99 -2.4252294674043101e-102 ...
        -4.8769897590981138e-105 -9.4647371508657686e-108 -1.7737513401172732e-110 -3.2119211576801264e-113 ...
        -5.6231112704484011e-116 -9.5229495841491683e-119 -1.5609345633604066e-121 -2.4776739100958836e-124 ...
        -3.81039909894175e-127 -5.6803802906108378e-130 -8.2124396984311201e-133 -1.1520087109234542e-135 ...
        -1.5686393122596055e-138 -2.0742612295826795e-141 -2.6647754747978926e-144 -3.3273093032637752e-147 ...
        -4.039565490559168e-150 -4.7703891008020402e-153 -5.4816936716331588e-156 -6.1316484022742269e-159 ...
        -6.6787735298386054e-162 -7.0863822360565804e-165 -7.3266979280982016e-168 -7.3839977506431926e-171 ...
        -7.2562870977232627e-174 ...
    ].';
    % Family 2, inverse-alpha order 2.
    saved(:,3,2) = [ ...
        0 0 13.020833333333334 108.50694444444444 ...
        261.57924107142856 324.28290688381833 255.60775462441043 142.40415372181556 ...
        59.612194389243299 19.510602637857065 5.1368190554440591 1.1120289257643641 ...
        0.20146344977224434 0.030994785172980526 0.004099855131604031 0.00047124824293751311 ...
        4.7504878418721799e-05 4.2339467685751867e-06 3.3602752994117611e-07 2.389953999692455e-08 ...
        1.5320217977400551e-09 8.8967584122451506e-11 4.7023036012698248e-12 2.2716442519162095e-13 ...
        1.0069345088396119e-14 4.1099367707867021e-16 1.5497499135709527e-17 5.4149193346306976e-19 ...
        1.7580906930620229e-20 5.317878684398221e-22 1.5022256170616509e-23 3.9720402354882411e-25 ...
        9.8512902665879026e-27 2.2963380574796979e-28 5.040250345653419e-30 1.0435300922677886e-31 ...
        2.0413342962984909e-33 3.7788491230997612e-35 6.6295598650873009e-37 1.103822821359857e-38 ...
        1.7465550970883812e-40 2.6295620251255362e-42 3.771603593123259e-44 5.1595124392931038e-46 ...
        6.739175077446583e-48 8.4134520317685186e-50 1.0049512699197944e-51 1.149566769526189e-53 ...
        1.2604898788664353e-55 1.3259939815552653e-57 1.3393878601568337e-59 1.3001241119751831e-61 ...
        1.2137080955705593e-63 1.0904834641244918e-65 9.4365131890316003e-68 7.8703195905184328e-70 ...
        6.3306946513179155e-72 4.9143724975298205e-74 3.6839374044451433e-76 2.6683597019014507e-78 ...
        1.8685992310234251e-80 1.2658171189699397e-82 8.2993516848278244e-85 5.2694296411605235e-87 ...
        3.2415290607532747e-89 1.9329332503001042e-91 1.1178193675110478e-93 6.2721320138651547e-96 ...
        3.4161939073339625e-98 1.8069363732857097e-100 9.2853873241814477e-103 4.6375923105491193e-105 ...
        2.2521330179434342e-107 1.0638323183483392e-109 4.8898341530995548e-112 2.1878452586575189e-114 ...
        9.5322641105677889e-117 4.045609078417702e-119 1.6731220340850712e-121 6.7448280016329564e-124 ...
        2.6512688685664135e-126 ...
    ].';
    % Family 2, inverse-alpha order 3.
    saved(:,4,2) = [ ...
        0 0 0 -10.850694444444445 ...
        -331.81811135912699 -2054.0160056354716 -5512.7686421089202 -8699.0104729658033 ...
        -9335.7790506750607 -7402.8884068695988 -4571.3557230286751 -2278.430069478261 ...
        -940.46793822443112 -327.75107594604191 -97.893962223320415 -25.364705525585478 ...
        -5.7586355418612154 -1.1553765876637929 -0.20636887002539508 -0.033029045828165841 ...
        -0.0047641040055129719 -0.00062250686322060773 -7.4030760228471139e-05 -8.0468825020524384e-06 ...
        -8.0255108100901767e-07 -7.3703802890751169e-08 -6.2531561315553604e-09 -4.9160053104855154e-10 ...
        -3.5912383706395358e-11 -2.4441279844250074e-12 -1.5534712485167032e-13 -9.2419629466771888e-15 ...
        -5.1573454486194044e-16 -2.7049014725829413e-17 -1.3358271131966659e-18 -6.2227971181340692e-20 ...
        -2.7389071837253907e-21 -1.1407888124615822e-22 -4.5031137339287782e-24 -1.6869806696466111e-25 ...
        -6.0058647259539247e-27 -2.0345070210117049e-28 -6.5657498526996953e-30 -2.0209216372932071e-31 ...
        -5.9392289497326556e-33 -1.6683227386899067e-34 -4.4836671787545316e-36 -1.1539980727749886e-37 ...
        -2.8470347190174063e-39 -6.7387209318213086e-41 -1.5315274845048618e-42 -3.3449202486274109e-44 ...
        -7.0258313661423592e-46 -1.4203163139101823e-47 -2.7654133837815091e-49 -5.1894746568043342e-51 ...
        -9.3921476655483852e-53 -1.6404542964977386e-54 -2.7668831837480602e-56 -4.509262033487712e-58 ...
        -7.1049296746129912e-60 -1.0829218105865893e-61 -1.5975439770651887e-63 -2.2822056815216982e-65 ...
        -3.158810767362095e-67 -4.2381182030797333e-69 -5.5145535258671059e-71 -6.9620387348226856e-73 ...
        -8.5319102142434861e-75 -1.0153812536786123e-76 -1.1740019634002454e-78 -1.3193009777497514e-80 ...
        -1.4415439005132773e-82 -1.5321085385710318e-84 -1.584502763276715e-86 -1.5951370100101159e-88 ...
        -1.5637235415313527e-90 -1.4932424957327661e-92 -1.3894936374684548e-94 -1.2603243909957363e-96 ...
        -1.1146736948665121e-98 ...
    ].';
    % Family 2, inverse-alpha order 4.
    saved(:,5,2) = [ ...
        0 0 0 0 ...
        4.8440600198412698 573.55016207148367 8635.9360746720358 46889.525614625934 ...
        135122.37357870923 249661.36509948719 328813.59664033004 329783.42954041495 ...
        263335.27704251348 172792.17347521277 95377.942535906855 45088.75131298053 ...
        18514.376807999641 6678.8336909193104 2136.4614663155749 610.78313961331207 ...
        157.09777040073695 36.563623044573312 7.7396986056967556 1.4967486544052118 ...
        0.26550843859571355 0.043361210558549683 0.0065413519850908456 0.00091433806855787357 ...
        0.0001187533897359058 1.4368830330262286e-05 1.623638151059322e-06 1.7172536355780889e-07 ...
        1.7036406004543622e-08 1.5884850601044174e-09 1.3946360497008489e-10 1.154980452393324e-11 ...
        9.0374167822676644e-13 6.6919092119490219e-14 4.6960786896314937e-15 3.1275923482919561e-16 ...
        1.9794891342986185e-17 1.1921043759229237e-18 6.8393829082406738e-20 3.7424805083860829e-21 ...
        1.9553190072465364e-22 9.7643896594887788e-24 4.665260260160951e-25 2.134642085781437e-26 ...
        9.3624653101572834e-28 3.939602492273502e-29 1.5917585840087018e-30 6.1803866618344606e-32 ...
        2.3078366928809736e-33 8.2941121051327546e-35 2.8709283855715138e-36 9.5777427380489442e-38 ...
        3.0816418077086278e-39 9.5688303299698899e-41 2.8692144917767187e-42 8.3129494184996935e-44 ...
        2.3285572600926787e-45 6.3095983202757517e-47 1.6547595909477522e-48 4.2025640405053391e-50 ...
        1.0340954824082553e-51 2.4665366306702783e-53 5.7056133024997386e-55 1.280577556391027e-56 ...
        2.7899293167561868e-58 5.9027384253808662e-60 1.213306973356827e-61 2.4239476043488934e-63 ...
        4.7085229299706813e-65 8.8965950495431201e-67 1.6357041826701853e-68 2.9274347788280751e-70 ...
        5.1018382342768855e-72 8.6611293341429206e-74 1.4327757376580518e-75 2.3103696487270045e-77 ...
        3.6326566803883723e-79 ...
    ].';
    % Family 2, inverse-alpha order 5.
    saved(:,6,2) = [ ...
        0 0 0 0 ...
        0 -1.3455722277336861 -658.22819464159932 -23804.842631851076 ...
        -252654.84244137671 -1275708.7278552998 -3860337.7048793319 -7970072.1804996049 ...
        -12165376.070560729 -14483104.450232694 -13965676.97169153 -11214717.17817576 ...
        -7659812.5978378411 -4524020.603733304 -2341208.4569780263 -1073082.414965095 ...
        -439509.66097049176 -162066.42204181885 -54146.617179027096 -16481.091869273507 ...
        -4592.1310240574021 -1176.2143652585446 -277.99123151746664 -60.828918523438126 ...
        -12.360800816826428 -2.3390893970822906 -0.41325428612230009 -0.068324942064102653 ...
        -0.010594469204367839 -0.0015438269826531801 -0.00021181725955573419 -2.7411937965007434e-05 ...
        -3.3516605406795089e-06 -3.8779900627068855e-07 -4.2523236143255617e-08 -4.4251787887188792e-09 ...
        -4.3762328990474489e-10 -4.1179975869718219e-11 -3.6915757142886515e-12 -3.1562869718359289e-13 ...
        -2.5766531789040778e-14 -2.0105015099395941e-15 -1.5009140781600324e-16 -1.0730636157528455e-17 ...
        -7.3537850696752097e-19 -4.8349649514847656e-20 -3.052377759073232e-21 -1.8518117588058347e-22 ...
        -1.0804541645727186e-23 -6.0672408985427087e-25 -3.2814345648722723e-26 -1.7105059907602798e-27 ...
        -8.5993104243495371e-29 -4.1721542524385091e-30 -1.9547199682948797e-31 -8.8490510611530579e-33 ...
        -3.8730090624882507e-34 -1.6397714890876141e-35 -6.7194937251780019e-37 -2.6664657678986405e-38 ...
        -1.0251852279572773e-39 -3.8207559206221384e-41 -1.3809694953806398e-42 -4.8429241098501026e-44 ...
        -1.6485988939124148e-45 -5.4499857654857251e-47 -1.7503808343817082e-48 -5.4639297849742152e-50 ...
        -1.6583897220912518e-51 -4.8960490143189926e-53 -1.4065226300775175e-54 -3.9332288313529988e-56 ...
        -1.0710474118212353e-57 -2.8410348543893771e-59 -7.3434523738565523e-61 -1.8502208069294152e-62 ...
        -4.545550331495031e-64 ...
    ].';
    % Family 2, inverse-alpha order 6.
    saved(:,7,2) = [ ...
        0 0 0 0 ...
        0 0 0.25484322494956174 543.91569315406764 ...
        47608.857154493329 972458.38519496296 8403002.5872151367 40503560.044755362 ...
        126979397.45055743 284645497.62202084 485845054.60700256 659844479.58764696 ...
        736432066.65789855 692100905.43967414 558213991.95817137 392277799.45020342 ...
        243151196.26298258 134289324.55627403 66644072.834199607 29932641.584722228 ...
        12241999.563169178 4583352.4872918753 1578135.8582162794 501766.68048644753 ...
        147850.40819725566 40504.890470216233 10347.087289880001 2471.1438116261911 ...
        553.08295949217234 116.26576407917963 23.001986241940564 4.2909030188748289 ...
        0.75607222410619834 0.12604352979798927 0.019910753929003683 0.0029846428080923461 ...
        0.00042513476423269804 5.7616970848478418e-05 7.4386565536158504e-06 9.1593136027083977e-07 ...
        1.0768005092942039e-07 1.2099529507312902e-08 1.3007647613466609e-09 1.3391920948724362e-10 ...
        1.3215986817546812e-11 1.2512695846027756e-12 1.1375303677683698e-13 9.9377358792673269e-15 ...
        8.3495280374643324e-16 6.751668477338546e-17 5.2583249013798075e-18 3.9470416313046903e-19 ...
        2.8574188973128717e-20 1.9963359674446326e-21 1.346854480864829e-22 8.7800214872617378e-24 ...
        5.5336294037530466e-25 3.3737081903474191e-26 1.9907802645717098e-27 1.1375889082090885e-28 ...
        6.2981676768318987e-30 3.3800544945722228e-31 1.7592234730070468e-32 8.8839703435477341e-34 ...
        4.3548875593566878e-35 2.0730979007987543e-36 9.5878116171315552e-38 4.3097745254005035e-39 ...
        1.8836427276817212e-40 8.007928506945076e-42 3.3127117515589969e-43 1.3339778905638104e-44 ...
        5.2308300108945136e-46 1.9980252173294219e-47 7.4368184349844414e-49 2.6981926133821824e-50 ...
        9.5454927413865299e-52 ...
    ].';
    % Family 2, inverse-alpha order 7.
    saved(:,8,2) = [ ...
        0 0 0 0 ...
        0 0 0 -0.035005937493071668 ...
        -340.17828815390442 -73232.510600015332 -2866801.3485774477 -41832659.122161552 ...
        -315679939.84199959 -1473169635.6877716 -4743479115.8198633 -11329151786.783695 ...
        -21109679890.360104 -31836560885.75346 -39955687726.355888 -42636521201.306572 ...
        -39350439723.279594 -31847836507.500866 -22861505921.156631 -14693902488.115772 ...
        -8524103925.2232037 -4493678565.7191029 -2165454671.2474589 -958755493.95700061 ...
        -391760833.07696784 -148321040.34070128 -52212692.619179368 -17143629.886779752 ...
        -5265115.3098998014 -1516351.1463195607 -410475.0442798796 -104662.42080583931 ...
        -25185.987439245648 -5730.2471589598554 -1234.6925249468979 -252.34233469287034 ...
        -48.988892574891999 -9.0463271106653895 -1.5909988556152306 -0.26681763437231037 ...
        -0.042717119615388377 -0.0065358495248030056 -0.0009566678496330845 -0.00013409243949354745 ...
        -1.8015096955750387e-05 -2.3219088890298843e-06 -2.8734276358512903e-07 -3.4170910214396539e-08 ...
        -3.9079966625110339e-09 -4.3014986260319907e-10 -4.5600257326767868e-11 -4.6590646279726904e-12 ...
        -4.5909753619921328e-13 -4.365824625611523e-14 -4.0091570737483747e-15 -3.5573474118263389e-16 ...
        -3.0516728445183688e-17 -2.5323968813744725e-18 -2.0339640903689905e-19 -1.5819782317521459e-20 ...
        -1.1921315719814694e-21 -8.7081960283187267e-23 -6.1690715153271556e-24 -4.2403335648400295e-25 ...
        -2.8292014018195586e-26 -1.833161076020743e-27 -1.1539689636775667e-28 -7.0602966450942278e-30 ...
        -4.200109866823201e-31 -2.4303901137107987e-32 -1.3684631605455665e-33 -7.5005262264526724e-35 ...
        -4.0032004281843854e-36 -2.0812838156481443e-37 -1.0544139090902827e-38 -5.2070349880923937e-40 ...
        -2.5073184301105792e-41 ...
    ].';
    % Family 2, inverse-alpha order 8.
    saved(:,9,2) = [ ...
        0 0 0 0 ...
        0 0 0 0 ...
        0.0036464518221949655 166.78311396665853 89932.203710597925 6764938.49723229 ...
        165615545.44939214 1935388008.2698507 13267346202.827354 60453279419.750473 ...
        198756630707.02628 499199334766.46381 998326328663.73804 1639993558076.0703 ...
        2266929951609.248 2687406928211.2915 2774621677362.686 2526538796756.5098 ...
        2050490615289.5876 1496370861677.1995 989329186311.36035 596450904668.57507 ...
        329746156152.48126 167991539500.50034 79208840314.000122 34697662812.81366 ...
        14169285134.115984 5410579693.3483829 1937238918.2160287 652001039.17270422 ...
        206739485.87656641 61888213.996739924 17523749.512113143 4701548.8624591781 ...
        1197161.8430025636 289744.72544740548 66747.819631049977 14655.002657636951 ...
        3070.3999109964011 614.56157901471875 117.64403540010822 21.560325450773526 ...
        3.7865621110767167 0.63788364356104865 0.10316379172349836 0.016031259596681589 ...
        0.0023955831913245787 0.00034450204066135363 4.7712151341509352e-05 6.3683898571766138e-06 ...
        8.1976327360731621e-07 1.0183309037526776e-07 1.2215295697335377e-08 1.4157830178149495e-09 ...
        1.5864296875691838e-10 1.7195759933089006e-11 1.8039938763797579e-12 1.8326974817613323e-13 ...
        1.8038898970852966e-14 1.721104459621223e-15 1.5925392542370413e-16 1.429750182421992e-17 ...
        1.245984372318389e-18 1.0544766973659491e-19 8.6699651051764786e-21 6.9283914912431929e-22 ...
        5.3833905142790967e-23 4.0687087223185976e-24 2.9922562918274397e-25 2.1421123056683103e-26 ...
        1.4932841879124759e-27 1.0140302600486672e-28 6.7098851762376087e-30 4.3279149285806907e-31 ...
        2.7219609702396571e-32 ...
    ].';
    % Family 3, inverse-alpha order 0.
    saved(:,1,3) = [ ...
        1 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 ...
    ].';
    % Family 3, inverse-alpha order 1.
    saved(:,2,3) = [ ...
        0 -6.25 -13.020833333333334 -10.850694444444445 ...
        -4.8440600198412698 -1.3455722277336861 -0.25484322494956174 -0.035005937493071668 ...
        -0.0036464518221949655 -0.00029791273057148412 -1.9599521748123956e-05 -1.0605801811755387e-06 ...
        -4.8033522698167514e-08 -1.8474431806987506e-09 -6.1092697774429578e-11 -1.7555372923686662e-12 ...
        -4.424237127945227e-14 -9.8579258644055854e-16 -1.9559376715090449e-17 -3.4778408099378463e-19 ...
        -5.5734628364388568e-21 -8.0915546405906749e-23 -1.0691800529321716e-24 -1.2912802571644584e-26 ...
        -1.4309400012904017e-28 -1.4601428584595935e-30 -1.3764544291662836e-32 -1.2023536243590876e-34 ...
        -9.7593638340835027e-37 -7.3800391969778459e-39 -5.2118920882611902e-41 -3.4451957220129497e-43 ...
        -2.1361580617639816e-45 -1.2448473553403158e-47 -6.8308129682853144e-50 -3.5356174784085479e-52 ...
        -1.729077405324994e-54 -8.0020242749212977e-57 -3.5096597697023239e-59 -1.4608973400359323e-61 ...
        -5.7788660602687195e-64 -2.175122726689521e-66 -7.7994934261672439e-69 -2.6674054125058973e-71 ...
        -8.710179638538066e-74 -2.7185329708296088e-76 -8.1179317093574081e-79 -2.3215316029962846e-81 ...
        -6.3638475959327978e-84 -1.6736397001716803e-86 -4.2263628792214152e-89 -1.0256170838724071e-91 ...
        -2.3936171673646543e-94 -5.376498578986196e-97 -1.163140052567107e-99 -2.4252294674043101e-102 ...
        -4.8769897590981138e-105 -9.4647371508657686e-108 -1.7737513401172732e-110 -3.2119211576801264e-113 ...
        -5.6231112704484011e-116 -9.5229495841491683e-119 -1.5609345633604066e-121 -2.4776739100958836e-124 ...
        -3.81039909894175e-127 -5.6803802906108378e-130 -8.2124396984311201e-133 -1.1520087109234542e-135 ...
        -1.5686393122596055e-138 -2.0742612295826795e-141 -2.6647754747978926e-144 -3.3273093032637752e-147 ...
        -4.039565490559168e-150 -4.7703891008020402e-153 -5.4816936716331588e-156 -6.1316484022742269e-159 ...
        -6.6787735298386054e-162 -7.0863822360565804e-165 -7.3266979280982016e-168 -7.3839977506431926e-171 ...
        -7.2562870977232627e-174 ...
    ].';
    % Family 3, inverse-alpha order 2.
    saved(:,3,3) = [ ...
        0 0 19.53125 113.93229166666667 ...
        264.00127108134922 324.95569299768516 255.73517623688522 142.42165669056209 ...
        59.614017615154395 19.510751594222352 5.136828855204933 1.1120294560544546 ...
        0.2014634737890057 0.030994786096702115 0.0040998551621503803 0.00047124824381528178 ...
        4.7504878440842986e-05 4.2339467690680828e-06 3.360275299509558e-07 2.389953999709844e-08 ...
        1.5320217977428419e-09 8.8967584122491961e-11 4.7023036012703595e-12 2.2716442519162741e-13 ...
        1.006934508839619e-14 4.1099367707867095e-16 1.5497499135709533e-17 5.4149193346306985e-19 ...
        1.7580906930620229e-20 5.317878684398221e-22 1.5022256170616509e-23 3.9720402354882411e-25 ...
        9.8512902665879026e-27 2.2963380574796979e-28 5.040250345653419e-30 1.0435300922677886e-31 ...
        2.0413342962984909e-33 3.7788491230997612e-35 6.6295598650873009e-37 1.103822821359857e-38 ...
        1.7465550970883812e-40 2.6295620251255362e-42 3.771603593123259e-44 5.1595124392931038e-46 ...
        6.739175077446583e-48 8.4134520317685186e-50 1.0049512699197944e-51 1.149566769526189e-53 ...
        1.2604898788664353e-55 1.3259939815552653e-57 1.3393878601568337e-59 1.3001241119751831e-61 ...
        1.2137080955705593e-63 1.0904834641244918e-65 9.4365131890316003e-68 7.8703195905184328e-70 ...
        6.3306946513179155e-72 4.9143724975298205e-74 3.6839374044451433e-76 2.6683597019014507e-78 ...
        1.8685992310234251e-80 1.2658171189699397e-82 8.2993516848278244e-85 5.2694296411605235e-87 ...
        3.2415290607532747e-89 1.9329332503001042e-91 1.1178193675110478e-93 6.2721320138651547e-96 ...
        3.4161939073339625e-98 1.8069363732857097e-100 9.2853873241814477e-103 4.6375923105491193e-105 ...
        2.2521330179434342e-107 1.0638323183483392e-109 4.8898341530995548e-112 2.1878452586575189e-114 ...
        9.5322641105677889e-117 4.045609078417702e-119 1.6731220340850712e-121 6.7448280016329564e-124 ...
        2.6512688685664135e-126 ...
    ].';
    % Family 3, inverse-alpha order 3.
    saved(:,4,3) = [ ...
        0 0 0 -24.4140625 ...
        -419.01119171626982 -2194.2919103767085 -5634.0740171849111 -8768.9260816238402 ...
        -9365.4028252785738 -7412.6242693828581 -4573.9225155958529 -2278.9859760271102 ...
        -940.56866404119398 -327.76657306843987 -97.896012140408814 -25.364941149358035 ...
        -5.7586592942903376 -1.1553787046369217 -0.20636903803915435 -0.033029057777935723 ...
        -0.004764104771523869 -0.00062250690770439981 -7.4030762579622937e-05 -8.0468826156346506e-06 ...
        -8.0255108604369014e-07 -7.3703803096248006e-08 -6.2531561393041104e-09 -4.9160053131929747e-10 ...
        -3.5912383715185813e-11 -2.4441279846909016e-12 -1.5534712485918146e-13 -9.2419629468757908e-15 ...
        -5.1573454486686609e-16 -2.7049014725944229e-17 -1.335827113199186e-18 -6.2227971181392861e-20 ...
        -2.7389071837264113e-21 -1.1407888124617712e-22 -4.5031137339291102e-24 -1.6869806696466662e-25 ...
        -6.0058647259540123e-27 -2.0345070210117179e-28 -6.5657498526997135e-30 -2.0209216372932098e-31 ...
        -5.939228949732659e-33 -1.6683227386899071e-34 -4.4836671787545323e-36 -1.1539980727749886e-37 ...
        -2.8470347190174063e-39 -6.7387209318213086e-41 -1.5315274845048618e-42 -3.3449202486274109e-44 ...
        -7.0258313661423592e-46 -1.4203163139101823e-47 -2.7654133837815091e-49 -5.1894746568043342e-51 ...
        -9.3921476655483852e-53 -1.6404542964977386e-54 -2.7668831837480602e-56 -4.509262033487712e-58 ...
        -7.1049296746129912e-60 -1.0829218105865893e-61 -1.5975439770651887e-63 -2.2822056815216982e-65 ...
        -3.158810767362095e-67 -4.2381182030797333e-69 -5.5145535258671059e-71 -6.9620387348226856e-73 ...
        -8.5319102142434861e-75 -1.0153812536786123e-76 -1.1740019634002454e-78 -1.3193009777497514e-80 ...
        -1.4415439005132773e-82 -1.5321085385710318e-84 -1.584502763276715e-86 -1.5951370100101159e-88 ...
        -1.5637235415313527e-90 -1.4932424957327661e-92 -1.3894936374684548e-94 -1.2603243909957363e-96 ...
        -1.1146736948665121e-98 ...
    ].';
    % Family 3, inverse-alpha order 4.
    saved(:,5,3) = [ ...
        0 0 0 0 ...
        16.348702566964285 874.62194802689589 10167.894266053208 50081.051941806771 ...
        139061.77359158921 253030.17678003514 330983.08381098683 330890.46780538169 ...
        263798.25850319455 172954.6910639769 95426.67478756218 45101.404595635257 ...
        18517.252717296149 6679.4110296479303 2136.5646191219967 610.79965159241885 ...
        157.10015226966308 36.563934286144431 7.7397356203815164 1.4967526778093923 ...
        0.26550883986944912 0.043361247410370549 0.0065413551116656008 0.00091433831435801358 ...
        0.00011875340769209324 1.4368831552326134e-05 1.62363822873288e-06 1.7172536817879025e-07 ...
        1.7036406262410891e-08 1.5884850736289246e-09 1.3946360563799844e-10 1.1549804555047225e-11 ...
        9.0374167959622009e-13 6.6919092176529659e-14 4.6960786918830502e-15 3.1275923491354461e-16 ...
        1.9794891345989117e-17 1.192104376024649e-18 6.8393829085689618e-20 3.7424805084871295e-21 ...
        1.9553190072762325e-22 9.7643896595721948e-24 4.6652602601833699e-25 2.1346420857872069e-26 ...
        9.3624653101715179e-28 3.9396024922768712e-29 1.5917585840094676e-30 6.1803866618361323e-32 ...
        2.3078366928813249e-33 8.2941121051334655e-35 2.8709283855716521e-36 9.5777427380492031e-38 ...
        3.0816418077086748e-39 9.5688303299699735e-41 2.8692144917767324e-42 8.3129494184997164e-44 ...
        2.3285572600926821e-45 6.3095983202757565e-47 1.6547595909477528e-48 4.2025640405053405e-50 ...
        1.0340954824082555e-51 2.4665366306702783e-53 5.7056133024997394e-55 1.280577556391027e-56 ...
        2.7899293167561871e-58 5.9027384253808662e-60 1.213306973356827e-61 2.4239476043488934e-63 ...
        4.7085229299706813e-65 8.8965950495431201e-67 1.6357041826701853e-68 2.9274347788280751e-70 ...
        5.1018382342768855e-72 8.6611293341429206e-74 1.4327757376580518e-75 2.3103696487270045e-77 ...
        3.6326566803883723e-79 ...
    ].';
    % Family 3, inverse-alpha order 5.
    saved(:,6,3) = [ ...
        0 0 0 0 ...
        0 -6.8119594029017856 -1197.842795770737 -31078.730759278624 ...
        -286464.71137450851 -1356875.4967348916 -3985125.3564039492 -8107861.2931021145 ...
        -12282401.182157541 -14563049.515546901 -14010993.651015338 -11236520.355084399 ...
        -7668870.254362247 -4527313.2079100879 -2342267.0240499433 -1073386.0368469805 ...
        -439587.92031374783 -162084.66126420727 -54150.481365023523 -16481.839559394946 ...
        -4592.2637028370482 -1176.2360382416296 -277.9945014851159 -60.829375631718783 ...
        -12.360860188697066 -2.3390965811417672 -0.41325509791696025 -0.06832502792522023 ...
        -0.010594477722477092 -0.0015438277768904422 -0.00021181732928725862 -2.7411943739895882e-05 ...
        -3.3516609925497006e-06 -3.8779903973020595e-07 -4.2523238491293766e-08 -4.4251789450984494e-09 ...
        -4.3762329980218875e-10 -4.1179976465770345e-11 -3.6915757484855638e-12 -3.1562869905483305e-13 ...
        -2.5766531886806727e-14 -2.0105015148217888e-15 -1.5009140804926625e-16 -1.0730636168201666e-17 ...
        -7.3537850743564425e-19 -4.834964953454567e-20 -3.0523777598691113e-21 -1.8518117591148541e-22 ...
        -1.0804541646881104e-23 -6.0672408989574148e-25 -3.2814345650158186e-26 -1.7105059908081684e-27 ...
        -8.5993104245036194e-29 -4.1721542524863529e-30 -1.9547199683092257e-31 -8.849051061194622e-33 ...
        -3.8730090624998937e-34 -1.6397714890907688e-35 -6.7194937251862757e-37 -2.6664657679007417e-38 ...
        -1.0251852279577944e-39 -3.8207559206233716e-41 -1.3809694953809251e-42 -4.8429241098507428e-44 ...
        -1.6485988939125546e-45 -5.4499857654860207e-47 -1.7503808343817687e-48 -5.4639297849743358e-50 ...
        -1.6583897220912753e-51 -4.8960490143190371e-53 -1.4065226300775256e-54 -3.9332288313530138e-56 ...
        -1.0710474118212378e-57 -2.8410348543893815e-59 -7.3434523738565592e-61 -1.8502208069294163e-62 ...
        -4.545550331495033e-64 ...
    ].';
    % Family 3, inverse-alpha order 6.
    saved(:,7,3) = [ ...
        0 0 0 0 ...
        0 0 1.9352157394607346 1170.9190728834876 ...
        68578.785918244597 1175070.3837992942 9305271.9123409484 42871955.599197857 ...
        131206678.70436235 290239223.90178674 491649125.27829283 664752844.95298374 ...
        739910927.57241476 694211111.89673793 559327326.77062976 392795290.42249566 ...
        243365314.1878345 134368863.00154513 66670788.648505747 29940804.587650646 ...
        12244280.299358515 4583937.8204609202 1578274.3925061799 501797.0241886602 ...
        147856.57855594155 40506.058692337909 10347.29375491511 2471.1779555590847 ...
        553.08825474417256 116.26653579393718 23.002092131860461 4.2909167231862355 ...
        0.75607389979802686 0.1260437236865731 0.01991077518980713 0.0029846450206241684 ...
        0.00042513498304048303 5.7616991438220501e-05 7.4386583993888127e-06 9.1593151808432898e-07 ...
        1.07680063812639e-07 1.2099530512561173e-08 1.30076483639224e-09 1.3391921485255571e-10 ...
        1.321598718523579e-11 1.2512696087775882e-12 1.1375303830302534e-13 9.937735971857894e-15 ...
        8.3495280914870329e-16 6.751668507674748e-17 5.2583249177869796e-18 3.9470416398572199e-19 ...
        2.8574189016125266e-20 1.99633596953071e-21 1.3468544818421889e-22 8.7800214916862633e-24 ...
        5.5336294056895514e-25 3.3737081911673046e-26 1.9907802649076842e-27 1.1375889083424119e-28 ...
        6.2981676773444916e-30 3.3800544947632605e-31 1.7592234730760952e-32 8.8839703437898806e-34 ...
        4.3548875594391175e-35 2.0730979008260042e-36 9.5878116172190736e-38 4.3097745254278229e-39 ...
        1.8836427276900132e-40 8.0079285069695561e-42 3.3127117515660292e-43 1.3339778905657771e-44 ...
        5.2308300108998693e-46 1.9980252173308422e-47 7.4368184349881135e-49 2.6981926133831077e-50 ...
        9.5454927413888029e-52 ...
    ].';
    % Family 3, inverse-alpha order 7.
    saved(:,8,3) = [ ...
        0 0 0 0 ...
        0 0 0 -0.39873950675701947 ...
        -862.3185105420182 -115614.75411008885 -3684914.6522299689 -48344468.905431174 ...
        -343960048.08137369 -1552120062.8901861 -4900475263.343133 -11566990202.058962 ...
        -21397175186.840904 -32123235602.172424 -40197423340.162727 -42812221902.669044 ...
        -39462182604.8629 -31910777650.34008 -22893217661.093292 -14708312099.109577 ...
        -8530050175.9045095 -4495920175.7626419 -2166230586.4558802 -959003196.06192124 ...
        -391834047.28943348 -148341145.47185105 -52217837.781918965 -17144860.360801417 ...
        -5265390.9954867177 -1516409.1445796869 -410486.52539338218 -104664.56349574387 ...
        -25186.365113793825 -5730.3101360320397 -1234.702475099547 -252.34382643586599 ...
        -48.989105081532486 -9.0463559130920377 -1.5910025743687313 -0.26681809228606657 ...
        -0.042717173450941809 -0.0065358555742001398 -0.00095666849998659058 -0.000134092506450983 ...
        -1.8015103563587776e-05 -2.3219095146539231e-06 -2.8734282046093653e-07 -3.4170915183219366e-08 ...
        -3.9079970799846851e-09 -4.3014989636138017e-10 -4.5600259955921217e-11 -4.6590648253242779e-12 ...
        -4.5909755048628197e-13 -4.3658247254281904e-14 -4.0091571410910352e-15 -3.5573474557264162e-16 ...
        -3.0516728721865021e-17 -2.5323968982430076e-18 -2.033964100322889e-19 -1.5819782374400893e-20 ...
        -1.1921315751305529e-21 -8.7081960452189971e-23 -6.1690715241232725e-24 -4.2403335692820142e-25 ...
        -2.8292014039970023e-26 -1.8331610770572917e-27 -1.1539689641569572e-28 -7.0602966472491152e-30 ...
        -4.2001098677650224e-31 -2.4303901141111951e-32 -1.3684631607112022e-33 -7.5005262271196608e-35 ...
        -4.0032004284459268e-36 -2.0812838157480456e-37 -1.0544139091274669e-38 -5.2070349882273035e-40 ...
        -2.5073184301583067e-41 ...
    ].';
    % Family 3, inverse-alpha order 8.
    saved(:,9,3) = [ ...
        0 0 0 0 ...
        0 0 0 0 ...
        0.062303047930784297 496.76804452293391 154758.06393523153 9215256.5696803965 ...
        199611727.06768641 2173973046.2665796 14286297608.691555 63429120992.356583 ...
        205178891807.38382 510006467625.75116 1013065006272.4316 1656759295707.5696 ...
        2283191945343.2021 2701091390363.6265 2784751698785.5332 2533210535756.6587 ...
        2054436895260.9116 1498483752643.9294 990360073732.52051 596911885207.46692 ...
        329936023114.55255 168063882498.85892 79234436940.700684 34706101571.316032 ...
        14171885271.342234 5411330476.3782024 1937442574.5630262 652053052.46615565 ...
        206752018.66141847 61891068.36003913 17524365.040552333 4701674.7428596858 ...
        1197186.2933466509 289749.24225887802 66748.614260524308 14655.13595301792 ...
        3070.4212554566247 614.56484526701854 117.64451354450453 21.56039247645278 ...
        3.7865711164941396 0.63788480430363925 0.10316393537468121 0.016031276680288076 ...
        0.0023955851451603733 0.00034450225572254487 4.7712174140520404e-05 6.3683921866213937e-06 ...
        8.1976350314947816e-07 1.0183311220391015e-07 1.2215297701880159e-08 1.4157831956800319e-09 ...
        1.5864298401513275e-10 1.7195761199277957e-11 1.8039939780773814e-12 1.8326975608598996e-13 ...
        1.8038899566916777e-14 1.7211045031620932e-15 1.5925392850823396e-16 1.429750203623629e-17 ...
        1.2459843864643804e-18 1.0544767065317467e-19 8.6699651628748887e-21 6.9283915265446593e-22 ...
        5.3833905352796383e-23 4.0687087344705452e-24 2.992256298669754e-25 2.1421123094185729e-26 ...
        1.4932841899140759e-27 1.0140302610893091e-28 6.7098851815096789e-30 4.3279149311842087e-31 ...
        2.7219609714933162e-32 ...
    ].';
    % Family 4, inverse-alpha order 2.
    saved(:,3,4) = [ ...
        0 0 0 27.126736111111111 ...
        67.816840277777771 82.752692005621697 64.475335912239117 35.723559211679635 ...
        14.921280856421799 4.8796615703956236 1.2843762596763109 0.27801889782308398 ...
        0.050366510895617507 0.0077487263141968179 0.0010249649589354399 0.00011781210023396736 ...
        1.1876220754982104e-05 1.0584867214711262e-06 8.4006883145423002e-08 5.9748850124469319e-09 ...
        3.8300544967188594e-10 2.2241896034436134e-11 1.1755759003733208e-12 5.6791106298647725e-14 ...
        2.5173362721080445e-15 1.0274841926976793e-16 3.8743747839284102e-18 1.3537298336577719e-19 ...
        4.3952267326551423e-21 1.3294696710995621e-22 3.7555640426541325e-24 9.9301005887206061e-26 ...
        2.4628225666469757e-27 5.7408451436992446e-29 1.2600625864133547e-30 2.6088252306694716e-32 ...
        5.1033357407462273e-34 9.4471228077494029e-36 1.6573899662718252e-37 2.7595570533996424e-39 ...
        4.366387742720953e-41 6.5739050628138405e-43 9.4290089828081476e-45 1.2898781098232759e-46 ...
        1.6847937693616457e-48 2.1033630079421297e-50 2.512378174799486e-52 2.8739169238154724e-54 ...
        3.1512246971660882e-56 3.3149849538881631e-58 3.3484696503920843e-60 3.2503102799379579e-62 ...
        3.0342702389263983e-64 2.7262086603112295e-66 2.3591282972579001e-68 1.9675798976296082e-70 ...
        1.5826736628294789e-72 1.2285931243824551e-74 9.2098435111128582e-77 6.6708992547536268e-79 ...
        4.6714980775585627e-81 3.1645427974248492e-83 2.0748379212069561e-85 1.3173574102901309e-87 ...
        8.1038226518831868e-90 4.8323331257502604e-92 2.7945484187776196e-94 1.5680330034662887e-96 ...
        8.5404847683349061e-99 4.5173409332142742e-101 2.3213468310453619e-103 1.1593980776372798e-105 ...
        5.6303325448585854e-108 2.6595807958708479e-110 1.2224585382748887e-112 5.4696131466437973e-115 ...
        2.3830660276419472e-117 1.0114022696044255e-119 4.182805085212678e-122 1.6862070004082391e-124 ...
        6.6281721714160338e-127 ...
    ].';
    % Family 4, inverse-alpha order 3.
    saved(:,4,4) = [ ...
        0 0 0 0 ...
        -127.15657552083333 -916.3346870866402 -2499.8209043364886 -3931.1842834406953 ...
        -4196.2355679439006 -3313.3788353359737 -2040.2358778935936 -1015.0794306151802 ...
        -418.5509463001174 -145.77508733275067 -43.525766570539417 -11.275579966486443 ...
        -2.5596753044080307 -0.51352985811385998 -0.09172215567343063 -0.014679791102472512 ...
        -0.0021173951335606844 -0.00027667073115561226 -3.2902619827329434e-05 -3.5763954200004418e-06 ...
        -3.5668952555204205e-07 -3.2757252726104682e-08 -2.7791807912315507e-09 -2.1848913587755918e-10 ...
        -1.5961059811356198e-11 -1.0862791168243936e-12 -6.9043166985583364e-14 -4.1075390983531233e-15 ...
        -2.2921535356299707e-16 -1.2021784329849033e-17 -5.9370093936859163e-19 -2.7656876084347133e-20 ...
        -1.2172920817337536e-21 -5.0701724999825472e-23 -2.0013838817746171e-24 -7.4976918651462314e-26 ...
        -2.6692732115434636e-27 -9.0422534267320035e-29 -2.9181110456463199e-30 -8.9818739435282593e-32 ...
        -2.6396573109926884e-33 -7.4147677275112166e-35 -1.9927409683354124e-36 -5.1288803234444721e-38 ...
        -1.2653487640077451e-39 -2.9949870808094804e-41 -6.8067888200216187e-43 -1.4866312216121837e-44 ...
        -3.1225917182854941e-46 -6.3125169507119216e-48 -1.2290726150140041e-49 -2.3064331808019264e-51 ...
        -4.1742878513548382e-53 -7.2909079844343938e-55 -1.2297258594435822e-56 -2.0041164593278719e-58 ...
        -3.1577465220502184e-60 -4.8129858248292862e-62 -7.1001954536230615e-64 -1.0143136362318659e-65 ...
        -1.4039158966053753e-67 -1.8836080902576593e-69 -2.4509126781631585e-71 -3.094239437698971e-73 ...
        -3.7919600952193272e-75 -4.5128055719049434e-77 -5.217786504001091e-79 -5.8635599011100068e-81 ...
        -6.4068617800590109e-83 -6.8093712825379186e-85 -7.0422345034520666e-87 -7.0894978222671813e-89 ...
        -6.9498824068060117e-91 -6.6366333143678494e-93 -6.1755272776375776e-95 -5.601441737758828e-97 ...
        -4.9541053105178309e-99 ...
    ].';
    % Family 4, inverse-alpha order 4.
    saved(:,5,4) = [ ...
        0 0 0 0 ...
        0 280.04721989707343 4961.4471803336619 27844.239019567231 ...
        80514.783899290851 148263.84669926751 194427.80947442789 194271.51988456195 ...
        154677.85157280404 101278.11486407228 55818.403545100155 26359.352132368971 ...
        10815.763033585776 3899.7132417426933 1247.0458007222473 356.4335327831223 ...
        91.663987040955888 21.332275870243098 4.5152915579395181 0.87316011941097638 ...
        0.15488620543271639 0.0252946767793624 0.0038158480918670454 0.00053336898733502786 ...
        6.9273217963338905e-05 8.3818478029499173e-06 9.4712432679873634e-07 1.0017326179494258e-07 ...
        9.9379114941481746e-09 9.2661673500123228e-10 8.1353793361333993e-11 6.7373871566424887e-12 ...
        5.2718270120927204e-13 3.9036139532785388e-14 2.7393793388772708e-15 1.8244289108477866e-16 ...
        1.1547020104605803e-17 6.9539422482015905e-19 3.9896400486440746e-20 2.1831136360011154e-21 ...
        1.140602756116426e-22 5.6958939736124165e-24 2.7214018200005876e-25 1.2452078837970801e-26 ...
        5.4614380986887797e-28 2.2981014540978692e-29 9.2852584073627268e-31 3.6052255528839296e-32 ...
        1.3462380708794809e-33 4.8382320613953851e-35 1.6747082249304935e-36 5.5870165972221203e-38 ...
        1.7976243878350955e-39 5.581817692491623e-41 1.6737084535380281e-42 4.8492204941275418e-44 ...
        1.3583250683878403e-45 3.6805990201615568e-47 9.6527642805296262e-49 2.4514956902949399e-50 ...
        6.0322236473817156e-52 1.4388130345576937e-53 3.3282744264582231e-55 7.4700357456143795e-57 ...
        1.6274587681077828e-58 3.4432640814721806e-60 7.0776240112481674e-62 1.413969435870189e-63 ...
        2.7466383758162323e-65 5.189680445566822e-67 9.5416077322427489e-69 1.7076702876497107e-70 ...
        2.9760723033281836e-72 5.0523254449167035e-74 8.3578584696719687e-76 1.347715628424086e-77 ...
        2.1190497302265504e-79 ...
    ].';
    % Family 4, inverse-alpha order 5.
    saved(:,6,4) = [ ...
        0 0 0 0 ...
        0 0 -379.31821263586335 -15928.526386749791 ...
        -175099.2312270918 -890091.48610784998 -2688602.7677340074 -5528795.8724113815 ...
        -8404525.4150674697 -9970062.1940113921 -9585893.762807332 -7679983.2217753232 ...
        -5236212.6311092023 -3088399.2428699043 -1596623.5528887617 -731241.20823506836 ...
        -299327.51698746951 -110328.27668097254 -36849.33074046512 -11213.60629086361 ...
        -3123.9334757065617 -800.05927214640087 -189.07303416596329 -41.369668987811544 ...
        -8.4061997199345573 -1.5906937914691326 -0.28102680712586886 -0.046462553780809983 ...
        -0.0072044098906391425 -0.0010498195139650576 -0.00014403735626291806 -1.8640261623741051e-05 ...
        -2.2791412026688685e-06 -2.6370427529202859e-07 -2.8915871654015153e-08 -3.0091266079889113e-09 ...
        -2.9758417502574502e-10 -2.8002405144840678e-11 -2.5102727933848827e-12 -2.1462758963870103e-13 ...
        -1.75212457785664e-14 -1.3671412455987288e-15 -1.0206216830968568e-16 -7.2968331154799539e-18 ...
        -5.0005740904755546e-19 -3.2877762741953495e-20 -2.075616921500595e-21 -1.25923201439229e-22 ...
        -7.3470883908859964e-24 -4.125723837936525e-25 -2.2313755138320453e-26 -1.1631440770949452e-27 ...
        -5.8475310998715483e-29 -2.837064895312298e-30 -1.3292095795793244e-31 -6.0173547250108717e-33 ...
        -2.6336461634882401e-34 -1.1150446128595524e-35 -4.569255733882091e-37 -1.8131967223712823e-38 ...
        -6.9712595506194591e-40 -2.5981140261489002e-41 -9.3905925688893568e-43 -3.293188394767886e-44 ...
        -1.1210472478761528e-45 -3.7059903205646077e-47 -1.1902589673868393e-48 -3.7154722537974615e-50 ...
        -1.127705011025054e-51 -3.3293133297427606e-53 -9.5643538845381885e-55 -2.6745956053220787e-56 ...
        -7.2831224003880574e-58 -1.9319037009854151e-59 -4.993547614223542e-61 -1.2581501487121823e-62 ...
        -3.090974225416912e-64 ...
    ].';
    % Family 4, inverse-alpha order 6.
    saved(:,7,4) = [ ...
        0 0 0 0 ...
        0 0 0 353.46698415855786 ...
        35277.269859209577 743628.48237283074 6471596.1310913377 31162066.615639795 ...
        97338236.52451326 217293183.34094173 369440842.00346065 500054329.63668668 ...
        556515181.64334583 521800425.10292351 420067143.96619391 294751443.69446683 ...
        182480102.90759325 100685148.97897434 49929517.965560153 22412106.211223375 ...
        9161942.1566538941 3428943.550748453 1180316.4144508445 375198.00636693579 ...
        110536.97971695229 30278.605721933101 7733.9808449266302 1846.9273973799175 ...
        413.34893808945526 86.88788723230077 17.18930172800027 3.2064957477442979 ...
        0.5649851577544146 0.09418639059500962 0.014878210463744934 0.0022302416502486501 ...
        0.00031767542714729086 4.305320900763002e-05 5.5583796582022652e-06 6.8440880687340271e-07 ...
        8.046131861406446e-08 9.0410695715813551e-09 9.7196287189138878e-10 1.0006760011408536e-10 ...
        9.8752927800271449e-12 9.3497738791215347e-13 8.4998859691966876e-14 7.425701075546887e-15 ...
        6.2389553289503409e-16 5.0449981520180154e-17 3.9291380247766574e-18 2.9493176576709881e-19 ...
        2.1351271281564051e-20 1.491706714048531e-21 1.0063996548282746e-22 6.5606274334104823e-24 ...
        4.1348509812315394e-25 2.5209097843989267e-26 1.4875552759009194e-27 8.5003172128702977e-29 ...
        4.7061308845377677e-30 2.5256518449948108e-31 1.3145308782453514e-32 6.6383000817019951e-34 ...
        3.2540687664711651e-35 1.5490648226554878e-36 7.1642259105497423e-38 3.2203593006429094e-39 ...
        1.4074997056327001e-40 5.9837021367355528e-42 2.4753318372860507e-43 9.9677792398534216e-45 ...
        3.9085924253763257e-46 1.4929688431042886e-47 5.5569559976654183e-49 2.016149480662077e-50 ...
        7.1326042986953237e-52 ...
    ].';
    % Family 4, inverse-alpha order 7.
    saved(:,8,4) = [ ...
        0 0 0 0 ...
        0 0 0 0 ...
        -241.85462053471301 -58307.891096135543 -2343312.3358928813 -34403331.460835055 ...
        -259388559.37982279 -1206369400.7724466 -3868557678.5657072 -9202580787.1044674 ...
        -17085203277.627531 -25685966121.528782 -32150176396.822296 -34230055373.826172 ...
        -31532587000.263474 -25480844099.984798 -18267562940.714558 -11728804098.889067 ...
        -6798115048.0649233 -3581239281.9922757 -1724759497.8975856 -763276834.53164268 ...
        -311765747.9583683 -117998055.94294113 -41527780.498791665 -13632549.125212457 ...
        -4186114.0399362203 -1205440.6622902234 -326277.44892913417 -83186.818306105008 ...
        -20016.750522306724 -4553.9134516581671 -981.18714663497974 -200.52503244096167 ...
        -38.928225480978782 -7.1883665624369133 -1.2642142238931542 -0.21201165894220636 ...
        -0.033942419516778441 -0.0051932527183662751 -0.00076014408249142529 -0.00010654595084601434 ...
        -1.4314218480331044e-05 -1.8449090181915466e-06 -2.2831217328218297e-07 -2.7150922815853497e-08 ...
        -3.1051432999740825e-09 -3.4178012166414641e-10 -3.6232137555185306e-11 -3.701903804578412e-12 ...
        -3.6478010986209412e-13 -3.4689042697263253e-14 -3.1855100404672293e-15 -2.8265201994826699e-16 ...
        -2.4247318327734003e-17 -2.0121365774825542e-18 -1.6161025850455575e-19 -1.2569734796086703e-20 ...
        -9.4721763872614652e-22 -6.9191662364612208e-23 -4.9016845497939949e-24 -3.3691904762937206e-25 ...
        -2.2479642437907318e-26 -1.4565525413292681e-27 -9.1689509991478466e-29 -5.6098140823654878e-30 ...
        -3.3372302200938605e-31 -1.9310855076743497e-32 -1.0873231224913822e-33 -5.9596018431836332e-35 ...
        -3.1807742389277387e-36 -1.6537003461998216e-37 -8.3779282347374853e-39 -4.1372903970059401e-40 ...
        -1.9922094780544685e-41 ...
    ].';
    % Family 4, inverse-alpha order 8.
    saved(:,9,4) = [ ...
        0 0 0 0 ...
        0 0 0 0 ...
        0 127.00719100946249 75446.021561216854 5795900.466177607 ...
        142550497.78858373 1664070211.8806453 11370346983.246651 51605116547.797081 ...
        168993367265.14948 422881438940.76477 842915607822.54382 1380704870026.4788 ...
        1903776126054.4421 2252092948020.3599 2320970246674.9258 2110204148366.3735 ...
        1710377885670.0225 1246801935006.8401 823565327706.40454 496129085624.79181 ...
        274104710293.44946 139568250633.1059 65776983714.871735 28802764320.219059 ...
        11758258054.062071 4488725486.8618984 1606815640.4262855 540693395.5511694 ...
        171419322.58608696 51308495.554892972 14526563.777180107 3897079.7422872456 ...
        992248.15838100261 240136.16271734177 55316.954144225601 12144.789529939169 ...
        2544.3981058010559 509.26533572366509 97.485342940036475 17.86558141453958 ...
        3.1376231249911246 0.52855741361088848 0.085481858517826623 0.01328345461100173 ...
        0.0019849611185045004 0.00028545024086810359 3.9533557444011784e-05 5.2767334426495309e-06 ...
        6.7923938470013427e-07 8.4376680064612155e-08 1.0121311192996166e-08 1.1730834787746846e-09 ...
        1.3144757810816731e-10 1.4247962594483868e-11 1.4947417268384179e-12 1.5185239574299654e-13 ...
        1.4946541223694437e-14 1.4260598705166583e-15 1.3195339129536691e-16 1.1846511397196302e-17 ...
        1.0323877343721917e-18 8.7370972154247149e-20 7.1836883549555943e-21 5.7406691216795751e-22 ...
        4.4605247282095224e-23 3.3712164911742453e-24 2.4792984729188776e-25 1.7748932808766536e-26 ...
        1.2372927381011401e-27 8.4019656830124495e-29 5.5596194963170217e-30 3.5859868332370079e-31 ...
        2.2553391779122167e-32 ...
    ].';
    % Family 5, inverse-alpha order 2.
    saved(:,3,5) = [ ...
        0 0 6.510416666666667 32.552083333333336 ...
        70.238870287698418 83.425478119488531 64.602757524713908 35.741062180426177 ...
        14.923104082332896 4.8798105267609095 1.284386059437185 0.27801942811317454 ...
        0.050366534912378857 0.0077487272379184076 0.0010249649894817888 0.000117812101111736 ...
        1.1876220777103289e-05 1.0584867219640223e-06 8.4006883155202686e-08 5.9748850126208243e-09 ...
        3.8300544967467266e-10 2.2241896034476592e-11 1.1755759003738553e-12 5.6791106298654181e-14 ...
        2.5173362721081159e-15 1.0274841926976867e-16 3.8743747839284172e-18 1.3537298336577724e-19 ...
        4.395226732655143e-21 1.3294696710995621e-22 3.7555640426541325e-24 9.9301005887206061e-26 ...
        2.4628225666469757e-27 5.7408451436992446e-29 1.2600625864133547e-30 2.6088252306694716e-32 ...
        5.1033357407462273e-34 9.4471228077494029e-36 1.6573899662718252e-37 2.7595570533996424e-39 ...
        4.366387742720953e-41 6.5739050628138405e-43 9.4290089828081476e-45 1.2898781098232759e-46 ...
        1.6847937693616457e-48 2.1033630079421297e-50 2.512378174799486e-52 2.8739169238154724e-54 ...
        3.1512246971660882e-56 3.3149849538881631e-58 3.3484696503920843e-60 3.2503102799379579e-62 ...
        3.0342702389263983e-64 2.7262086603112295e-66 2.3591282972579001e-68 1.9675798976296082e-70 ...
        1.5826736628294789e-72 1.2285931243824551e-74 9.2098435111128582e-77 6.6708992547536268e-79 ...
        4.6714980775585627e-81 3.1645427974248492e-83 2.0748379212069561e-85 1.3173574102901309e-87 ...
        8.1038226518831868e-90 4.8323331257502604e-92 2.7945484187776196e-94 1.5680330034662887e-96 ...
        8.5404847683349061e-99 4.5173409332142742e-101 2.3213468310453619e-103 1.1593980776372798e-105 ...
        5.6303325448585854e-108 2.6595807958708479e-110 1.2224585382748887e-112 5.4696131466437973e-115 ...
        2.3830660276419472e-117 1.0114022696044255e-119 4.182805085212678e-122 1.6862070004082391e-124 ...
        6.6281721714160338e-127 ...
    ].';
    % Family 5, inverse-alpha order 3.
    saved(:,4,5) = [ ...
        0 0 0 -13.563368055555555 ...
        -214.3496558779762 -1056.610591827877 -2621.12627941248 -4001.0998920987327 ...
        -4225.8593425474128 -3323.1146978492325 -2042.8026704607714 -1015.635337164029 ...
        -418.65167211688021 -145.7905844551486 -43.527816487627824 -11.275815590259 ...
        -2.5596990568371529 -0.51353197508698867 -0.091722323687189883 -0.014679803052242398 ...
        -0.0021173958995715811 -0.00027667077563940429 -3.2902622178481232e-05 -3.5763955335826544e-06 ...
        -3.5668953058671462e-07 -3.2757252931601525e-08 -2.7791807989802999e-09 -2.1848913614830514e-10 ...
        -1.596105982014665e-11 -1.0862791170902875e-12 -6.9043166993094494e-14 -4.1075390985517254e-15 ...
        -2.2921535356792272e-16 -1.2021784329963849e-17 -5.9370093937111171e-19 -2.7656876084399314e-20 ...
        -1.2172920817347741e-21 -5.0701724999844368e-23 -2.0013838817749484e-24 -7.4976918651467824e-26 ...
        -2.6692732115435511e-27 -9.0422534267321346e-29 -2.9181110456463388e-30 -8.9818739435282845e-32 ...
        -2.6396573109926918e-33 -7.4147677275112209e-35 -1.9927409683354131e-36 -5.1288803234444721e-38 ...
        -1.2653487640077451e-39 -2.9949870808094804e-41 -6.8067888200216187e-43 -1.4866312216121837e-44 ...
        -3.1225917182854941e-46 -6.3125169507119216e-48 -1.2290726150140041e-49 -2.3064331808019264e-51 ...
        -4.1742878513548382e-53 -7.2909079844343938e-55 -1.2297258594435822e-56 -2.0041164593278719e-58 ...
        -3.1577465220502184e-60 -4.8129858248292862e-62 -7.1001954536230615e-64 -1.0143136362318659e-65 ...
        -1.4039158966053753e-67 -1.8836080902576593e-69 -2.4509126781631585e-71 -3.094239437698971e-73 ...
        -3.7919600952193272e-75 -4.5128055719049434e-77 -5.217786504001091e-79 -5.8635599011100068e-81 ...
        -6.4068617800590109e-83 -6.8093712825379186e-85 -7.0422345034520666e-87 -7.0894978222671813e-89 ...
        -6.9498824068060117e-91 -6.6366333143678494e-93 -6.1755272776375776e-95 -5.601441737758828e-97 ...
        -4.9541053105178309e-99 ...
    ].';
    % Family 5, inverse-alpha order 4.
    saved(:,5,5) = [ ...
        0 0 0 0 ...
        11.504642547123016 581.11900585248566 6493.4053717148336 31035.765346748067 ...
        84454.183912170847 151632.65837981546 196597.29664508466 195378.55814952866 ...
        155140.83303348513 101440.63245283642 55867.135796755472 26372.005415023701 ...
        10818.638942882282 3900.2905804713128 1247.1489535286692 356.45004476222908 ...
        91.666368909882038 21.332587111814217 4.5153285726242798 0.87316414281515697 ...
        0.15488660670645196 0.025294713631183265 0.0038158512184418006 0.00053336923313516776 ...
        6.9273235919526345e-05 8.3818490250137662e-06 9.4712440447229436e-07 1.0017326641592393e-07 ...
        9.937911752015444e-09 9.2661674852573952e-10 8.1353794029247557e-11 6.7373871877564739e-12 ...
        5.2718270257872559e-13 3.9036139589824828e-14 2.7393793411288277e-15 1.8244289116912771e-16 ...
        1.1547020107608736e-17 6.9539422492188446e-19 3.989640048972362e-20 2.1831136361021617e-21 ...
        1.140602756146122e-22 5.6958939736958325e-24 2.7214018200230056e-25 1.2452078838028501e-26 ...
        5.4614380987030151e-28 2.2981014541012385e-29 9.2852584073703831e-31 3.6052255528856018e-32 ...
        1.3462380708798321e-33 4.8382320613960961e-35 1.6747082249306318e-36 5.5870165972223792e-38 ...
        1.7976243878351425e-39 5.5818176924917056e-41 1.6737084535380418e-42 4.8492204941275647e-44 ...
        1.3583250683878438e-45 3.6805990201615621e-47 9.6527642805296338e-49 2.4514956902949409e-50 ...
        6.0322236473817171e-52 1.438813034557694e-53 3.3282744264582238e-55 7.4700357456143795e-57 ...
        1.6274587681077828e-58 3.4432640814721806e-60 7.0776240112481674e-62 1.413969435870189e-63 ...
        2.7466383758162323e-65 5.189680445566822e-67 9.5416077322427489e-69 1.7076702876497107e-70 ...
        2.9760723033281836e-72 5.0523254449167035e-74 8.3578584696719687e-76 1.347715628424086e-77 ...
        2.1190497302265504e-79 ...
    ].';
    % Family 5, inverse-alpha order 5.
    saved(:,6,5) = [ ...
        0 0 0 0 ...
        0 -5.4663871751680997 -918.93281376500101 -23202.414514177341 ...
        -208909.10016022361 -971258.2549874417 -2813390.4192586243 -5666584.9850138901 ...
        -8521550.5266642813 -10050007.259325599 -9631210.4421311393 -7701786.3986839624 ...
        -5245270.2876336081 -3091691.8470466882 -1597682.119960679 -731544.83011695382 ...
        -299405.77633072564 -110346.51590336095 -36853.194926461547 -11214.353980985052 ...
        -3124.0661544862078 -800.08094512948594 -189.07630413361252 -41.370126096092207 ...
        -8.4062590918051967 -1.5907009755286092 -0.28102761892052902 -0.04646263964192756 ...
        -0.0072044184087483951 -0.0010498203082023199 -0.00014403742599444246 -1.8640267398629499e-05 ...
        -2.2791416545390603e-06 -2.6370430875154599e-07 -2.8915874002053299e-08 -3.009126764368481e-09 ...
        -2.9758418492318889e-10 -2.8002405740892804e-11 -2.5102728275817951e-12 -2.1462759150994122e-13 ...
        -1.7521245876332349e-14 -1.3671412504809235e-15 -1.0206216854294869e-16 -7.2968331261531634e-18 ...
        -5.0005740951567873e-19 -3.2877762761651509e-20 -2.0756169222964747e-21 -1.2592320147013093e-22 ...
        -7.3470883920399146e-24 -4.1257238383512307e-25 -2.2313755139755917e-26 -1.163144077142834e-27 ...
        -5.8475311000256295e-29 -2.8370648953601422e-30 -1.3292095795936704e-31 -6.0173547250524364e-33 ...
        -2.6336461634998831e-34 -1.1150446128627072e-35 -4.5692557338903649e-37 -1.8131967223733835e-38 ...
        -6.9712595506246296e-40 -2.5981140261501334e-41 -9.3905925688922084e-43 -3.2931883947685263e-44 ...
        -1.1210472478762922e-45 -3.7059903205649028e-47 -1.1902589673869e-48 -3.7154722537975826e-50 ...
        -1.1277050110250774e-51 -3.3293133297428051e-53 -9.5643538845382696e-55 -2.6745956053220936e-56 ...
        -7.2831224003880829e-58 -1.9319037009854195e-59 -4.9935476142235496e-61 -1.2581501487121836e-62 ...
        -3.090974225416914e-64 ...
    ].';
    % Family 5, inverse-alpha order 6.
    saved(:,7,5) = [ ...
        0 0 0 0 ...
        0 0 1.6803725145111728 980.47036388797778 ...
        56247.198622960845 946240.48097716202 7373865.4562171483 33530462.170082293 ...
        101565517.77831818 222886909.6207076 375244912.67475086 504962695.00202346 ...
        559994042.55786204 523910631.55998731 421180478.77865237 295268934.66675907 ...
        182694220.83244517 100764687.42424545 49956233.779866293 22420269.214151792 ...
        9164222.8928432316 3429528.8839174984 1180454.948740745 375228.35006914852 ...
        110543.15007563819 30279.773944054778 7734.1873099617405 1846.9615413128108 ...
        413.35423334145548 86.888658947058317 17.189407617920168 3.2065094520557049 ...
        0.56498683344624312 0.094186584483593447 0.014878231724548382 0.0022302438627804723 ...
        0.00031767564595507579 4.3053229597372096e-05 5.5583815039752275e-06 6.8440896468689192e-07 ...
        8.0461331497283069e-08 9.0410705768296278e-09 9.7196294693696811e-10 1.0006760547939746e-10 ...
        9.875293147716123e-12 9.3497741208696631e-13 8.4998861218155243e-14 7.4257011681374542e-15 ...
        6.2389553829730414e-16 5.0449981823542168e-17 3.9291380411838287e-18 2.9493176662235177e-19 ...
        2.13512713245606e-20 1.4917067161346081e-21 1.0063996558056346e-22 6.5606274378350077e-24 ...
        4.1348509831680442e-25 2.5209097852188124e-26 1.487555276236894e-27 8.5003172142035312e-29 ...
        4.7061308850503599e-30 2.5256518451858485e-31 1.3145308783143998e-32 6.6383000819441416e-34 ...
        3.2540687665535948e-35 1.5490648226827377e-36 7.1642259106372618e-38 3.2203593006702289e-39 ...
        1.4074997056409921e-40 5.9837021367600329e-42 2.4753318372930834e-43 9.9677792398730875e-45 ...
        3.9085924253816806e-46 1.492968843105709e-47 5.5569559976690904e-49 2.0161494806630021e-50 ...
        7.1326042986975968e-52 ...
    ].';
    % Family 5, inverse-alpha order 7.
    saved(:,8,5) = [ ...
        0 0 0 0 ...
        0 0 0 -0.36373356926394784 ...
        -763.99484292282682 -100690.13460620906 -3161425.6395454025 -40915141.244104668 ...
        -287668667.61919689 -1285319827.9748611 -4025553826.0889764 -9440419202.379734 ...
        -17372698574.108334 -25972640837.947746 -32391912010.629131 -34405756075.188644 ...
        -31644329881.846775 -25543785242.824013 -18299274680.651218 -11743213709.882872 ...
        -6804061298.7462292 -3583480892.0358148 -1725535413.1060066 -763524536.6365633 ...
        -311838962.170834 -118018161.0740909 -41532925.661531255 -13633779.599234123 ...
        -4186389.7255231366 -1205498.6605503499 -326288.93004263676 -83188.960996009569 ...
        -20017.128196854901 -4553.9764287303515 -981.19709678762888 -200.52652418395732 ...
        -38.928437987619262 -7.1883953648635606 -1.2642179426466547 -0.21201211685596255 ...
        -0.033942473352331873 -0.0051932587677634093 -0.00076014473284493136 -0.0001065460178034499 ...
        -1.4314225088168436e-05 -1.8449096438155854e-06 -2.2831223015799047e-07 -2.715092778467632e-08 ...
        -3.1051437174477337e-09 -3.4178015542232751e-10 -3.6232140184338662e-11 -3.7019040019299995e-12 ...
        -3.6478012414916276e-13 -3.4689043695429933e-14 -3.1855101078098898e-15 -2.8265202433827478e-16 ...
        -2.4247318604415336e-17 -2.012136594351089e-18 -1.6161025949994563e-19 -1.2569734852966137e-20 ...
        -9.4721764187522987e-22 -6.9191662533614912e-23 -4.9016845585901119e-24 -3.3691904807357053e-25 ...
        -2.2479642459681755e-26 -1.4565525423658169e-27 -9.1689510039417514e-29 -5.6098140845203751e-30 ...
        -3.3372302210356819e-31 -1.9310855080747461e-32 -1.0873231226570178e-33 -5.9596018438506227e-35 ...
        -3.1807742391892807e-36 -1.6537003462997228e-37 -8.3779282351093259e-39 -4.13729039714085e-40 ...
        -1.992209478102196e-41 ...
    ].';
    % Family 5, inverse-alpha order 8.
    saved(:,9,5) = [ ...
        0 0 0 0 ...
        0 0 0 0 ...
        0.05865659610858933 456.99212156573782 140271.88178585048 8246218.5386257125 ...
        176546679.40687799 1902655249.8773739 12389298389.110851 54580958120.403198 ...
        175415628365.50702 433688571800.05212 857654285431.2373 1397470607657.978 ...
        1920038119788.3965 2265777410172.6948 2331100268097.7729 2116875887366.5225 ...
        1714324165641.3467 1248914825973.5701 824596215127.5647 496590066163.68365 ...
        274294577255.52072 139640593631.46448 65802580341.572304 28811203078.721428 ...
        11760858191.288321 4489476269.8917179 1607019296.7732828 540745408.84462082 ...
        171431855.37093902 51311349.918192171 14527179.305619299 3897205.6226877542 ...
        992272.60872509005 240140.67952881427 55317.748773699925 12144.92282532014 ...
        2544.4194502612791 509.26860197596488 97.485821084432786 17.865648440218838 ...
        3.1376321304085475 0.52855857435347908 0.085482002169009461 0.01328347169460822 ...
        0.0019849630723402945 0.00028545045592929483 3.9533580243022835e-05 5.2767357720943107e-06 ...
        6.7923961424229623e-07 8.4376701893254545e-08 1.0121313197540947e-08 1.1730836566397668e-09 ...
        1.3144759336638166e-10 1.4247963860672821e-11 1.4947418285360414e-12 1.5185240365285329e-13 ...
        1.4946541819758249e-14 1.4260599140575287e-15 1.3195339437989676e-16 1.1846511609212672e-17 ...
        1.0323877485181831e-18 8.7370973070826917e-20 7.1836884126540059e-21 5.7406691569810416e-22 ...
        4.4605247492100639e-23 3.3712165033261929e-24 2.4792984797611919e-25 1.7748932846269159e-26 ...
        1.2372927401027401e-27 8.4019656934188674e-29 5.5596195015890912e-30 3.585986835840525e-31 ...
        2.2553391791658757e-32 ...
    ].';
end
T = saved;
end


==> anc/all_passages/functions/private/unified_global12.m <==
function out=unified_global12(alpha,chi,o,level)
%UNIFIED_GLOBAL12 Independent passage, clock and phase switches for C/P/S.
% Internal evaluator. level=1 computes C and derivatives only; level=2 adds
% population and phase. Every passage is included; there is no local splice.
% PhaseOrder 0: S=P (VY=1); 1: VY=P; 2: derivative/number/mixed;
% 3: also b^-2 terms; 4: also b^-4 terms. Orders 2--4 need Poisson averaging.
started=tic; shape=size(chi); x=chi(:).'; mu=alpha^2;
skipMean=isfield(o,'SkipMean') && o.SkipMean;
phase=level>=2 && o.PhaseOrder>=2;
finite=level>=2 && o.PhaseOrder>=3;
if phase && ~o.AverageClocks
    error('trilinear:PhaseNeedsClocks', ...
      ['PhaseOrder >= 2 needs AverageClocks=true: the number-fluctuation ', ...
       'contribution is part of this phase approximation. Use PhaseOrder=0 ', ...
       'or 1 when comparing a deterministic clock.']);
end
% Prepare the packet data needed by the selected correction settings.
if o.PhaseOrder>=3
    packetModel='finite';
elseif o.PhaseOrder>=2
    packetModel='derivative';
else
    packetModel='none';
end
packetTimer=tic;
p=tri_packets(o.NumPassages,o.FFTLength,o.FFTStep,packetModel);
% The second derivative of tanh is -2*tanh*sech^2. Do not build phase waves
% merely to differentiate C. tri_packets already supplies these kernels when
% a derivative phase model is requested.
if ~skipMean || phase
    for k=1:p.count
        if isempty(p.K{k}), p.K{k}=tri_packet_conv(p,p.h(k,:).^2*p.du,3); end
    end
end
packetSeconds=toc(packetTimer);
nodeCount=o.NumNodes;
if isempty(nodeCount)
    if alpha<35, nodeCount=97; elseif alpha<75, nodeCount=65; else, nodeCount=33; end
end
if o.AverageClocks
    j=0:nodeCount-1;
    J=diag(mu+j)+diag(alpha*sqrt(1:nodeCount-1),1)+diag(alpha*sqrt(1:nodeCount-1),-1);
    [V,E]=eig(J);[ns,ix]=sort(diag(E));weights=V(1,ix).^2;
else
    ns=mu;weights=1;
end
if o.ClockShifts,shiftC=1.5;shiftP=1;else,shiftC=0;shiftP=0;end
if o.Interference,maxsep=min(o.MaxSeparation,p.count-1);else,maxsep=0;end
fields={};
if ~skipMean,fields={'C_diagonal','C_cross','dC_dchi','d2C_dchi2','dC_dalpha_fixed_chi'};end
if level>=2
    fields=[fields,{'P_diagonal','P_cross','phase_number','phase_energy', ...
       'phase_mixed','finite_clock_correction','finite_b2','finite_b4', ...
       'dP_dchi','dVY_dchi'}];
end
for k=1:numel(fields),out.(fields{k})=zeros(size(x));end
secondsC=0;secondsPhase=0;usedNodes=0;
for j=1:numel(ns)
    n=ns(j);w=weights(j);
    if w<1e-16,continue;end
    if n+shiftC<=0 || (level>=2 && n+shiftP<=0)
        error('trilinear:UnresolvedLowSector', ...
          ['A nonpositive clock sector is unresolved by this asymptotic ', ...
           'quadrature. Use ClockShifts=true or a larger alpha.']);
    end
    usedNodes=usedNodes+1;
    if ~skipMean
    ac=sqrt(n+shiftC);xc=x*ac/alpha;
    timer=tic;fc=conditional_C(p,ac,xc,maxsep,~o.AverageClocks);
    out.C_diagonal=out.C_diagonal+w*fc.diagonal;
    out.C_cross=out.C_cross+w*fc.cross;
    out.dC_dchi=out.dC_dchi+w*fc.derivative*ac/alpha;
    out.d2C_dchi2=out.d2C_dchi2+w*fc.second*(ac/alpha)^2;
    if o.AverageClocks
        % d/dalpha E_Poisson(alpha^2)[F(N,chi*sqrt(N+s)/alpha)]
        % = E[2(N-alpha^2)F/alpha - x_N F_x/alpha]. This differentiates
        % the underlying Poisson expectation, then evaluates it by quadrature.
        da=2*(n-mu)/alpha*(fc.diagonal+fc.cross)-xc/alpha.*fc.derivative;
    else
        % For N=alpha^2, account for both x_N and L=log(4sqrt(N+s)).
        da=-x*shiftC/(ac*alpha^2).*fc.derivative+alpha/ac^2*fc.loga_derivative;
    end
    out.dC_dalpha_fixed_chi=out.dC_dalpha_fixed_chi+w*da;
    secondsC=secondsC+toc(timer);
    end
    if level>=2
        timer=tic;ap=sqrt(n+shiftP);xp=x*ap/alpha;
        if phase,fp=conditional_phase(p,ap,xp,maxsep,o.PhaseOrder);
        else,fp=conditional_P(p,ap,xp,maxsep);end
        out.P_diagonal=out.P_diagonal+w*n/mu*fp.diagonal;
        out.P_cross=out.P_cross+w*n/mu*fp.cross;
        out.dP_dchi=out.dP_dchi+w*n/mu*ap/alpha*fp.derivative;
        if phase
            b=n+shiftP;pop=fp.diagonal+fp.cross;
            out.phase_number=out.phase_number+w*(n-mu)^2/mu*pop;
            out.phase_energy=out.phase_energy+w*mu/b^2*fp.energy;
            out.phase_mixed=out.phase_mixed+w*(-2*(n-mu)/b)*fp.mixed;
            out.dVY_dchi=out.dVY_dchi+w*ap/alpha*((n-mu)^2/mu*fp.derivative+ ...
                mu/b^2*fp.energy_prime-2*(n-mu)/b*fp.mixed_prime);
            if finite && w>=1e-12
                db2=w*(mu/b^2*fp.delta_energy_b2-2*(n-mu)/b*fp.delta_mixed_b2);
                db4=w*(mu/b^2*fp.delta_energy_b4-2*(n-mu)/b*fp.delta_mixed_b4);
                out.finite_b2=out.finite_b2+db2;
                out.finite_b4=out.finite_b4+db4;
                out.dVY_dchi=out.dVY_dchi+w*ap/alpha*(mu/b^2* ...
                    (fp.delta_energy_b2_prime+fp.delta_energy_b4_prime)-2*(n-mu)/b* ...
                    (fp.delta_mixed_b2_prime+fp.delta_mixed_b4_prime));
            end
        end
        secondsPhase=secondsPhase+toc(timer);
    end
    if o.Verbose,fprintf('trilinear order %d: clock node %d/%d\n',level,j,numel(ns));end
end
if ~skipMean,out.C=out.C_diagonal+out.C_cross;end
if level>=2
    out.P=out.P_diagonal+out.P_cross;
    out.finite_clock_correction=out.finite_b2+out.finite_b4;
    if phase
        out.varY_derivative=out.phase_number+out.phase_energy+out.phase_mixed;
        out.varY=out.varY_derivative+out.finite_clock_correction;
    elseif o.PhaseOrder==1
        out.varY=out.P;out.varY_derivative=out.P;
        out.dVY_dchi=out.dP_dchi;
    else
        out.varY=ones(size(x));out.varY_derivative=out.varY;
    end
    out.VY=out.varY;
    out.S=out.P+(1-out.varY)/(2*mu);
    out.dS_dchi=out.dP_dchi-out.dVY_dchi/(2*mu);
    if ~skipMean
        out.varX=2+4*mu*(out.P-out.C.^2)-out.varY;
        out.Vc=out.P-out.C.^2;
    end
end
names=fieldnames(out);
for k=1:numel(names),out.(names{k})=reshape(out.(names{k}),shape);end
out.alpha=alpha;out.chi=chi;
out.diagnostics=struct('packet_norm_error',max(abs(p.norm-1)), ...
    'packet_edge_mass_max',max(p.edgeMass),'quadrature_weight_sum',sum(weights), ...
    'clock_nodes_used',usedNodes,'effective_max_separation',2*floor(maxsep/2), ...
    'validated_alpha_range',[25,100],'validated_chi_range',[0,250]);
if o.AverageClocks
    out.diagnostics.alpha_derivative='Poisson score identity, evaluated by quadrature';
else
    out.diagnostics.alpha_derivative='analytic clock scaling and piecewise-linear overlap derivative';
end
out.timing=struct('packets',packetSeconds,'first_order',secondsC, ...
    'second_order_phase',secondsPhase,'total',toc(started));
end

function out=conditional_C(p,a,x,maxsep,needLoga)
out.diagonal=ones(size(x));out.cross=zeros(size(x));
out.derivative=zeros(size(x));out.second=zeros(size(x));
out.loga_derivative=zeros(size(x));L=log(4*a);
for k=1:p.count
    m=k-1;q=2*m+1;s=x-q*L;signm=(-1)^(m+1);
    T=sample(p.C{k},s);D=sample(p.D{k},s);K=sample(p.K{k},s);
    T(s<-p.N*p.du)=-1;T(s>p.N*p.du)=1;
    outside=abs(s)>p.N*p.du;D(outside)=0;K(outside)=0;
    out.diagonal=out.diagonal+signm*(T+1);
    out.derivative=out.derivative+signm*D;
    out.second=out.second-2*signm*K;
    if needLoga,out.loga_derivative=out.loga_derivative-signm*q*D;end
end
for sep=2:2:maxsep
    for k=1:p.count-sep
        m=k-1;q=2*m+1;s=x-q*L;signm=(-1)^(m+1);
        y=p.u+2*sep*L;hn=interp1(p.u,p.h(k+sep,:),y,'linear',0);
        weight=2*p.h(k,:).*hn*p.du;mass=sum(weight);
        T=sample(tri_packet_conv(p,weight,1),s);
        D=sample(tri_packet_conv(p,weight,2),s);
        K=sample(tri_packet_conv(p,weight,3),s);
        out.cross=out.cross+signm*(T+mass);
        out.derivative=out.derivative+signm*D;
        out.second=out.second-2*signm*K;
        if needLoga
            % Derivative of precisely the linear interpolation used above.
            z=(y-p.u(1))/p.du;ix=floor(z)+1;inside=ix>=1 & ix<p.N;
            slope=zeros(size(y));hnext=p.h(k+sep,:);
            slope(inside)=(hnext(ix(inside)+1)-hnext(ix(inside)))/p.du;
            dweight=4*sep*p.h(k,:).*slope*p.du;
            dT=sample(tri_packet_conv(p,dweight,1),s);
            out.loga_derivative=out.loga_derivative+signm*(dT+sum(dweight)-q*D);
        end
    end
end
end

function out=conditional_P(p,a,x,maxsep)
out.diagonal=ones(size(x));out.cross=zeros(size(x));out.derivative=zeros(size(x));L=log(4*a);
for k=1:p.count
    s=x-(2*k-1)*L;[D,Dp]=sample(p.D{k},s);D(abs(s)>p.N*p.du)=0;Dp(abs(s)>p.N*p.du)=0;
    out.diagonal=out.diagonal-D;
    out.derivative=out.derivative-Dp;
end
for sep=2:2:maxsep
    for k=1:p.count-sep
        s=x-(2*k-1)*L;
        hn=interp1(p.u,p.h(k+sep,:),p.u+2*sep*L,'linear',0);
        weight=2*p.h(k,:).*hn*p.du;
        [D,Dp]=sample(tri_packet_conv(p,weight,2),s);
        out.cross=out.cross-D;out.derivative=out.derivative-Dp;
    end
end
end

function out=conditional_phase(p,a,x,maxsep,phaseOrder)
out.diagonal=ones(size(x));out.cross=zeros(size(x));
out.derivative=zeros(size(x));
out.energy=x.^2;out.energy_prime=2*x;
out.mixed=zeros(size(x));out.mixed_prime=zeros(size(x));L=log(4*a);b=a^2;
finite=phaseOrder>=3;fourth=phaseOrder>=4;
out.delta_energy_b2=zeros(size(x));out.delta_mixed_b2=zeros(size(x));
out.delta_energy_b4=zeros(size(x));out.delta_mixed_b4=zeros(size(x));
out.delta_energy_b2_prime=zeros(size(x));out.delta_mixed_b2_prime=zeros(size(x));
out.delta_energy_b4_prime=zeros(size(x));out.delta_mixed_b4_prime=zeros(size(x));
if finite
    out.delta_energy_b2=-5*x.^4/(12*b^2);
    out.delta_energy_b2_prime=-5*x.^3/(3*b^2);
    if fourth
        out.delta_energy_b4=61*x.^6/(360*b^4);
        out.delta_energy_b4_prime=61*x.^5/(60*b^4);
    end
    ac=cell(p.count,1);qc=cell(p.count,1);apc=cell(p.count,1);qpc=cell(p.count,1);
end
for k=1:p.count
    m=k-1;s=x-(2*m+1)*L;A=x-(2*m+1);
    [T,Tp]=sample(p.T11{k},s);[D,Dp]=sample(p.D11{k},s);
    out.energy=out.energy-2*A.*(T+1)-A.^2.*D;
    out.energy_prime=out.energy_prime-2*(T+1)-2*A.*Tp-2*A.*D-A.^2.*Dp;
    [dh,dhp]=sample(p.D{k},s);dh(abs(s)>p.N*p.du)=0;dhp(abs(s)>p.N*p.du)=0;
    [kh,khp]=sample(p.K{k},s);
    out.diagonal=out.diagonal-dh;
    out.derivative=out.derivative-dhp;
    out.mixed=out.mixed-.5*dh+A.*kh;
    out.mixed_prime=out.mixed_prime-.5*dhp+kh+A.*khp;
    if finite
        [ac{k},qc{k},apc{k},qpc{k}]=coeff(A,b);
        ca=ac{k};cq=qc{k};cap=apc{k};cqp=qpc{k};ij=[1,2;1,3;2,2];M=[-5,61,61];
        for j=1:(1+2*fourth)
            r=ij(j,1);t=ij(j,2);fac=1+(r~=t);
            [T,Tp]=sample(p.Tdk{k,j},s);[D,Dp]=sample(p.Ddk{k,j},s);
            cross=ca(r,:).*cq(t,:)+cq(r,:).*ca(t,:);
            crossp=cap(r,:).*cq(t,:)+ca(r,:).*cqp(t,:)+cqp(r,:).*ca(t,:)+cq(r,:).*cap(t,:);
            square=cq(r,:).*cq(t,:);squarep=cqp(r,:).*cq(t,:)+cq(r,:).*cqp(t,:);
            val=fac*(cross.*(T+M(j))-square.*D);
            valp=fac*(crossp.*(T+M(j))+cross.*Tp-squarep.*D-square.*Dp);
            if j==1
                out.delta_energy_b2=out.delta_energy_b2+val;
                out.delta_energy_b2_prime=out.delta_energy_b2_prime+valp;
            else
                out.delta_energy_b4=out.delta_energy_b4+val;
                out.delta_energy_b4_prime=out.delta_energy_b4_prime+valp;
            end
        end
        for j=1:(1+fourth)
            [T,Tp]=sample(p.Thd{k,j},s);[D,Dp]=sample(p.Dhd{k,j},s);
            val=ca(j+1,:).*T-cq(j+1,:).*D;
            valp=cap(j+1,:).*T+ca(j+1,:).*Tp-cqp(j+1,:).*D-cq(j+1,:).*Dp;
            if j==1
                out.delta_mixed_b2=out.delta_mixed_b2+val;
                out.delta_mixed_b2_prime=out.delta_mixed_b2_prime+valp;
            else
                out.delta_mixed_b4=out.delta_mixed_b4+val;
                out.delta_mixed_b4_prime=out.delta_mixed_b4_prime+valp;
            end
        end
    end
end
for sep=2:2:maxsep
    for k=1:p.count-sep
        ell=k+sep;m=k-1;s=x-(2*m+1)*L;A=x-(2*m+1);B=x-(2*(ell-1)+1);
        h=p.h(k,:);dh=p.ders(k,:,1);
        hn=interp1(p.u,p.h(ell,:),p.u+2*sep*L,'linear',0);
        dn=interp1(p.u,p.ders(ell,:,1),p.u+2*sep*L,'linear',0);
        weight=2*dh.*dn*p.du;mass=sum(weight);
        [T,Tp]=sample(tri_packet_conv(p,weight,1),s);[D,Dp]=sample(tri_packet_conv(p,weight,2),s);
        out.energy=out.energy+(1+A.*B)*mass-(A+B).*T-A.*B.*D;
        out.energy_prime=out.energy_prime+(A+B)*mass-2*T-(A+B).*Tp-(A+B).*D-A.*B.*Dp;
        weight=2*h.*hn*p.du;
        [D,Dp]=sample(tri_packet_conv(p,weight,2),s);[K,Kp]=sample(tri_packet_conv(p,weight,3),s);
        out.cross=out.cross-D;
        out.derivative=out.derivative-Dp;
        W=(h.*dn-hn.*dh)*p.du;
        [WD,WDp]=sample(tri_packet_conv(p,W,2),s);JW=sum(W)-WD;
        out.mixed=out.mixed-.5*D+.5*(A+B).*K+sep*JW;
        out.mixed_prime=out.mixed_prime-.5*Dp+K+.5*(A+B).*Kp-sep*WDp;
        if finite
            cm=ac{k};qm=qc{k};cn=ac{ell};qn=qc{ell};
            cmp=apc{k};qmp=qpc{k};cnp=apc{ell};qnp=qpc{ell};
            nd=zeros(3,p.N);nd(1,:)=dn;
            for j=2:(2+fourth),nd(j,:)=interp1(p.u,p.ders(ell,:,j),p.u+2*sep*L,'linear',0);end
            pairs=[1,2;2,1;1,3;3,1;2,2];
            for j=1:(2+3*fourth)
                r=pairs(j,1);t=pairs(j,2);
                weight=2*p.ders(k,:,r).*nd(t,:)*p.du;mass=sum(weight);
                [T,Tp]=sample(tri_packet_conv(p,weight,1),s);[D,Dp]=sample(tri_packet_conv(p,weight,2),s);
                const=cm(r,:).*cn(t,:)+qm(r,:).*qn(t,:);
                constp=cmp(r,:).*cn(t,:)+cm(r,:).*cnp(t,:)+qmp(r,:).*qn(t,:)+qm(r,:).*qnp(t,:);
                cross=cm(r,:).*qn(t,:)+qm(r,:).*cn(t,:);
                crossp=cmp(r,:).*qn(t,:)+cm(r,:).*qnp(t,:)+qmp(r,:).*cn(t,:)+qm(r,:).*cnp(t,:);
                square=qm(r,:).*qn(t,:);squarep=qmp(r,:).*qn(t,:)+qm(r,:).*qnp(t,:);
                val=const*mass+cross.*T-square.*D;
                valp=constp*mass+crossp.*T+cross.*Tp-squarep.*D-square.*Dp;
                if j<=2
                    out.delta_energy_b2=out.delta_energy_b2+val;
                    out.delta_energy_b2_prime=out.delta_energy_b2_prime+valp;
                else
                    out.delta_energy_b4=out.delta_energy_b4+val;
                    out.delta_energy_b4_prime=out.delta_energy_b4_prime+valp;
                end
            end
            for j=2:(2+fourth)
                weight=h.*nd(j,:)*p.du;mass=sum(weight);
                [T,Tp]=sample(tri_packet_conv(p,weight,1),s);[D,Dp]=sample(tri_packet_conv(p,weight,2),s);
                val=cn(j,:).*T+qn(j,:).*(mass-D);
                valp=cnp(j,:).*T+cn(j,:).*Tp+qnp(j,:).*(mass-D)-qn(j,:).*Dp;
                weight=hn.*p.ders(k,:,j)*p.du;mass=sum(weight);
                [T,Tp]=sample(tri_packet_conv(p,weight,1),s);[D,Dp]=sample(tri_packet_conv(p,weight,2),s);
                val=val+cm(j,:).*T+qm(j,:).*(mass-D);
                valp=valp+cmp(j,:).*T+cm(j,:).*Tp+qmp(j,:).*(mass-D)-qm(j,:).*Dp;
                if j==2
                    out.delta_mixed_b2=out.delta_mixed_b2+val;
                    out.delta_mixed_b2_prime=out.delta_mixed_b2_prime+valp;
                else
                    out.delta_mixed_b4=out.delta_mixed_b4+val;
                    out.delta_mixed_b4_prime=out.delta_mixed_b4_prime+valp;
                end
            end
        end
    end
end
end

function [a,q,ap,qp]=coeff(A,b)
a=[ones(size(A));(3*A.^2+1)/(24*b^2);(5*A.^4+10*A.^2+1)/(1920*b^4)];
q=[-A;-(A.^3+3*A)/(24*b^2);-(A.^5+10*A.^3+5*A)/(1920*b^4)];
ap=[zeros(size(A));A/(4*b^2);(A.^3+A)/(96*b^4)];
qp=[-ones(size(A));-(A.^2+1)/(8*b^2);-(A.^4+6*A.^2+1)/(384*b^4)];
end

function [v,d]=sample(q,x)
% Value and analytic derivative of the same compact not-a-knot interpolant.
% The FFT convolutions have reached their constant plateaus at the grid
% edges. Extending the boundary cubic instead creates polynomial artifacts
% from roundoff, especially when distant passages are included.
lo=q.start;hi=q.start+(q.count-1)*q.step;
outside=x<lo | x>hi;xc=max(lo,min(hi,x));
z=(xc-q.start)/q.step;j=max(1,min(q.count-1,floor(z)+1));
t=z-(j-1);r=1-t;
v=r.*q.y(j)+t.*q.y(j+1)+(q.step^2/6)* ...
    ((r.^3-r).*q.m(j)+(t.^3-t).*q.m(j+1));
if nargout>1
    d=(q.y(j+1)-q.y(j))/q.step+(q.step/6)* ...
        ((1-3*r.^2).*q.m(j)+(3*t.^2-1).*q.m(j+1));
    d(outside)=0;
end
end


==> anc/all_passages/functions/private/unified_global3.m <==
function out = unified_global3(alpha,chi,o)
%UNIFIED_GLOBAL3 Independent global third-order packet calculation.
% T=<ccc>/alpha^3; U=<c'*c*c>/alpha^3. SharedCube is the leading T=U.
% TransferMixed applies the exact differential identity to this approximate
% mean. ThirdPhase uses a weighted-phase approximation for Q3 before
% reconstructing T from U. No fitted data are used.
% Required options are set and validated by tri_options.
shape=size(chi);x=chi(:).';mu=alpha^2;
maxsep=0;if o.Interference,maxsep=o.MaxSeparation;end
if o.ThirdPhase && (~o.AverageClocks || ~o.ClockShifts || ~o.TransferMixed)
    error('trilinear:ThirdPhaseDependency', ...
        ['ThirdPhase requires AverageClocks=true, ClockShifts=true, and ', ...
         'TransferMixed=true. The weighted-phase ansatz uses the ', ...
         'N+1 clock and reconstructs T from transferred U.']);
end
phase='none';if o.ThirdPhase,phase='derivative';end
p=uglobal3_packets(o.NumPassages,o.FFTLength,o.FFTStep,phase);
[nodes,weights]=uglobal3_nodes(alpha,o.NumNodes,o.AverageClocks);
C=zeros(size(x));cube=C;U=C;cubeDiag=C;cubeCross=C;
Qnumber=C;Qenergy=C;Qmixed=C;
meanShift=1.5*double(o.ClockShifts);cubeShift=2.5*double(o.ClockShifts);
for j=1:numel(nodes)
    n=nodes(j);w=weights(j);if w<1e-16,continue;end
    a=sqrt(max(0,n+cubeShift));
    if a==0,error('trilinear:ZeroClock','A zero unshifted clock cannot be evaluated by the scattering approximation. Enable ClockShifts.');end
    f=uglobal3_conditional(p,a,x*a/alpha,maxsep,false);
    cube=cube+w*f.cube;cubeDiag=cubeDiag+w*f.cube_diagonal;
    cubeCross=cubeCross+w*f.cube_cross;
    if o.TransferMixed || o.ThirdPhase
        a=sqrt(max(0,n+meanShift));
        if a==0,error('trilinear:ZeroClock','A zero unshifted clock cannot be evaluated by the scattering approximation. Enable ClockShifts.');end
        f=uglobal3_conditional(p,a,x*a/alpha,maxsep,false);
        C=C+w*f.C;
        if o.AverageClocks
            % General Poisson-score identity, valid for either midpoint.
            U=U+w*((n+meanShift)*f.cube+(.5-meanShift)*f.C)/mu;
        end
    end
    if o.ThirdPhase
        b=n+1;a=sqrt(b);[B,G,J]=uglobal3_phase(p,a,x*a/alpha,maxsep);
        delta=n-mu;
        Qnumber=Qnumber+w*delta^2/mu*B;
        Qenergy=Qenergy+w*mu/b^2*G;
        Qmixed=Qmixed-w*(2*delta/b)*J;
    end
    if o.Verbose,fprintf('third-order clocks: %d/%d\n',j,numel(nodes));end
end
transferMethod='off';derivativeStep=NaN;
if ~o.TransferMixed
    U=cube;
elseif o.AverageClocks
    transferMethod='analytic Poisson-score identity';
else
    % Never use Poisson simplification on a deterministic clock. Differentiate
    % clocks analytically and the exact piecewise-linear overlap interpolation.
    a=sqrt(mu+meanShift);r=a/alpha;
    f=uglobal3_conditional(p,a,x*r,maxsep,true);
    C=f.C;Cx=r*f.C_xi;Cxx=r*r*f.C_xixi;
    Ca=-x*meanShift/(a*mu).*f.C_xi+alpha/a^2*f.C_loga;
    U=C+.5*Cxx+(C+x.*Cx+alpha*Ca)/(2*mu);
    transferMethod='full differential identity; analytic clock and overlap derivatives';
end
T=cube;Q3=nan(size(x));
if o.ThirdPhase
    Q3=Qnumber+Qenergy+Qmixed;
    T=U+(C-Q3)/mu;
end
out=struct('T',reshape(T,shape),'U',reshape(U,shape), ...
    'Q3',reshape(Q3,shape),'SharedCube',reshape(cube,shape));
if o.TransferMixed,out.TransferC=reshape(C,shape);end
out.components=struct('CubeDiagonal',reshape(cubeDiag,shape), ...
    'CubeCross',reshape(cubeCross,shape),'Q3Number',reshape(Qnumber,shape), ...
    'Q3Energy',reshape(Qenergy,shape),'Q3Mixed',reshape(Qmixed,shape));
out.info=struct('transfer_method',transferMethod, ...
    'alpha_derivative_absolute_step',derivativeStep, ...
    'third_phase_status','Experimental weighted-phase ansatz; finite-sector extension omitted.', ...
    'packet_norm_error',max(abs(p.norm-1)),'quadrature_nodes',numel(nodes));
end

function [n,w]=uglobal3_nodes(alpha,count,average)
if ~average,n=alpha^2;w=1;return;end
if isempty(count),if alpha<35,count=97;else,count=65;end,end
J=diag(alpha^2+(0:count-1));
if count>1,z=alpha*sqrt(1:count-1);J=J+diag(z,1)+diag(z,-1);end
[V,E]=eig(J);[n,ix]=sort(diag(E));w=V(1,ix).^2;
n=max(0,n);
end

function p=uglobal3_packets(count,len,step,phase)
persistent key cached
newkey={count,len,step,phase};
if isequal(newkey,key),p=cached;return;end
p=tri_packets(count,len,step,phase);
for k=1:p.count
    if isempty(p.K{k}),p.K{k}=tri_packet_conv(p,p.h(k,:).^2*p.du,3);end
end
if strcmp(phase,'derivative')
    v=(-3*p.N/2:3*p.N/2)*p.du;th=tanh(v);
    p.kernelFFT(4,:)=fft(th.^2.*(1-th.^2),p.nfft);
    p.G3=cell(1,count);p.J3=cell(1,count);
    for k=1:count
        p.G3{k}=tri_packet_conv(p,p.ders(k,:,1).^2*p.du,3);
        p.J3{k}=tri_packet_conv(p,p.h(k,:).^2*p.du,4);
    end
end
key=newkey;cached=p;
end

function f=uglobal3_conditional(p,a,x,maxsep,derivatives)
C=ones(size(x));cube=C;Cx=zeros(size(x));Cxx=Cx;CL=Cx;cross=Cx;L=log(4*a);
for k=1:p.count
    s=x-(2*k-1)*L;sg=(-1)^k;
    T=uglobal3_eval(p,p.C{k},s,1);K=uglobal3_eval(p,p.K{k},s,0);
    C=C+sg*(T+1);
    if derivatives
        D=uglobal3_eval(p,p.D{k},s,0);Cx=Cx+sg*D;Cxx=Cxx-2*sg*K;
        CL=CL-sg*(2*k-1)*D;
    end
    cube=cube+sg*(T-K+1);
end
diag=cube;
for sep=2:2:maxsep
    for k=1:p.count-sep
        s=x-(2*k-1)*L;
        hn=interp1(p.u,p.h(k+sep,:),p.u+2*sep*L,'linear',0);
        w=2*p.h(k,:).*hn*p.du;mass=sum(w);sg=(-1)^k;
        T=uglobal3_eval(p,tri_packet_conv(p,w,1),s,mass);
        K=uglobal3_eval(p,tri_packet_conv(p,w,3),s,0);
        C=C+sg*(T+mass);
        if derivatives
            D=uglobal3_eval(p,tri_packet_conv(p,w,2),s,0);
            Cx=Cx+sg*D;Cxx=Cxx-2*sg*K;
            y=p.u+2*sep*L;z=(y-p.u(1))/p.du;ix=floor(z)+1;
            inside=ix>=1 & ix<p.N;slope=zeros(size(y));hnext=p.h(k+sep,:);
            slope(inside)=(hnext(ix(inside)+1)-hnext(ix(inside)))/p.du;
            dw=4*sep*p.h(k,:).*slope*p.du;dmass=sum(dw);
            dT=uglobal3_eval(p,tri_packet_conv(p,dw,1),s,dmass);
            CL=CL+sg*(dT+dmass-(2*k-1)*D);
        end
        cross=cross+sg*(T-K+mass);
    end
end
f=struct('C',C,'C_xi',Cx,'C_xixi',Cxx,'C_loga',CL,'cube',diag+cross, ...
    'cube_diagonal',diag,'cube_cross',cross);
end

function [B,G,J]=uglobal3_phase(p,a,x,maxsep)
% Faithful base WeightedPhase. No finite-sector ansatz or adjacent weighting.
B=ones(size(x));G=x.^2;J=zeros(size(x));L=log(4*a);
for k=1:p.count
    s=x-(2*k-1)*L;A=x-(2*k-1);sg=(-1)^k;
    et=uglobal3_eval(p,p.T11{k},s,1);
    ed=uglobal3_eval(p,p.D11{k},s,0);
    ek=uglobal3_eval(p,p.G3{k},s,0);
    ht=uglobal3_eval(p,p.C{k},s,1);
    hk=uglobal3_eval(p,p.K{k},s,0);
    hl=uglobal3_eval(p,p.J3{k},s,0);
    B=B+sg*(ht-hk+1);
    G=G+sg*((1+A.^2).*(et+1)+2*A.*ed-A.^2.*ek);
    J=J+sg*(-hk+1.5*A.*hl);
end
for sep=2:2:maxsep
    for k=1:p.count-sep
        n=k+sep;s=x-(2*k-1)*L;A=x-(2*k-1);Bclock=x-(2*n-1);sg=(-1)^k;
        h=p.h(k,:);dh=p.ders(k,:,1);
        hn=interp1(p.u,p.h(n,:),p.u+2*sep*L,'linear',0);
        dn=interp1(p.u,p.ders(n,:,1),p.u+2*sep*L,'linear',0);
        be=2*dh.*dn*p.du;mass=sum(be);
        te=uglobal3_eval(p,tri_packet_conv(p,be,1),s,mass);
        de=uglobal3_eval(p,tri_packet_conv(p,be,2),s,0);
        ke=uglobal3_eval(p,tri_packet_conv(p,be,3),s,0);
        G=G+sg*((1+A.*Bclock).*te-(A+Bclock).*(mass-de)-A.*Bclock.*ke);
        bh=2*h.*hn*p.du;mass=sum(bh);
        ht=uglobal3_eval(p,tri_packet_conv(p,bh,1),s,mass);
        hk=uglobal3_eval(p,tri_packet_conv(p,bh,3),s,0);
        hl=uglobal3_eval(p,tri_packet_conv(p,bh,4),s,0);
        B=B+sg*(ht-hk+mass);
        W=(h.*dn-hn.*dh)*p.du;massW=sum(W);
        wt=uglobal3_eval(p,tri_packet_conv(p,W,1),s,massW);
        wk=uglobal3_eval(p,tri_packet_conv(p,W,3),s,0);
        J=J+sg*(-hk+.75*(A+Bclock).*hl+sep*(wt-wk));
    end
end
end

function y=uglobal3_eval(p,curve,s,mass)
y=tri_uspline(curve,s);outside=abs(s)>p.N*p.du;
if mass==0,y(outside)=0;else,y(outside)=sign(s(outside))*mass;end
end


==> anc/all_passages/functions/private/unified_local12.m <==
function out=unified_local12(alpha,chi,orders,passage)
%UNIFIED_LOCAL12 Local first/second moments from exact analytic identities.
% orders.C=0..19, orders.P=0..23, orders.V=0..13 for depletion;
% all three are 0 or 1 for return. -1 skips that observable.
% These local laws are NOT freely additive corrections to the clock model.
% Derivatives hold alpha fixed, except Calpha which holds chi fixed.
validateattributes(alpha,{'numeric'},{'real','scalar','finite','positive'});
validateattributes(chi,{'numeric'},{'real','vector','finite','nonnegative'});
chi=chi(:).';names={'C','P','V'};
for k=1:3
 if ~isfield(orders,names{k}),orders.(names{k})=-1;end
 validateattributes(orders.(names{k}),{'numeric'},{'real','scalar','integer','>=',-1});
end
out=struct('chi',chi,'alpha',alpha,'orders',orders,'passage',passage);
blank=nan(size(chi));out.C=blank;out.P=blank;out.VY=blank;out.S=blank;
out.dC=blank;out.d2C=blank;out.dP=blank;out.dS=blank;out.Calpha=blank;out.dVY=blank;out.dV=blank;
if strcmpi(passage,'return')
 out=u12_return(alpha,chi,orders);return
elseif ~strcmpi(passage,'depletion')
 error('unified:LocalPassage','Passage must be depletion or return.');
end
for k=1:3
 name=names{k};ord=orders.(name);if ord<0,continue;end
 v=u12_depletion(alpha,chi,ord,name);out.details.(name)=v;
 switch name
  case 'C',out.C=v.value;out.dC=v.derivative;out.d2C=v.derivative2;out.Calpha=v.alphaDerivative;
  case 'P',out.P=v.value;out.dP=v.derivative;
  case 'V',out.VY=v.value;out.dVY=v.derivative;out.dV=v.derivative;
 end
end
if orders.P>=0 && orders.V>=0
 out.S=out.P+(1-out.VY)/(2*alpha^2);out.dS=out.dP-out.dVY/(2*alpha^2);
 out.completeSOrder=min(orders.P,orders.V+1);
 out.SOrderNote='Different P/V truncations isolate mechanisms; complete S order is min(P order,V order+1).';
end
out.scope='Local first depletion only; no taper, return stitching or clock-residual matching.';
end


==> anc/all_passages/functions/private/unified_local3.m <==
function out=unified_local3(alpha,chi,orderT,orderU,passage)
%UNIFIED_LOCAL3 Strict local third-order asymptotic pump moments.
% T=<c^3>/alpha^3, U=<c'*c*c>/alpha^3; epsilon=alpha^-2.
% Orders -1 skip an observable. Depletion allows 0...13; return 0 or 1.
% Q3leading and Q3first are INDEPENDENT truncations of <YXY>/(2*alpha),
% never obtained by subtracting independently truncated T and U.
% Complete depletion orders 1...13 are inferred rational operators with
% strict positive, zero and negative harmonic completions. Orders 0...2
% have local numerical checks at alpha 25 and 50, |chi-log(4*alpha)|<=2.
% More retained orders do not guarantee lower error.
% Return order 1 is a spectral continuation supported by six exact moments;
% the return Q3 correction has five independent harmonic checks.
% These formulas are local; selecting their use in a global curve is a
% separate, explicitly visible approximation in the public wrapper.
validateattributes(alpha,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(chi,{'numeric'},{'real','finite','nonnegative','nonempty'});
validateattributes(orderT,{'numeric'},{'scalar','real','integer','>=',-1});
validateattributes(orderU,{'numeric'},{'scalar','real','integer','>=',-1});
assert(orderT>=0 || orderU>=0,'unified_local3:Empty','Request T or U.');
shape=size(chi);x=double(chi(:).');alpha=double(alpha);
if strcmp(passage,'depletion')
    assert(max(orderT,orderU)<=13,'unified_local3:Order','Depletion orders are -1...13.');
    out=depletion(alpha,x,orderT,orderU);
elseif strcmp(passage,'return')
    assert(max(orderT,orderU)<=1,'unified_local3:Order','Return orders are -1, 0, or 1.');
    out=first_return(alpha,x,orderT,orderU);
else
    error('unified_local3:Passage','Passage must be depletion or return.');
end
for name={'T','U','meanLeading','Q3leading','Q3first'}
    if isfield(out,name{1}),out.(name{1})=reshape(out.(name{1}),shape);end
end
out.alpha=alpha;out.chi=chi;out.orderT=orderT;out.orderU=orderU;
out.passage=passage;
out.Q3Note='Q3leading and Q3first are independently truncated at epsilon^0 and epsilon^1.';
end

function out=depletion(alpha,x,orderT,orderU)
data=u3_analytic_terms;orders=[orderT,orderU];
nmax=max(orders);nd=max(4,2*nmax+2);
count=sum(max(orders+1,0));values=zeros(count,numel(x));
qlead=zeros(size(x));qfirst=qlead;clead=qlead;
for ix=1:numel(x)
    chi=x(ix);logz=2*(chi-log(4*alpha));
    if abs(logz)>650,error('unified_local3:Range','Local exponential range exceeded.');end
    z=exp(logz);mat=zeros(count+6,nd+1);boundary=zeros(count+6,1);
    % Six inexpensive derivative diagnostics supply independent Q3 formulas.
    mat(count+1:count+5,1:5)=eye(5);
    mat(count+6,[1,3])=[1,2];
    row=0;
    for obs=1:2
        for r=0:orders(obs)
            row=row+1;
            if r==0,mat(row,[1,3])=[1,2];continue;end
            v=data{obs,r};xp=chi.^(0:2*r);epsr=alpha^(-2*r);
            mat(row,1:2*r+3)=epsr*(xp*v.polys);
            % C0 has incoming constant 1; replace that inferred constant
            % by the exact zero harmonic before adding exceptional terms.
            boundary(row)=epsr*(xp*v.zero.')-mat(row,1);
            for k=1:size(v.exceptions,1)
                j=v.exceptions(k,1);p=v.exceptions(k,2);
                boundary(row)=boundary(row)+epsr*2*(-z)^j*factorial(j)*chi^p*v.exceptions(k,3);
            end
            for k=1:size(v.negative,1)
                j=v.negative(k,1);p=v.negative(k,2);
                % The stored coefficient already includes 16^-j.
                boundary(row)=boundary(row)+epsr*chi^p*v.negative(k,3)/z^j;
            end
        end
    end
    f=@(u) exp(-u)*(mat*u_depletion_kernels(z*u,nd));
    cuts=unique([0,min(1/z,80),1,8,80]);val=zeros(count+6,1);
    for k=1:numel(cuts)-1
        val=val+integral(f,cuts(k),cuts(k+1),'ArrayValued',true,...
            'AbsTol',5e-14,'RelTol',2e-12);
    end
    val=val+boundary;values(:,ix)=val(1:count);ds=val(count+1:count+5);
    clead(ix)=ds(1);qlead(ix)=val(count+6);
    a=2*chi^2-4*chi+3;b=9*(chi-1);
    t1=(3*ds(1)+b*ds(2)+(a+6)*ds(3)+2*b*ds(4)+2*a*ds(5))/4;
    q1=t1+(chi^2-2*chi+2)*ds(1)+(chi^2+1.5*chi-2)*ds(2)...
        +(2*chi^2-1)*ds(3)+(2*chi^2-5*chi+2)*ds(4)+2*chi-2;
    qfirst(ix)=qlead(ix)+q1/alpha^2;
end
row=0;out=struct;
for obs=1:2
    if orders(obs)<0,continue;end
    rr=row+(1:orders(obs)+1);row=rr(end);names={'T','U'};nm=names{obs};
    out.(nm)=sum(values(rr,:),1);out.([nm,'terms'])=values(rr,:);
end
out.meanLeading=clead;out.Q3leading=qlead;out.Q3first=qfirst;
out.scope='First-depletion expansion. Orders 0...2 benchmarked locally; 3...13 only exact coefficient checks.';
out.numerics=struct('AbsTol',5e-14,'RelTol',2e-12,'IntegralUpperLimit',80);
end

function out=first_return(alpha,x,orderT,orderU)
p=u3_return_packet;epsi=alpha^-2;
t0=zeros(size(x));t1=t0;u1=t0;c0=t0;q1=t0;
% D=(1/2)*partial_s, holding explicit chi fixed.
ders=cell(1,5);ders{1}=[1,0];
for k=2:5,ders{k}=conv(polyder(ders{k-1}),[-.5,0,.5]);end
for ix=1:numel(x)
    chi=x(ix);t=tanh(chi-3*log(4*alpha)+p.u);
    r=zeros(1,5);jw=r;
    for k=1:5
        dk=polyval(ders{k},t);r(k)=sum(p.weight.*dk);
        if k==1,jw(k)=sum(p.weighted.*(1-t)/2);
        else,jw(k)=-sum(p.weighted.*dk)/2;end
    end
    A=(chi-3)^2/2;B=5*chi/4-4;
    R1=A*r(3)+B*r(2)-r(1)/4+.5-jw(1)/2;
    D2R1=A*r(5)+B*r(4)-r(3)/4-jw(3)/2;
    c0(ix)=r(1);t0(ix)=r(1)+2*r(3);
    t1(ix)=R1+2*D2R1+(chi-3)*(r(2)+2*r(4))+.5*t0(ix);
    u1(ix)=t1(ix)+2*r(3);
    d=chi-3;
    G3=sum(p.kinetic.*t.*(1-d*t).^2)...
        -chi*(2*r(2)+4*r(4))/4-(t0(ix)-c0(ix))/2;
    q1(ix)=u1(ix)+G3;
end
out=struct;
if orderT>=0
    out.T=t0;out.Tterms=t0;
    if orderT==1,out.T=t0+epsi*t1;out.Tterms=[t0;epsi*t1];end
end
if orderU>=0
    out.U=t0;out.Uterms=t0;
    if orderU==1,out.U=t0+epsi*u1;out.Uterms=[t0;epsi*u1];end
end
out.meanLeading=c0;out.Q3leading=t0;out.Q3first=t0+epsi*q1;
out.scope='First-return coefficient-supported spectral continuation; raw correction checked at six harmonics, Q3 at five.';
out.numerics=struct('PacketPoints',p.points,'PacketLength',p.len,'PacketNormError',abs(p.norm-1));
end

function data=u3_analytic_terms
%U3_ANALYTIC_TERMS Fixed rational coefficients of the analytic theory.
% No measured values, fitted parameters, or trajectories are stored here.
% Includes all strict harmonic completions for depletion orders 1...13.
% Generated by generate_third_tables.py; coefficients are exact rationals
% evaluated in double precision by MATLAB.
persistent saved
if ~isempty(saved),data=saved;return;end
data=cell(2,13);
% c3, epsilon^1; held-out checks: 45.
v=struct;v.polys=[ ...
3/4 -9/4 9/4 -9/2 3/2; ...
0 9/4 -1 9/2 -2; ...
0 0 1/2 0 1];
v.zero=[3/4 0 0];
v.exceptions=zeros(0,3);
v.negative=zeros(0,3);
data{1,1}=v;
% c3, epsilon^2; held-out checks: 41.
v=struct;v.polys=[ ...
-99/32 243/64 23/32 -11/8 133/32 -41/16 9/16; ...
9/4 -183/64 -101/32 51/8 -113/16 99/16 -3/2; ...
-9/8 -9/8 -13/32 -41/8 73/16 -23/4 7/4; ...
0 0 0 25/24 -1/2 25/12 -1; ...
0 0 0 0 1/8 0 1/4];
v.zero=[-27/32 0 -9/8 0 0];
v.exceptions=[ ...
1 0 -3/128];
v.negative=[ ...
1 0 -3/128];
data{1,2}=v;
% c3, epsilon^3; held-out checks: 38.
v=struct;v.polys=[ ...
759/128 -1687/256 -1227/256 1299/256 -455/128 -49/128 191/128 -21/32 9/64; ...
-153/32 1929/512 2951/256 -2705/256 -15/32 129/32 -275/64 41/16 -9/16; ...
63/32 45/8 -297/256 1485/128 817/128 -61/8 397/64 -143/32 33/32; ...
0 -45/32 27/32 -559/192 -171/64 1231/192 -457/96 135/32 -13/12; ...
0 0 -9/16 -9/16 -85/192 -211/96 41/24 -103/48 11/16; ...
0 0 0 0 0 23/96 -1/8 23/48 -1/4; ...
0 0 0 0 0 0 1/48 0 1/24];
v.zero=[111/128 0 63/32 0 0 0 0];
v.exceptions=[ ...
1 0 27/512; ...
1 1 9/512; ...
1 2 -3/256];
v.negative=[ ...
1 0 9/512; ...
1 1 15/512; ...
1 2 -3/256];
data{1,3}=v;
% c3, epsilon^4; held-out checks: 34.
v=struct;v.polys=[ ...
333/2048 -66567/8192 67711/8192 -91845/32768 -6781/16384 170401/32768 -17383/8192 4219/16384 533/2048 -45/512 27/1024; ...
-4995/512 229635/16384 10497/4096 19073/4096 59551/4096 -53063/8192 6849/2048 1655/4096 -119/128 255/512 -9/64; ...
2475/256 -10125/512 -130083/8192 -2767/256 -81695/4096 5099/512 -1269/2048 -361/128 1943/1024 -85/64 45/128; ...
-135/32 2727/512 1737/512 -11449/6144 7855/1024 -16849/1536 -5557/1536 7727/1536 -1007/384 133/64 -17/32; ...
135/128 27/16 891/256 1689/256 2327/2048 3115/512 3427/1024 -293/64 1835/768 -261/128 203/384; ...
0 0 0 -39/64 15/64 -2477/2560 -499/768 4327/1920 -165/128 481/384 -17/48; ...
0 0 0 0 -9/64 -9/64 -349/2304 -97/192 389/1152 -43/96 5/32; ...
0 0 0 0 0 0 0 7/192 -1/48 7/96 -1/24; ...
0 0 0 0 0 0 0 0 1/384 0 1/192];
v.zero=[-2691/2048 0 -765/256 0 135/128 0 0 0 0];
v.exceptions=[ ...
1 0 7467/8192; ...
1 1 -7995/8192; ...
1 2 903/4096; ...
1 3 11/1024; ...
1 4 -3/1024; ...
2 0 -45/8192];
v.negative=[ ...
1 0 -279/16384; ...
1 1 15/8192; ...
1 2 231/4096; ...
1 3 13/1024; ...
1 4 -3/1024; ...
2 0 9/16384];
data{1,4}=v;
% c3, epsilon^5; held-out checks: 31.
v=struct;v.polys=[ ...
10791/8192 571275/32768 -1118169/40960 -2856891/131072 5511807/655360 -417173/65536 1410413/655360 269025/131072 -136357/327680 11369/65536 1641/40960 -9/4096 81/20480; ...
127089/4096 -8492391/131072 335907/65536 4874805/65536 -2961145/131072 76583/16384 949781/131072 -4949/2048 96863/65536 -689/2048 -281/2048 117/4096 -27/1024; ...
-37305/1024 10557/128 4963431/65536 -1683643/32768 853009/32768 441243/65536 -37973/2048 129465/65536 -11039/4096 -7445/32768 235/1024 -147/1024 171/2048; ...
4239/256 -99441/4096 -150687/4096 637661/16384 70205/6144 -96845/49152 132833/8192 -66701/16384 8099/4096 37211/24576 -973/3072 1177/3072 -21/128; ...
-2187/512 -3591/512 -9351/2048 -63729/2048 -1037317/49152 -40759/24576 -22753/3072 77515/12288 395/2048 -7523/3072 2875/6144 -161/256 113/512; ...
0 135/512 -351/128 381/256 -3/128 -593047/122880 6559/30720 -283973/61440 -9493/7680 34967/15360 -4369/7680 65/96 -407/1920; ...
0 0 135/256 27/32 801/512 1317/512 14253/20480 25057/15360 6913/10240 -481/360 689/1536 -1121/2304 113/768; ...
0 0 0 0 0 -33/256 15/256 -2017/11520 -277/4608 10757/23040 -469/2304 175/768 -7/96; ...
0 0 0 0 0 0 -3/128 -3/128 -71/2304 -121/1536 205/4608 -49/768 19/768; ...
0 0 0 0 0 0 0 0 0 19/4608 -1/384 19/2304 -1/192; ...
0 0 0 0 0 0 0 0 0 0 1/3840 0 1/1920];
v.zero=[8631/8192 0 8703/1024 0 -2187/512 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 4371/32768; ...
1 1 -71277/65536; ...
1 2 63417/32768; ...
1 3 -6911/8192; ...
1 4 829/8192; ...
1 5 13/4096; ...
1 6 -1/2048; ...
2 0 -549/32768; ...
2 1 675/16384; ...
2 2 -45/4096];
v.negative=[ ...
1 0 1683/65536; ...
1 1 315/32768; ...
1 2 -1251/8192; ...
1 3 -87/8192; ...
1 4 225/8192; ...
1 5 11/4096; ...
1 6 -1/2048; ...
2 0 -27/65536; ...
2 1 -9/32768; ...
2 2 9/8192];
data{1,5}=v;
% c3, epsilon^6; held-out checks: 27.
v=struct;v.polys=[ ...
2548503/65536 -13306779/262144 -277016327/2621440 471022741/15728640 -448154599/10485760 160298717/15728640 56083765/2097152 -1277711/1310720 3177481/1310720 11762111/15728640 196091/2621440 525293/7864320 3663/327680 297/163840 81/163840; ...
-10283301/131072 11302569/2097152 90205965/524288 700819903/5242880 1663943359/10485760 548358811/5242880 23520403/10485760 34839519/5242880 231643/2621440 -3197381/2621440 -273639/2621440 -157979/655360 -8589/163840 -1827/163840 -81/20480; ...
530091/16384 -636903/16384 -92320425/1048576 -858645/8192 -560771613/2621440 -134722959/1048576 -7735813/1310720 -23715333/1048576 -8482661/655360 -392293/524288 -210161/327680 34345/131072 4013/40960 225/8192 621/40960; ...
73413/4096 180693/131072 -4597731/131072 -21016735/262144 30179269/786432 7162075/98304 -7971919/262144 2759347/262144 5451383/262144 1221479/393216 778307/393216 5991/32768 -469/6144 -229/8192 -75/2048; ...
-54621/4096 353997/8192 5275323/65536 8231835/65536 57704395/786432 -12555247/393216 2059897/131072 1210715/262144 -1866667/131072 -1464421/786432 -474971/196608 -337423/393216 -455/49152 -187/12288 507/8192; ...
14823/2560 -133893/40960 3105/4096 -677703/81920 -80217/16384 7957/240 9894841/983040 -156871/40960 55547/12288 -212539/196608 119757/81920 39251/32768 1649/30720 5449/61440 -197/2560; ...
-4941/5120 -9801/5120 -108243/20480 -8973/1280 -87627/16384 -1015479/81920 -1059643/184320 671197/245760 -55807/737280 244769/122880 -247963/737280 -3149/3072 -3853/368640 -351/2560 3323/46080; ...
0 0 0 45/1024 -63/64 -3207/20480 -17177/20480 -5700547/2580480 -77077/122880 -565531/516096 -15809/184320 112793/184320 -2047/46080 577/4608 -197/3840; ...
0 0 0 0 135/1024 27/128 787/2048 1177/2048 134567/737280 33983/122880 2173/40960 -11809/46080 1751/36864 -1379/18432 169/6144; ...
0 0 0 0 0 0 0 -9/512 3/256 -66029/3317760 137/36864 14207/207360 -395/18432 179/6144 -25/2304; ...
0 0 0 0 0 0 0 0 -3/1024 -3/1024 -91/20480 -427/46080 133/30720 -157/23040 23/7680; ...
0 0 0 0 0 0 0 0 0 0 0 17/46080 -1/3840 17/23040 -1/1920; ...
0 0 0 0 0 0 0 0 0 0 0 0 1/46080 0 1/23040];
v.zero=[-549009/65536 0 -220293/16384 0 63963/4096 0 -4941/5120 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 11217327/1048576; ...
1 1 -3986181/2097152; ...
1 2 -7283883/1048576; ...
1 3 518253/262144; ...
1 4 200687/262144; ...
1 5 -103089/327680; ...
1 6 2365/98304; ...
1 7 5/8192; ...
1 8 -1/16384; ...
2 0 56907/131072; ...
2 1 -83385/262144; ...
2 2 -1773/16384; ...
2 3 705/8192; ...
2 4 -45/4096; ...
3 0 -1197/524288];
v.negative=[ ...
1 0 -6273/524288; ...
1 1 356199/2097152; ...
1 2 402063/1048576; ...
1 3 -643/262144; ...
1 4 -40315/262144; ...
1 5 -331/327680; ...
1 6 685/98304; ...
1 7 3/8192; ...
1 8 -1/16384; ...
2 0 135/131072; ...
2 1 -765/524288; ...
2 2 -45/16384; ...
2 3 -3/16384; ...
2 4 9/8192; ...
3 0 -57/4194304];
data{1,6}=v;
% c3, epsilon^7; held-out checks: 24.
v=struct;v.polys=[ ...
30742893/262144 57942927/1048576 -41590067199/73400320 -9214215341/20971520 -66180239603/293601280 -1199201033/41943040 1736299851/20971520 572501935/8388608 6075116693/293601280 32720429/10485760 47998201/29360128 8036223/20971520 55661/655360 233783/10485760 31491/9175040 81/163840 243/4587520; ...
189724113/1048576 -7727299407/16777216 -1640918871/41943040 30706405131/20971520 78725116131/83886080 58585873219/125829120 4190452069/16777216 1360219091/125829120 -572908427/41943040 -39663539/10485760 -9216267/2621440 -8229233/6291456 -201169/524288 -7447/61440 -15183/655360 -1323/327680 -81/163840; ...
-10423701/65536 164618973/524288 53572237803/41943040 1413252459/20971520 -10119175419/10485760 -56827100729/125829120 -9159945417/20971520 -31159894267/125829120 -1280600353/20971520 -463351027/20971520 -412521/163840 32824403/31457280 598769/1048576 4290557/15728640 5691/81920 4959/327680 729/327680; ...
-2087343/32768 261314487/1048576 -418266855/1048576 -1261361413/2097152 2987908285/6291456 729931069/1572864 8084353681/31457280 105078511/524288 1426663861/15728640 314008349/6291456 506113423/31457280 5962691/3145728 246223/15728640 -224483/786432 -116287/983040 -2235/65536 -261/40960; ...
1231065/16384 -11371671/32768 -165630951/524288 33607587/524288 -448715467/2097152 -201462115/786432 -331602537/2621440 -295961383/6291456 -85200041/3932160 -252801143/6291456 -351275861/15728640 -7741063/1572864 -3175187/2621440 8953/524288 116413/983040 1651/32768 2121/163840; ...
-658287/20480 20477907/327680 6794361/163840 -95995521/655360 -17438295/131072 -1136030173/15728640 -25136467/2621440 7020383/1572864 -284918819/15728640 86359267/7864320 239311487/15728640 18398861/3932160 15033133/7864320 118747/327680 -13997/245760 -24049/491520 -807/40960; ...
122067/20480 6561/1280 2006613/163840 5190327/81920 48097059/655360 35531673/655360 147854633/7864320 -3439939/294912 89253569/11796480 12966457/4718592 -3357703/655360 -49119889/23592960 -515693/327680 -6469819/11796480 -9773/737280 3349/122880 5687/245760; ...
0 14823/20480 108459/20480 121671/40960 190413/40960 321501/65536 1681721/327680 5108527/458752 15487607/13762560 -6903231/2293760 66095/229376 5084453/41287680 128197/163840 1372091/2949120 99763/2580480 -19/40960 -6869/322560; ...
0 0 -4941/10240 -9801/10240 -85473/40960 -51309/20480 -277281/163840 -392929/163840 -5302957/20643840 10335677/6881280 9537377/20643840 106237/322560 -19097/81920 -199991/737280 -8749/368640 -535/36864 5687/368640; ...
0 0 0 0 0 -45/4096 -243/1024 -3161/20480 -3383/10240 -491/896 -100309/491520 -631171/3870720 21049/552960 128771/1105920 4753/1105920 269/18432 -269/30720; ...
0 0 0 0 0 0 45/2048 9/256 131/2048 363/4096 66533/2211840 212239/6635520 -2609/552960 -3053/82944 293/122880 -1493/184320 707/184320; ...
0 0 0 0 0 0 0 0 0 -7/4096 37/20480 -4597/3317760 727/368640 5183/663552 -289/184320 517/184320 -29/23040; ...
0 0 0 0 0 0 0 0 0 0 -3/10240 -3/10240 -547/1105920 -161/184320 91/276480 -53/92160 3/10240; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 1/36864 -1/46080 1/18432 -1/23040; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/645120 0 1/322560];
v.zero=[-4544811/262144 0 5917563/65536 0 -987039/16384 0 122067/20480 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 111333969/4194304; ...
1 1 -341417895/16777216; ...
1 2 -2905329/8388608; ...
1 3 43287531/2097152; ...
1 4 -27355367/2097152; ...
1 5 11224351/5242880; ...
1 6 514797/2621440; ...
1 7 -2213/30720; ...
1 8 377/98304; ...
1 9 17/196608; ...
1 10 -1/163840; ...
2 0 82647/16384; ...
2 1 -17365617/2097152; ...
2 2 2818035/524288; ...
2 3 -133227/131072; ...
2 4 -3507/16384; ...
2 5 735/8192; ...
2 6 -15/2048; ...
3 0 -77463/2097152; ...
3 1 96957/2097152; ...
3 2 -10773/1048576];
v.negative=[ ...
1 0 197937/1048576; ...
1 1 4269825/16777216; ...
1 2 -5621823/8388608; ...
1 3 304123/2097152; ...
1 4 1194803/2097152; ...
1 5 -381277/5242880; ...
1 6 -447451/7864320; ...
1 7 433/491520; ...
1 8 29/24576; ...
1 9 7/196608; ...
1 10 -1/163840; ...
2 0 -477/1048576; ...
2 1 1323/4194304; ...
2 2 3105/1048576; ...
2 3 -1563/262144; ...
2 4 -147/32768; ...
2 5 3/16384; ...
2 6 3/4096; ...
3 0 -171/16777216; ...
3 1 -513/16777216; ...
3 2 -513/8388608];
data{1,7}=v;
% c3, epsilon^8; held-out checks: 20.
v=struct;v.polys=[ ...
11337876369/8388608 -204142743/67108864 -25923876074451/4697620480 -123805645997823/37580963840 -19288709579269/18790481920 -440225571249083/450971566080 218394250982491/225485783040 6165697549303/8053063680 21727805958427/112742891520 9581582583719/150323855360 1034685414627/75161927680 724277155081/225485783040 100668842593/112742891520 37464467/201326592 8028313/220200960 7353579/1174405120 233901/293601280 2997/36700160 729/146800640; ...
-11412111303/16777216 -3209306009661/1073741824 1098183999447/335544320 223736367105639/18790481920 168291613307707/18790481920 73114467339443/11274289152 58772634055431/18790481920 155580676123/1006632960 -283060370661/1342177280 -1893295758843/18790481920 -309017028853/9395240960 -311991543581/28185722880 -17759353137/4697620480 -249848353/251658240 -19334071/83886080 -13398389/293601280 -24957/3670016 -29079/36700160 -243/4587520; ...
-295576263/524288 10018744659/8388608 8304393706929/2684354560 -99201419421/33554432 -85712315514387/9395240960 -6129522688903/805306368 -69274073577911/14092861440 -9603777342653/4026531840 -188278254647/251658240 -347146430713/2013265920 -20691128921/939524096 4052444369/1006632960 35578214629/7046430720 1042328539/503316480 303367/491520 9403373/62914560 1968651/73400320 297/81920 2511/9175040; ...
856944603/1048576 3520372023/16777216 -36209471697/16777216 -487377882519/134217728 -16235096017/83886080 913915767227/251658240 7882823652473/3019898880 1704886880423/1006632960 3593087184163/3019898880 43057945597/83886080 9422020489/62914560 4055006983/125829120 279097739/150994944 -211587859/125829120 -81093839/94371840 -1115527/3932160 -84199/1310720 -339/32768 -297/327680; ...
-64079397/262144 543917241/1048576 9587887857/8388608 22271388159/8388608 2248695338859/671088640 730455333/5242880 -240383972879/201326592 -171767615887/335544320 -88443737313/167772160 -430718990623/1006632960 -8062692971/41943040 -11047286663/167772160 -1778541199/125829120 -123034189/125829120 7908317/15728640 6900623/20971520 810383/7864320 26853/1310720 2817/1310720; ...
4782483/327680 -113736555/2097152 741382011/2621440 1301128707/5242880 -180911943/262144 -150645227569/503316480 5870251219/10485760 8331809539/31457280 13949928293/251658240 10026848217/83886080 5335685003/50331648 23459581/393216 62956151/3145728 47919793/12582912 6992401/20971520 -1077087/5242880 -450343/3932160 -7759/262144 -633/163840; ...
1823391/163840 -5006205/65536 -1329161481/5242880 -273003381/655360 -249144075/2097152 1534748337/10485760 -40919175887/754974720 -2043585337/31457280 168316485/8388608 1106275345/75497472 -3106527103/188743680 -1174671769/41943040 -1421977369/94371840 -815412749/188743680 -95501/98304 -139331/15728640 128197/1474560 93859/2949120 1783/327680; ...
-201933/28672 -2985579/2293760 -1603071/327680 192003597/9175040 -20116539/655360 -165535107/1310720 -224180137/2621440 -2123893433/62914560 -5114758637/330301440 -28119709/2293760 -1844341679/220200960 3337546907/660602880 4325404267/660602880 60560341/22020096 109206863/110100480 12950261/82575360 -17447/430080 -174379/6881280 -10529/1720320; ...
201933/229376 285039/143360 6448167/1146880 4597479/1146880 1575153/262144 1330245/65536 23126737/1310720 33979243/4587520 373978753/528482304 -82467167/82575360 1782610163/440401920 1822789267/1321205760 -920217409/660602880 -1352160647/1321205760 -645081/1048576 -114189581/660602880 155987/27525120 59063/4128768 229331/41287680; ...
0 0 0 18117/40960 85347/40960 700461/327680 459957/163840 687129/229376 1252543/573440 10847833117/5945425920 -4168421/5898240 -20739447/18350080 -104202691/1486356480 74448427/424673280 26900519/106168320 7947427/70778880 16859/2580480 -43037/8847360 -10529/2580480; ...
0 0 0 0 -4941/40960 -9801/40960 -76683/163840 -10581/20480 -37751/131072 -1388873/5898240 971175337/4954521600 147943871/371589120 323009497/2477260800 423883/23224320 -498401/7077888 -12493/245760 -89797/17694720 5/73728 1783/737280; ...
0 0 0 0 0 0 0 -45/8192 -171/4096 -119011/2949120 -208813/2949120 -68624569/743178240 -381335/10616832 -1398563/92897280 354347/26542080 451379/26542080 3451/2211840 371/368640 -211/184320; ...
0 0 0 0 0 0 0 0 45/16384 9/2048 1309/163840 339/32768 1125091/318504960 66467/26542080 -317033/159252480 -2813/663552 -143/1474560 -1399/2211840 313/737280; ...
0 0 0 0 0 0 0 0 0 0 0 -1/8192 9/40960 -773/26542080 1477/4423680 4847/6635520 -167/2211840 31/147456 -11/92160; ...
0 0 0 0 0 0 0 0 0 0 0 0 -1/40960 -1/40960 -277/6193152 -59/860160 313/15482880 -17/430080 31/1290240; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 13/7741440 -1/645120 13/3870720 -1/322560; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/10321920 0 1/5160960];
v.zero=[-2194937487/8388608 0 21405249/524288 0 62198955/262144 0 -6253929/163840 0 201933/229376 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 8899094853/33554432; ...
1 1 67180663959/268435456; ...
1 2 -66847105959/134217728; ...
1 3 7198392195/33554432; ...
1 4 -1630919065/33554432; ...
1 5 84855757/4194304; ...
1 6 -72812769/10485760; ...
1 7 87215351/110100480; ...
1 8 1289059/31457280; ...
1 9 -1659811/141557760; ...
1 10 1201/2621440; ...
1 11 19/1966080; ...
1 12 -1/1966080; ...
2 0 2810597607/33554432; ...
2 1 -8706083463/67108864; ...
2 2 1592827623/16777216; ...
2 3 -48510831/1048576; ...
2 4 872031/65536; ...
2 5 -172293/131072; ...
2 6 -1927/8192; ...
2 7 255/4096; ...
2 8 -15/4096; ...
3 0 -4324995/33554432; ...
3 1 17995689/33554432; ...
3 2 -10177407/16777216; ...
3 3 894159/4194304; ...
3 4 -96957/4194304; ...
4 0 -51381/33554432];
v.negative=[ ...
1 0 84259179/134217728; ...
1 1 131433603/33554432; ...
1 2 77486199/16777216; ...
1 3 190859/1048576; ...
1 4 -9148339/4194304; ...
1 5 11583623/41943040; ...
1 6 17416237/62914560; ...
1 7 -1142209/27525120; ...
1 8 -12761/1048576; ...
1 9 47911/141557760; ...
1 10 1171/7864320; ...
1 11 1/393216; ...
1 12 -1/1966080; ...
2 0 820107/134217728; ...
2 1 -1883115/134217728; ...
2 2 -850347/33554432; ...
2 3 -4845/2097152; ...
2 4 339/262144; ...
2 5 -13077/1310720; ...
2 6 -1/256; ...
2 7 3/8192; ...
2 8 3/8192; ...
3 0 -19521/268435456; ...
3 1 -4725/268435456; ...
3 2 -9747/134217728; ...
3 3 -5643/33554432; ...
3 4 -4617/33554432; ...
4 0 99/268435456];
data{1,8}=v;
% c3, epsilon^9; held-out checks: 17.
v=struct;v.polys=[ ...
324730903203/33554432 1470719139003/268435456 -839763121867143/18790481920 -6538897053072221/150323855360 -6604063432121741/450971566080 -1303467803636531/120259084288 1601543599914779/257698037760 15531174118841753/1803886264320 195581636249277/60129542144 1483053575345707/1803886264320 61580696605009/360777252864 4889697216077/120259084288 138177708349/16106127360 1721322841433/901943132160 59560611569/150323855360 1969945001/28185722880 10243097/939524096 6614553/4697620480 23571/167772160 1215/117440512 243/587202560; ...
328314596625/134217728 -217796767124283/8589934592 169568136719865/30064771072 799780075555299/7516192768 1887212078233439/18790481920 27594316508335319/450971566080 66378009688619257/1803886264320 1627703919072027/300647710720 -127129947646809/37580963840 -91670094424411/56371445760 -179168795832311/360777252864 -125007130871977/901943132160 -6770287157071/180388626432 -1516926373087/150323855360 -13005897771/5368709120 -6811529/13762560 -246325937/2818572288 -2979357/234881024 -417609/293601280 -13527/117440512 -729/146800640; ...
-10109545443/2097152 618316734951/67108864 1590643153612701/30064771072 122777169852039/15032385536 -1477732751957793/18790481920 -2784702160973063/37580963840 -801451727814427/15032385536 -29480448708062783/901943132160 -885257358899509/90194313216 -171475390491821/112742891520 -3614516476999/28185722880 17349811267807/300647710720 6752789190087/150323855360 8699492882161/450971566080 1378225592089/225485783040 10772533379/7046430720 1114600337/3523215360 124409627/2348810240 3980547/587202560 8991/14680064 243/8388608; ...
-4856624487/8388608 1157311010439/134217728 -1667180364291/134217728 -227649998829303/5368709120 -1554413665331/671088640 2139968754833479/56371445760 1100982511953551/33822867456 2758679549505983/112742891520 80045662655389/5284823040 71378970578563/12079595520 7087565400683/4026531840 133331359850051/338228674560 7604063815157/169114337280 -34378644445/3758096384 -623587863691/84557168640 -3950498657/1509949440 -67892765/100663296 -713074127/5284823040 -1477041/73400320 -151371/73400320 -999/9175040; ...
1143933489/1048576 -7076285739/1048576 -793188534087/67108864 2090950617399/335544320 77313314402337/5368709120 -7706701125391/2684354560 -114643732822511/9395240960 -210453769993991/24159191040 -285273449920243/42278584320 -23342417708705/4831838208 -28519000801381/12079595520 -53988214115/67108864 -1779149063243/9395240960 -19934846909/754974720 73908835723/42278584320 7422840887/3019898880 690321703/754974720 19436839/83886080 1217393/29360128 6441/1310720 10827/36700160; ...
-73846485/524288 4488780483/83886080 101884852053/41943040 -3648148401/8388608 -718185217197/83886080 -22174742533853/2684354560 -984371270419/1006632960 13908394263657/6710886400 3017856820985/2415919104 13603028660081/10066329600 15856111362611/12079595520 3529396354097/5033164800 486183581153/2013265920 146798792227/2516582400 12007369051/1509949440 -259715953/419430400 -28842043/37748736 -5470337/19660800 -982997/15728640 -22989/2621440 -801/1310720; ...
-11065977/131072 547114257/655360 29917425789/41943040 6267337983/20971520 173565527037/83886080 58477098069/16777216 5429870997113/2415919104 -222972233399/3019898880 -2046756847903/6039797760 -11200378133/1207959552 -74004101857/301989888 -120855926941/402653184 -49264589621/301989888 -175548868913/3019898880 -3415184161/251658240 -393225139/251658240 53713/196608 5814515/25165824 1666181/23592960 95099/7864320 2627/2621440; ...
8070759/163840 -1928658843/18350080 1107726759/18350080 40106596833/73400320 11381522301/18350080 39101197029/293601280 -15432531287/41943040 -255623495119/2642411520 8117430157/58720256 -452627289347/10569646080 -305190936677/5284823040 59978129281/1509949440 6877263755/117440512 22415161117/660602880 1369766375/117440512 1304905633/528482304 106618957/528482304 -78872141/660602880 -1418383/23592960 -2162171/165150720 -3049/2293760; ...
-32791149/4587520 -1172961/4587520 -182409327/9175040 -30113289/262144 -14361564411/73400320 -164205531/1048576 98818243/4194304 2657058315/29360128 4427240393/330301440 4951457857/301989888 56119106141/1509949440 17303502341/1056964608 -16990379057/2642411520 -60535468859/5284823040 -4689652453/754974720 -293634431/150994944 -1015430789/2642411520 43505521/2642411520 4174259/110100480 1846183/165150720 79559/55050240; ...
0 -201933/131072 -9038871/1146880 -18893979/2293760 -998541/143360 -22649913/7340032 -25957233/1310720 -1394185663/36700160 -727473869/36700160 -133672774189/19025362944 -10890170551/1486356480 -345417714413/47563407360 -49289941279/15854469120 18397303201/11890851840 97651347869/47563407360 5766469903/5945425920 485460121/1585446912 15810883/495452160 -2488249/148635648 -137107/18350080 -68861/53084160; ...
0 0 201933/458752 285039/286720 4508649/2293760 2485971/2293760 1865163/2621440 330321/131072 28169/28672 -57048161/82575360 -81891020837/237817036800 44031123631/59454259200 57604525733/39636172800 47577450779/118908518400 -1738176467/4954521600 -37266258151/118908518400 -8282821/53084160 -664514647/19818086400 264703/61931520 472267/123863040 79559/82575360; ...
0 0 0 0 0 21411/163840 81999/163840 6417/10240 257949/327680 31461239/41287680 34979801/82575360 421498363/4246732800 -74543867/235929600 -2550766751/9909043200 -153951137/14863564800 358797427/5945425920 11668769/212336640 887747/47185920 9563/123863040 -24677/17694720 -3049/5160960; ...
0 0 0 0 0 0 -1647/81920 -3267/81920 -11823/163840 -23901/327680 -174013/5898240 -149/327680 775550299/12740198400 13788421/198180864 63216677/3185049600 -20109857/4459069440 -160841/11796480 -1143811/159252480 -6433/11796480 439/1474560 2627/8847360; ...
0 0 0 0 0 0 0 0 0 -75/65536 -93/16384 -1223/184320 -15529/1474560 -104270759/8918138880 -1378309/318504960 -502489/891813888 192139/79626240 105707/53084160 617/2949120 11/1105920 -89/737280; ...
0 0 0 0 0 0 0 0 0 0 9/32768 9/20480 781/983040 949/983040 1393603/4459069440 39301/371589120 -723017/2229534720 -4727/11612160 -55/1769472 -1033/30965760 401/10321920; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 -1/163840 5/229376 2351/348364800 2371/61931520 161681/2786918400 -1/688128 127/10321920 -37/3870720; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/573440 -1/573440 -421/123863040 -571/123863040 127/123863040 -139/61931520 1/589824; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 11/123863040 -1/10321920 11/61931520 -1/5160960; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/185794560 0 1/92897280];
v.zero=[-65572091325/33554432 0 6172422021/2097152 0 -1194165855/1048576 0 126226107/655360 0 -32791149/4587520 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 164926870749/134217728; ...
1 1 5860330061391/2147483648; ...
1 2 -5189757768783/1073741824; ...
1 3 923834856927/268435456; ...
1 4 -343474322697/268435456; ...
1 5 149385039123/671088640; ...
1 6 -7201257211/335544320; ...
1 7 2185066119/293601280; ...
1 8 -121554589/58720256; ...
1 9 225543361/1321205760; ...
1 10 2321/327680; ...
1 11 -208001/141557760; ...
1 12 2059/47185920; ...
1 13 7/7864320; ...
1 14 -1/27525120; ...
2 0 150386086467/134217728; ...
2 1 -1091121429177/536870912; ...
2 2 226752533577/134217728; ...
2 3 -7192180083/8388608; ...
2 4 2687017971/8388608; ...
2 5 -481716399/5242880; ...
2 6 4352573/262144; ...
2 7 -66101/65536; ...
2 8 -2875/16384; ...
2 9 265/8192; ...
2 10 -3/2048; ...
3 0 592292115/134217728; ...
3 1 -1092077073/268435456; ...
3 2 -295195833/134217728; ...
3 3 166477437/33554432; ...
3 4 -82796661/33554432; ...
3 5 8241345/16777216; ...
3 6 -290871/8388608; ...
4 0 -7677747/134217728; ...
4 1 2003859/33554432; ...
4 2 -51381/4194304];
v.negative=[ ...
1 0 3707461413/536870912; ...
1 1 23210711625/1073741824; ...
1 2 2875373373/536870912; ...
1 3 797310903/134217728; ...
1 4 1332265745/134217728; ...
1 5 -351277393/167772160; ...
1 6 -145919589/83886080; ...
1 7 4950527/18350080; ...
1 8 19747519/293601280; ...
1 9 -2041559/176160768; ...
1 10 -1010237/566231040; ...
1 11 9371/141557760; ...
1 12 703/47185920; ...
1 13 1/7864320; ...
1 14 -1/27525120; ...
2 0 3897459/536870912; ...
2 1 -31177665/1073741824; ...
2 2 -13184073/268435456; ...
2 3 -1882509/16777216; ...
2 4 -1486959/16777216; ...
2 5 -34371/10485760; ...
2 6 -2437/524288; ...
2 7 -6417/655360; ...
2 8 -73/32768; ...
2 9 5/16384; ...
2 10 3/20480; ...
3 0 -210663/1073741824; ...
3 1 -694575/2147483648; ...
3 2 -384561/1073741824; ...
3 3 -16389/268435456; ...
3 4 -90801/268435456; ...
3 5 -60021/134217728; ...
3 6 -13851/67108864; ...
4 0 1485/1073741824; ...
4 1 693/268435456; ...
4 2 99/33554432];
data{1,9}=v;
% c3, epsilon^10; held-out checks: 13.
v=struct;v.polys=[ ...
27917840868345/268435456 171220267611477/2147483648 -35137747319092011/75161927680 -92692475635715613/171798691840 -2108076956936212901/12025908428800 -1672212283781057387/14431090114560 281742039521872611/6871947673600 112239748250893877/1030792151040 3538744255220924639/72155450572800 6495117691074611/515396075520 407206638219391091/144310901145600 3871394342500907/7215545057280 183699912441017/1717986918400 45991540451303/2061584302080 39813905739491/9019431321600 858124007369/1030792151040 2516784421901/18038862643200 4565841583/225485783040 67489341/26843545600 1365003/5368709120 930609/46976204800 729/671088640 729/23488102400; ...
9814394643003/8589934592 -36980857056351501/137438953472 65415197161023687/1202590842880 699718108501750833/601295421440 369664422225716889/300647710720 367063966655375277/481036337152 4692859306172528563/9620726743040 773828113586408299/7215545057280 -213413464888436817/4810363371520 -68107213810873843/2405181685760 -83212605652860177/9620726743040 -1504832777665045/721554505728 -1189129419061011/2405181685760 -854174207850661/7215545057280 -65696192981109/2405181685760 -7006747927751/1202590842880 -82072312789/75161927680 -19918760819/112742891520 -910736879/37580963840 -25337553/9395240960 -1080621/4697620480 -63909/4697620480 -243/587202560; ...
-3690445496553/67108864 281640143636541/4294967296 31079073909596877/68719476736 18258303050607111/601295421440 -264073601161077/293601280 -1154336363821812203/1202590842880 -51810045452113721/75161927680 -1258625530760149337/2886218022912 -1053569733956038609/7215545057280 -11644959684128177/601295421440 715038758150309/721554505728 19798688125251943/14431090114560 4283485336679369/7215545057280 1552622777926013/7215545057280 239471256898127/3607772528640 10405329510887/601295421440 3421548017939/901943132160 19783462903/28185722880 3055774951/28185722880 25317093/1879048192 1194723/939524096 96309/1174405120 3159/1174405120; ...
3982933127601/134217728 597006138831237/8589934592 -5778738912507291/42949672960 -257067873012782199/601295421440 -78619347008329553/601295421440 652400737512218383/1803886264320 1089159886578760631/2705829396480 187837110278951013/601295421440 2250477543865407281/10823317585920 460298264048874823/5411658792960 8874382568297687/386547056640 5234290889134645/1082331758592 7319944167492217/10823317585920 -70666068348989/1803886264320 -72276394060571/1082331758592 -10425464627483/386547056640 -5103644824151/676457349120 -8798614439/5284823040 -2791652677/9395240960 -18483923/440401920 -2606739/587202560 -370953/1174405120 -3321/293601280; ...
-6381399591/8388608 -897241720059/67108864 -314603168742873/21474836480 2892497662497231/21474836480 158974976184004257/601295421440 25777752402179339/300647710720 -32714991741857093/300647710720 -17307576764323843/150323855360 -534253492685341/5637144576 -247789390390739191/3607772528640 -19310765059160171/601295421440 -1803260202702347/169114337280 -2442812272514849/901943132160 -5090369449602673/10823317585920 -42581653059079/1803886264320 33901558035353/1803886264320 8113365001681/901943132160 436175853101/169114337280 7797298273/14092861440 7687082819/84557168640 5141445/469762048 255537/293601280 40473/1174405120; ...
-263258503947/83886080 -301524659973/1342177280 7303009786839/335544320 115643557084983/5368709120 -278110205288847/5368709120 -907121311244111/10737418240 -865269507320293/64424509440 65555268478148569/2254857830400 25041642273631799/1127428915200 139730534244490111/6764573491200 29404865348799407/1691143372800 98650031079607/10737418240 1625304235415459/483183820800 5965942409154113/6764573491200 173184153038567/1127428915200 30313175394097/3382286745600 -9117276592721/1691143372800 -6625315453/2516582400 -22062048587/30198988800 -15264666029/105696460800 -57871/2867200 -534399/293601280 -14823/183500800; ...
1757621835/2097152 -10097065449/4194304 -1151850077055/134217728 -822644787033/41943040 -12331803717279/1073741824 108414883182573/5368709120 1121372010400457/48318382080 51827071901893/16106127360 -2643321062314111/845571686400 -309928555499639/181193932800 -5622606111504419/1691143372800 -336470710705349/90596966400 -43783268191169/20132659200 -16398054698363/20132659200 -118482680094839/563714457600 -12830708339813/362387865600 -378626310787/281857228800 286018139071/181193932800 5180119319/7549747200 1303225873/7549747200 30391919/1056964608 49/16384 2217/14680064; ...
-2614500909/18350080 34286002623/587202560 -562390443981/587202560 521398680903/1174405120 654717540969/234881024 -29040401627667/9395240960 -85981833759503/9395240960 -350406867180667/56371445760 -71441244345421/56371445760 -254633891861609/845571686400 -883013353723/2642411520 5136827793971/11744051200 1447012364941/2013265920 184429677543709/422785843200 4547999992771/28185722880 4314797034467/105696460800 52552833149/8455716864 -13633381973/105696460800 -327511949/754974720 -24551363/157286400 -21272843/660602880 -31007/7864320 -4229/18350080; ...
-8035767/7340032 9249186771/73400320 170349739929/293601280 218142359469/293601280 -373831658631/1174405120 -363296447667/587202560 3638126810877/4697620480 194631746887/134217728 5514472347995/7516192768 382339497391/3758096384 6586036378529/33822867456 5949060871415/33822867456 -4699024687691/84557168640 -2379210722603/18790481920 -6451440495323/84557168640 -471764060213/16911433728 -28074742133/4227858432 -33076021823/42278584320 2929836613/21139292160 2217269371/21139292160 75426439/2642411520 5576309/1321205760 42781/146800640; ...
36829809/4587520 514464777/73400320 117572391/36700160 -2181749121/73400320 12085233777/73400320 16155638451/36700160 104310483987/293601280 9757442139/167772160 -29495509263/293601280 -2401767407843/72477573120 -1141616910247/50734301184 -9452446194973/126835752960 -32611319128391/761014517760 675480051095/76101451776 250269708613/12079595520 667025230447/54358179840 806907458177/190253629440 33675776251/38050725888 318060991/7046430720 -776242589/15854469120 -79136947/3963617280 -4871791/1321205760 -30547/99090432; ...
-36829809/45875200 -91067409/45875200 -888004377/183500800 117774567/45875200 -183055869/73400320 -12510105561/367001600 -2653188747/52428800 -489856413/18350080 193486501191/11744051200 450954005723/21139292160 906685466873/140928614400 4122595562249/317089382400 6217768980053/380507258880 2496191097541/380507258880 -835168622297/475634073600 -420380082119/126835752960 -213488413619/118908518400 -530520974833/951268147200 -3585514409/39636172800 945303379/79272345600 161323723/14863564800 867341/330301440 4076201/14863564800; ...
0 0 0 -1548153/1835008 -7399593/2293760 -377896401/91750400 -46235313/13107200 -448826439/183500800 -810735309/183500800 -1362113801/251658240 -40615313141/26424115200 -78695603519/99656663040 -14990570687/6341787648 -23401525775/9965666304 -43040667031/52848230400 184812482339/475634073600 236436076319/475634073600 55701525017/237817036800 15008090297/237817036800 17843659/6606028800 -657593/148635648 -299543/198180864 -30547/148635648; ...
0 0 0 0 201933/1835008 285039/1146880 3677679/9175040 258651/1835008 -1194567/10485760 -1181087/15728640 -1750152997/4404019200 -805921973/1887436800 -17411163857/951268147200 78973775651/237817036800 97692749537/285380444160 99467373899/1426902220800 -55879353911/713451110400 -95889341591/1426902220800 -95291221/3397386240 -1026901927/237817036800 7374641/5945425920 341963/495452160 42781/330301440; ...
0 0 0 0 0 0 0 1647/65536 3483/40960 1831151/15728640 222881/1572864 27242273/220200960 96805223/1981808640 -302867933/13212057600 -8232355289/118908518400 -601799983/14863564800 54844933/29727129600 181417267/14269022208 7401521/849346560 2366773/1019215872 -43283/247726080 -17051/70778880 -4229/61931520; ...
0 0 0 0 0 0 0 0 -1647/655360 -3267/655360 -22017/2621440 -627/81920 -419119/283115520 1089353/283115520 618766303/59454259200 160312421/17836277760 10836509/5573836800 -4241017/2972712960 -4932649/2548039680 -25345/31850496 -7447/330301440 523/8847360 739/24772608; ...
0 0 0 0 0 0 0 0 0 0 0 -21/131072 -51/81920 -19087/23592960 -39659/33030144 -39388213/33443020800 -17173903/44590694400 9976879/133772083200 6911567/22295347200 1426847/7431782400 31403/1857945600 -95/12386304 -61/5734400; ...
0 0 0 0 0 0 0 0 0 0 0 0 3/131072 3/81920 257/3932160 2053/27525120 1887197/89181388800 -318491/89181388800 -51209/1393459200 -371909/11147673600 -3233/990904320 -331/495452160 1499/495452160; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/6881280 5/2752512 101863/89181388800 377/110100480 44647/11147673600 61/495452160 53/99090432 -41/61931520; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/9175040 -1/9175040 -661/2972712960 -67/247726080 13/297271296 -13/123863040 13/123863040; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/247726080 -1/185794560 1/123863040 -1/92897280; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/3715891200 0 1/1857945600];
v.zero=[-6044900556303/268435456 0 1194379230519/67108864 0 38607781761/8388608 0 -13393447929/10485760 0 373081059/5242880 0 -36829809/45875200 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 26216062254669/4294967296; ...
1 1 7908645664722279/137438953472; ...
1 2 -5238448854348135/68719476736; ...
1 3 699730113436357/17179869184; ...
1 4 -229392399102781/17179869184; ...
1 5 77055434579929/21474836480; ...
1 6 -23234598129433/32212254720; ...
1 7 3786775450141/56371445760; ...
1 8 -58517925953/22548578304; ...
1 9 448608683839/253671505920; ...
1 10 -265996993831/634178764800; ...
1 11 808418701/31708938240; ...
1 12 2720797/2717908992; ...
1 13 -168787/1132462080; ...
1 14 4553/1321205760; ...
1 15 23/330301440; ...
1 16 -1/440401920; ...
2 0 2241556846515/134217728; ...
2 1 -261081475693749/8589934592; ...
2 2 57478106243277/2147483648; ...
2 3 -8279544696429/536870912; ...
2 4 427175702703/67108864; ...
2 5 -336247012221/167772160; ...
2 6 21647884587/41943040; ...
2 7 -1919560501/18350080; ...
2 8 110043/8192; ...
2 9 -626611/1179648; ...
2 10 -4023/40960; ...
2 11 55/4096; ...
2 12 -1/2048; ...
3 0 235961566803/1073741824; ...
3 1 -3086307404145/8589934592; ...
3 2 1016907907491/4294967296; ...
3 3 -68232660039/1073741824; ...
3 4 -17400064815/1073741824; ...
3 5 24238027467/1342177280; ...
3 6 -742039623/134217728; ...
3 7 25305777/33554432; ...
3 8 -2617839/67108864; ...
4 0 -1259171595/1073741824; ...
4 1 1177037055/536870912; ...
4 2 -438983523/268435456; ...
4 3 2038113/4194304; ...
4 4 -51381/1048576; ...
5 0 -6460425/4294967296];
v.negative=[ ...
1 0 482719012515/8589934592; ...
1 1 32345232523221/137438953472; ...
1 2 13258558086933/68719476736; ...
1 3 681573334287/17179869184; ...
1 4 -614790726121/17179869184; ...
1 5 119332044503/21474836480; ...
1 6 72467663333/10737418240; ...
1 7 -127045373249/56371445760; ...
1 8 -58006068521/112742891520; ...
1 9 25952251831/253671505920; ...
1 10 6186570319/634178764800; ...
1 11 -66867527/31708938240; ...
1 12 -530357/2717908992; ...
1 13 10159/1132462080; ...
1 14 325/264241152; ...
1 15 1/330301440; ...
1 16 -1/440401920; ...
2 0 297449091/2147483648; ...
2 1 -7336148085/17179869184; ...
2 2 -3928229577/4294967296; ...
2 3 -639581685/1073741824; ...
2 4 -39566415/134217728; ...
2 5 -108793137/335544320; ...
2 6 -10292959/83886080; ...
2 7 -202147/36700160; ...
2 8 -2857/327680; ...
2 9 -77611/11796480; ...
2 10 -37/40960; ...
2 11 7/40960; ...
2 12 1/20480; ...
3 0 -10785339/8589934592; ...
3 1 -73436139/68719476736; ...
3 2 -18862497/34359738368; ...
3 3 -8351613/8589934592; ...
3 4 -5965083/8589934592; ...
3 5 -3788127/10737418240; ...
3 6 -1048059/1073741824; ...
3 7 -207765/268435456; ...
3 8 -124659/536870912; ...
4 0 65241/8589934592; ...
4 1 60849/4294967296; ...
4 2 50589/2147483648; ...
4 3 759/33554432; ...
4 4 99/8388608; ...
5 0 -765/68719476736];
data{1,10}=v;
% c3, epsilon^11; held-out checks: 10.
v=struct;v.polys=[ ...
1181357994429819/1073741824 10574760665270367/8589934592 -16620585549801421959/3307124817920 -6991233370207564965/962072674304 -214163499512075414859/75591424409600 -135334256827062502537/96207267430400 117989429599505600617/577243604582400 113613483436665115913/82463372083200 150147392765364237429/192414534860800 762223988713037531/3435973836800 27685389271079353477/577243604582400 727848918842357983/82463372083200 3401159295520543649/2116559883468800 1500653141897869/5153960755200 59023391391281057/1058279941734400 1001853933490231/96207267430400 260450956307273/144310901145600 40940297382977/144310901145600 2824932017629/72155450572800 1000611317/214748364800 175387197/375809638400 28358721/751619276800 4808241/2066953011200 4617/46976204800 2187/1033476505600; ...
16449110893484397/68719476736 -3178367853176235321/1099511627776 -8457210527243500539/19241453486080 36262375751710135233/2748779069440 78812833861351957911/4810363371520 988733834791797082687/96207267430400 7536119672763532130341/1154487209164800 568451264129286944437/288621802291200 -115685282978420953/214748364800 -142546478468643949979/288621802291200 -61477198587614152653/384829069721600 -391522784560897711/10307921510400 -4586415529982607199/577243604582400 -477289317281869469/288621802291200 -8517737504122723/24051816857600 -10621810964228759/144310901145600 -340701205194731/24051816857600 -88244843412493/36077725286400 -6666195168611/18038862643200 -108264170821/2254857830400 -1963891119/375809638400 -2685897/5872025600 -407349/13421772800 -8019/5872025600 -729/23488102400; ...
-147582827144865/268435456 18198963161737731/34359738368 108690190959179945547/19241453486080 20314652210182061427/9620726743040 -19528285376042847387/1924145348608 -61284910390731486037/4810363371520 -449169986388837587527/48103633715200 -240243055961584346347/38482906972160 -114850060034422664509/48103633715200 -302790448478870421/962072674304 2443479607387757513/48103633715200 555529275858187049/16492674416640 130119767062699579/12025908428800 177383132304967667/57724360458240 40632340646529503/48103633715200 2061556753484003/9620726743040 580103573901349/12025908428800 136546547238923/14431090114560 19235591162847/12025908428800 51930007429/225485783040 10361130307/375809638400 39660393/15032385536 17845839/93952409600 17253/1879048192 10449/46976204800; ...
111720229362657/1073741824 60294213608134203/68719476736 -2477640843646497297/2405181685760 -25143834852671297457/4810363371520 -11274908480656037991/4810363371520 4147367247252438087/962072674304 80692995257090472341/14431090114560 1730368259434292443/386547056640 53754300553635281081/17317308137472 115675073671042484653/86586540687360 3331542273546624329/9620726743040 2778619498779842099/43293270343680 101470630108055383/12369505812480 -1195873318196299/4123168604160 -2903777218986763/4123168604160 -188158464127043/618475290624 -87199215700017/962072674304 -463186738752739/21646635171840 -2825558614937/676457349120 -65704693447/96636764160 -61441890851/676457349120 -45136739/4697620480 -7116651/9395240960 -53271/1342177280 -243/234881024; ...
1303602354387/33554432 -189046613182941/536870912 -1057896260443271313/1202590842880 887045506953271173/1202590842880 13169150593736047881/4810363371520 280438636837990311/240518168576 -4546404218360043617/3607772528640 -5040945287573495263/3092376453120 -864774556145883361/618475290624 -17856455923977193745/17317308137472 -10680798286052154023/21646635171840 -2323794193655696213/14431090114560 -875616757438022909/21646635171840 -10572332779594031/1374389534720 -8758331519690621/10823317585920 513757531464137/4329327034368 2010707180740049/21646635171840 219526216622033/7215545057280 78485536080793/10823317585920 26554528231/19327352832 23521404097/112742891520 2786886299/112742891520 2025663/939524096 580743/4697620480 2349/671088640; ...
-4426079997897/671088640 -318789171980469/10737418240 5641743727922823/26843545600 55300527685446681/214748364800 -27485822557187487/42949672960 -14677577644658843287/12025908428800 -9039104577006948557/18038862643200 4127205711428257483/18038862643200 8741546453542670077/27058293964800 265798200439939603/845571686400 56515293525599361827/216466351718400 15012590411457985867/108233175859200 1373672344525858379/27058293964800 752663951002531103/54116587929600 605354233987963463/216466351718400 11845235986912211/36077725286400 -102281696408569/4329327034368 -1400046226804271/54116587929600 -116370267783901/13529146982400 -842609271589/422785843200 -119371041283/338228674560 -4025310559/84557168640 -54603441/11744051200 -6922971/23488102400 -53757/5872025600; ...
-129170215377/41943040 2674398060243/67108864 1045320526296297/26843545600 -980356949797959/13421772800 -2046960448021233/214748364800 63918818890489917/214748364800 6893305887235895857/18038862643200 905644960345543963/6764573491200 -387231829719579613/13529146982400 -132116165112946501/3382286745600 -476246414886081067/9019431321600 -1958706172806207329/36077725286400 -738417137245962541/23192823398400 -6704725123338997/541165879296 -4409495097577519/1268357529600 -74764697083660223/108233175859200 -4136926421868311/54116587929600 133492515755159/18038862643200 108371654478811/16234976378880 177821888071/84557168640 71668706759/158544691200 799588255/11274289152 554416651/70464307200 1637617/2936012800 225567/11744051200; ...
148468914927/146800640 -13729218572547/4697620480 -21147056344161/4697620480 248096387360529/9395240960 624695290466517/9395240960 4001763022664151/150323855360 -10081362950165277/150323855360 -529858652674124953/6764573491200 -317790579146253001/13529146982400 -3499800207360133/1932735283200 -28961213499114409/20293720473600 263242622914151941/40587440947200 6216146186383403/634178764800 127047016806886717/20293720473600 2413842853625129/966367641600 1338721357305547/1932735283200 381673737329581/2899102924800 247206627968863/20293720473600 -25639993630043/10146860236800 -49905387307/31708938240 -187005755267/422785843200 -17594878781/211392921600 -282105233/26424115200 -503441/587202560 -12153/367001600; ...
3387189879/146800640 -396723038571/293601280 -2346378423093/2348810240 -1309946412735/469762048 -128932988852259/9395240960 -47241930956121/2348810240 -269182514329683/75161927680 256011301248629/15032385536 20004048230897827/1352914698240 709764970055829/150323855360 18208021604760833/6764573491200 19945938249542323/10146860236800 -218758199441953/375809638400 -8220993290270897/5073430118400 -525735497242679/483183820800 -485235913501879/1127428915200 -43449906577939/375809638400 -51735060186343/2536715059200 -1881506547293/1691143372800 233955961859/317089382400 23044458551/70464307200 10925072293/140928614400 62170483/5284823040 478463/440401920 28001/587202560; ...
-2430609201/36700160 75150009657/587202560 -119104128621/293601280 -929713507929/587202560 -851556010149/587202560 5266256334921/4697620480 5199876539013/2348810240 -2764856892519/2348810240 -32109840469517/9395240960 -834277315079591/405874409472 -4760492745563941/6088116142080 -849317825751437/1087163596800 -201903798512189/380507258880 208001533763783/5073430118400 38549264238241/152202903552 286844527646119/1691143372800 5510414055707/84557168640 15882559554817/951268147200 1915030949299/761014517760 -9929025941/140928614400 -6628457557/38050725888 -1698550333/29727129600 -100749767/9512681472 -27234931/23781703680 -76613/1321205760; ...
1454698359/183500800 -321625323/45875200 1175959377/41943040 147085073181/734003200 1195205320629/2936012800 516417959943/2936012800 -5438480339133/11744051200 -209725763427/419430400 1129278581871/23488102400 2509448086659/9395240960 55696964968873/422785843200 1549398169693657/15220290355200 628806262406111/3805072588800 110882000144747/1087163596800 -4863764063729/951268147200 -31925935248743/845571686400 -183705668182927/7610145177600 -1351927763155/152202903552 -562024069337/271790899200 -114869800381/543581798400 106644429251/1902536294400 20786100929/634178764800 463308737/59454259200 634583/629145600 2376967/39636172800; ...
0 405127899/183500800 377131383/36700160 4646179683/367001600 145085337/73400320 -4466383713/1468006400 94313549583/1468006400 97909536537/734003200 276353303661/2936012800 169209062269/9395240960 -4266596875459/422785843200 -33066716841551/5580773130240 -114470474383889/5580773130240 -2579464309231427/83711596953600 -4473621070417/298969989120 5543901516149/3487983206400 1280187893153/237817036800 12160456057237/3805072588800 4109308667141/3805072588800 78805626229/380507258880 1971150241/1902536294400 -6660489433/475634073600 -6093231979/1307993702400 -88291547/118908518400 -1236893/23357030400; ...
0 0 -36829809/91750400 -91067409/91750400 -499512987/367001600 323285499/183500800 1577963493/734003200 -106050303/29360128 -1810768401/293601280 -9699740683/4404019200 180261931687/70464307200 9252337771/6039797760 80700338702479/83711596953600 511978246349039/125567395430400 278816703593149/62783697715200 208378636119197/125567395430400 -153469927129/380507258880 -8433769906783/11415217766400 -2213406289663/5707608883200 -230111081/2038431744 -39247176707/2853804441600 11160772873/2853804441600 265367317/118908518400 16234591/35672555520 2376967/59454259200; ...
0 0 0 0 0 -1682775/7340032 -1421307/1835008 -24107067/22937600 -10279611/11468800 -99134547/183500800 -989820749/2202009600 -1713423013/8808038400 266139127/1056964608 -643194550043/8371159695360 -29093887763/50960793600 -32544310404929/62783697715200 -40544233477/271790899200 26416145323/317089382400 108131883781/1141521776640 59548470481/1426902220800 987114433/105696460800 -33635849/118908518400 -4962217/5945425920 -912371/3963617280 -76613/2972712960; ...
0 0 0 0 0 0 67311/3670016 95013/2293760 258399/4587520 94833/18350080 -1760261/31457280 -2614997/31457280 -9734115593/79272345600 -934239029/11324620800 2217263359/126835752960 54026022859/713451110400 163703548063/2853804441600 20791356629/2853804441600 -10221842717/713451110400 -4413058159/407686348800 -271170647/71345111040 -509578003/1426902220800 39329/169869312 93707/990904320 28001/1981808640; ...
0 0 0 0 0 0 0 0 0 9333/2621440 145269/13107200 1244561/78643200 58733/3145728 64368383/4404019200 3538541/1132462080 -358703249/50960793600 -1059012781/101921587200 -841618991/178362777600 228381043/267544166400 55370935/28538044416 573217327/535088332800 3092563/14269022208 -208927/4954521600 -456433/14863564800 -4051/619315200; ...
0 0 0 0 0 0 0 0 0 0 -1647/6553600 -3267/6553600 -20431/26214400 -8153/13107200 300473/3963617280 14605733/19818086400 343202807/267544166400 487657549/535088332800 61545011/535088332800 -35192609/152882380800 -38511869/178362777600 -2527867/35672555520 172049/59454259200 37141/4954521600 25063/9909043200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 -9/524288 -261/4587520 -194983/2477260800 -549401/4954521600 -209471477/2140353331200 -9162607/356725555200 756901/42807066624 1395803/44590694400 345977/22295347200 22009/29727129600 -29/23592960 -1991/2477260800; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 3/1835008 3/1146880 503/110100480 269/55050240 1130641/1070176665600 -30203/25480396800 -1758989/535088332800 -26407/11147673600 -1283/5945425920 257/2972712960 29/141557760; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/110100480 43/330301440 10057/89181388800 503/1981808640 21779/89181388800 1/66060288 13/990904320 -1/24772608; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/165150720 -1/165150720 -379/29727129600 -209/14863564800 1/619315200 -29/7431782400 43/7431782400; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/6370099200 -1/3715891200 1/3185049600 -1/1857945600; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/81749606400 0 1/40874803200];
v.zero=[-275546468635965/1073741824 0 70627809841407/268435456 0 -1209537484821/33554432 0 255372607359/41943040 0 -64226644497/146800640 0 1454698359/183500800 0 0 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 -778964629606881/17179869184; ...
1 1 957461404103423157/1099511627776; ...
1 2 -594956973960602421/549755813888; ...
1 3 85837468927993151/137438953472; ...
1 4 -28695522969798487/137438953472; ...
1 5 14590936350101131/343597383680; ...
1 6 -3305440977002773/515396075520; ...
1 7 272656279291937/225485783040; ...
1 8 -21725847507313/112742891520; ...
1 9 33027463495597/4058744094720; ...
1 10 493098207523/1449551462400; ...
1 11 82187769017/253671505920; ...
1 12 -241295392153/3805072588800; ...
1 13 1093983959/380507258880; ...
1 14 22111913/190253629440; ...
1 15 -752849/59454259200; ...
1 16 35/150994944; ...
1 17 5/1056964608; ...
1 18 -1/7927234560; ...
2 0 544469643394731/2147483648; ...
2 1 -32979244025690073/68719476736; ...
2 2 7458251873564457/17179869184; ...
2 3 -1096520983452651/4294967296; ...
2 4 15156328535397/134217728; ...
2 5 -26774472067023/671088640; ...
2 6 3809358829233/335544320; ...
2 7 -781458847763/293601280; ...
2 8 77321658907/146800640; ...
2 9 -26962564277/330301440; ...
2 10 31180451/3932160; ...
2 11 -120901/589824; ...
2 12 -5381/122880; ...
2 13 19/4096; ...
2 14 -1/7168; ...
3 0 27125887627737/4294967296; ...
3 1 -882891660584007/68719476736; ...
3 2 399685621513941/34359738368; ...
3 3 -52204191540093/8589934592; ...
3 4 16587195716511/8589934592; ...
3 5 -5862306767301/21474836480; ...
3 6 -645217100901/10737418240; ...
3 7 3297530169/83886080; ...
3 8 -1137762693/134217728; ...
3 9 232987671/268435456; ...
3 10 -23560551/671088640; ...
4 0 -67910622777/4294967296; ...
4 1 183003902775/4294967296; ...
4 2 -54842260113/1073741824; ...
4 3 8974471941/268435456; ...
4 4 -388796859/33554432; ...
4 5 2072367/1048576; ...
4 6 -17127/131072; ...
5 0 -1719058275/17179869184; ...
5 1 1647408375/17179869184; ...
5 2 -161510625/8589934592];
v.negative=[ ...
1 0 20982351079053/34359738368; ...
1 1 2491143707546811/1099511627776; ...
1 2 813645852105339/549755813888; ...
1 3 77912120194701/137438953472; ...
1 4 39581223693585/137438953472; ...
1 5 -23293894495503/343597383680; ...
1 6 -11194011381651/171798691840; ...
1 7 605486414189/75161927680; ...
1 8 191104700567/75161927680; ...
1 9 -440384294509/450971566080; ...
1 10 -248889048529/3382286745600; ...
1 11 28507240429/1268357529600; ...
1 12 363269953/422785843200; ...
1 13 -7147663/25367150592; ...
1 14 -3173761/190253629440; ...
1 15 27877/29727129600; ...
1 16 13/150994944; ...
1 17 -1/5284823040; ...
1 18 -1/7927234560; ...
2 0 456275781/536870912; ...
2 1 -362984740785/137438953472; ...
2 2 -219055567977/34359738368; ...
2 3 -63942794127/8589934592; ...
2 4 -2836355415/536870912; ...
2 5 -2271102201/1342177280; ...
2 6 -480117421/671088640; ...
2 7 -271127727/587202560; ...
2 8 -30785063/293601280; ...
2 9 -1897411/220200960; ...
2 10 -189893/23592960; ...
2 11 -19417/5898240; ...
2 12 -13/49152; ...
2 13 3/40960; ...
2 14 1/71680; ...
3 0 -1761453/268435456; ...
3 1 -5027026293/549755813888; ...
3 2 -863792127/274877906944; ...
3 3 431672085/68719476736; ...
3 4 395455851/68719476736; ...
3 5 -87912783/171798691840; ...
3 6 -90699993/85899345920; ...
3 7 -3804651/2684354560; ...
3 8 -2036097/1073741824; ...
3 9 -2119203/2147483648; ...
3 10 -1121931/5368709120; ...
4 0 1344627/34359738368; ...
4 1 3438153/34359738368; ...
4 2 1377639/8589934592; ...
4 3 376155/2147483648; ...
4 4 43461/268435456; ...
4 5 825/8388608; ...
4 6 33/1048576; ...
5 0 -25245/274877906944; ...
5 1 -42075/274877906944; ...
5 2 -19125/137438953472];
data{1,11}=v;
% c3, epsilon^12; held-out checks: 6.
v=struct;v.polys=[ ...
234569821889145123/17179869184 2614140037363771989/137438953472 -12873258151089822348669/211655988346880 -88518259017760294205853/846623953387520 -798622074650411346905749/16932479067750400 -475288673569766638851139/25398718601625600 5436755813287520948257/43540660459929600 341608329037888672150147/18471795346636800 2862752040482380037256821/221661544159641600 75922834803790085767609/18471795346636800 22226912865524893042201/24629060462182400 6122303117535827839919/36943590693273600 66589824548946861235691/2438276985756057600 920601005784159559469/203189748813004800 1919638571739256731589/2438276985756057600 56905672443638504099/406379497626009600 3325482678792306867/135459832542003200 24636094030805643/6157265115545600 4094872994037677/6926923254988800 25631697210077/329853488332800 4410142213907/494780232499200 42134169081/48103633715200 9496840257/132284992716800 1248232869/264569985433600 7747569/33071248179200 64881/8267812044800 2187/16535624089600; ...
3677978139384614931/1099511627776 -1269293710571462462121/35184372088832 -2038304574332391793023/153931627888640 571796481999565331645373/3386495813550080 16096696895687297495031963/67729916271001600 5273262309138886131822367/33864958135500800 13074569918765761321841137/135459832542003200 217885691837731004297241/6157265115545600 -110952019991411384975873/18471795346636800 -10026315055693382651197/1154487209164800 -116056435272713200202891/36943590693273600 -13959323109429658413697/18471795346636800 -690776186265819514387/4617948836659200 -405532911379646996053/14513553486643200 -358983980962148436781/67729916271001600 -104728717389831637811/101594874406502400 -19944166681860644189/101594874406502400 -160561780860272213/4617948836659200 -6430793995795793/1154487209164800 -456827288824471/577243604582400 -14138345382671/144310901145600 -17810345941/1717986918400 -5483927739/6012954214400 -4239700191/66142496358400 -1749357/516738252800 -989739/8267812044800 -2187/1033476505600; ...
-15867780859408257/2147483648 1892926401429540429/549755813888 42948299913887833973019/615726511554560 2686686897108712092759/76965813944320 -1124312668089472309597593/8466239533875200 -580351623930064532803137/3078632557772800 -2398954052683554328350943/16932479067750400 -588909481293036671620731/6157265115545600 -75357393146066572293533/1847179534663680 -1894547597366020324017/307863255777280 1412375943991155564481/1154487209164800 4906653539270214941819/6157265115545600 432156950498679034697/1847179534663680 103268562100071771397/1847179534663680 659785993664270232269/50797437203251200 13908017280332129813/4617948836659200 3375602992312490899/5079743720325120 4102845325359835/30786325577728 27431033788106971/1154487209164800 1072320630379973/288621802291200 2902871558687/5772436045824 59662684069/1030792151040 2367388707/429496729600 627330429/1503238553600 390223089/16535624089600 11907/13421772800 34263/2066953011200; ...
153047462611753323/68719476736 12550845532757272029/1099511627776 -436402320529004860041/38482906972160 -10566352439945825913357/153931627888640 -320147535446528084739/7696581394432 8029977691941823897659/153931627888640 37976942567704316544409/461794883665920 3378901127737056495071/49478023249920 677446811185475126252321/13853846509977600 7860480225215012397553/346346162749440 41276903459042655465001/6926923254988800 1300139329294796226931/1385384650997760 119616903202001058779/1539316278886400 -8728326752472192521/692692325498880 -207870458985859969/20615843020800 -130664392540653359/32985348833280 -4108225201976527211/3463461627494400 -100736565215402659/346346162749440 -2892831620064731/48103633715200 -28705461173957/2705829396480 -172730756820793/108233175859200 -218850529721/1082331758592 -6778724411/322122547200 -260048629/150323855360 -2831679/26843545600 -15957/3758096384 -567/6710886400; ...
398553397314039/1073741824 -95859290538907119/34359738368 -31322270873329253163/3848290697216 30301506916046647047/2748779069440 6250349058707365487697/153931627888640 470411918349176735607/19241453486080 -3023683929971238827851/230897441832960 -6693855550817113090507/277076930199552 -75810925606352279252461/3463461627494400 -46214197908685078953533/2770769301995520 -57716636686076052632239/6926923254988800 -1872628687898107387469/692692325498880 -107853172929931110481/164926744166400 -347823944220863403311/2770769301995520 -113216333209417302509/6926923254988800 68320689753627217/277076930199552 3421805370581936389/3463461627494400 130855258422415651/346346162749440 1184985315925741/12025908428800 392566685501057/19241453486080 1510595360903143/432932703436800 2673503702087/5411658792960 768689144173/13529146982400 1538262317/300647710720 127414449/375809638400 79029/5368709120 59049/187904819200; ...
-3077690508919017/10737418240 -264348700042565079/687194767360 554935302567910323/214748364800 53040128445283774887/12025908428800 -71034760330980848523/12025908428800 -3117883644993325152183/192414534860800 -426984821424885249109/48103633715200 37794081059537760991/16492674416640 1245364520294855833699/247390116249600 4399977055363726095517/865865406873600 46811137765400962501/10995116277760 1996621010649780767899/865865406873600 1465021630537076859181/1731730813747200 81197304377950445189/346346162749440 174196020013349666449/3463461627494400 81665521579687151/10823317585920 73519775263191701/216466351718400 -207756312465247549/865865406873600 -90362732799462161/865865406873600 -11886097308347611/432932703436800 -16627541767451/3006477107200 -2416199259787/2705829396480 -1556412991883/13529146982400 -12926116837/1127428915200 -156455709/187904819200 -7384689/187904819200 -21303/23488102400; ...
1850150306529/67108864 72407793579201/1073741824 -422218091306601549/1717986918400 -388484944384446369/214748364800 -42171101830588704123/24051816857600 62180843424878748981/24051816857600 1499803396963987004527/288621802291200 282142990838604997123/108233175859200 -507885038419148743/9620726743040 -1643163817056303047381/2597596220620800 -47169350550754257461/54116587929600 -648291479268162861037/742170348748800 -49987552914146614871/96207267430400 -267927317759925411757/1298798110310400 -4353189487919550469/72155450572800 -2749055612416705213/207807697649664 -1717650420377806721/865865406873600 -77616412244815249/865865406873600 8675833758385387/144310901145600 16602409756569347/649399055155200 701698651053943/108233175859200 62407579013/50734301184 122211604813/676457349120 204663761621/10146860236800 304563263/187904819200 3939879/46976204800 99081/46976204800; ...
26313986068173/4697620480 -152715847349151/15032385536 -8439257921572287/75161927680 166764385319715657/3006477107200 445106607805602189/751619276800 14562872702653557/53687091200 -6013101795673004203/6012954214400 -296835118330294157353/216466351718400 -67918707076488437243/108233175859200 -7937657799512578981/72155450572800 768084775171822487/649399055155200 58572592151793959/541165879296 197875519950188480531/1298798110310400 9278446961324101037/92771293593600 13507183556394565937/324699527577600 1603875403291354511/129879811031040 128498757850143131/48103633715200 81816846424475591/216466351718400 5362166479194449/649399055155200 -4774098106649917/324699527577600 -452263727908583/81174881894400 -829173395803/634178764800 -2276097756197/10146860236800 -12040733549/422785843200 -180415363/70464307200 -6886147/46976204800 -47583/11744051200; ...
-4385554856307/2348810240 78561561769029/9395240960 43421292587709/1073741824 1288435365563967/18790481920 -136491392152561833/3006477107200 -76840534648821411/375809638400 -202657133990628011/3006477107200 326832061966228257/1503238553600 108926346277860525497/432932703436800 5877262456359467197/54116587929600 8794463238205865867/216466351718400 1221765199384284059/51951924412416 -1761378072933022987/216466351718400 -820862443172505757/34634616274944 -22047435534064845847/1298798110310400 -667727717200900303/92771293593600 -1374495106324118827/649399055155200 -6539860173242443/14843406974976 -7986127855176913/144310901145600 773835762206669/432932703436800 428331712398787/129879811031040 6191566033837/5798205849600 1127022577397/5073430118400 73743133207/2254857830400 5635683787/1691143372800 200387/939524096 614463/93952409600; ...
250721235333/587202560 2742853188483/18790481920 1041576958233/671088640 -12051964521693/2348810240 -1494806933547/939524096 6064743989524077/150323855360 88074612675567/1342177280 1657994258719191/75161927680 -496057587221933/15032385536 -17214001096429897493/487049291366400 -3882597102445277599/243524645683200 -2114959064173218853/194819716546560 -22099795260637273633/2922295748198400 -4620389157265351/81174881894400 10060187666807664697/2922295748198400 1265896900502090177/487049291366400 177881923879672669/162349763788800 33869818674553163/108233175859200 89220519720023291/1461147874099200 974321840365397/162349763788800 -146025748076489/146114787409920 -6598569456139/10146860236800 -762372974689/4348654387200 -467985109819/15220290355200 -3432040777/951268147200 -33126559/126835752960 -237229/26424115200; ...
-5246386281/293601280 -589526259813/2936012800 -49284658998063/46976204800 -649644940953/1174405120 113697200967993/46976204800 43848622094607/46976204800 -2660034364619139/375809638400 -91421811618873/9395240960 -2399090495311047/1503238553600 690170092052623/128849018880 116577668742240347/27058293964800 278119546179784279/121762322841600 80103838305085417/34789235097600 750476751362285341/487049291366400 454479953260363/4058744094720 -234639172835331557/487049291366400 -2958424864695091/8117488189440 -12114037129034059/81174881894400 -1413925470721061/34789235097600 -41164152149453/5798205849600 -40616050439399/121762322841600 2323283623007/8697308774400 6571097429/60397977600 20028215323/845571686400 12425208797/3805072588800 8056949/29727129600 558461/52848230400; ...
-3546568233/403701760 -417308295627/32296140800 3716359623/419430400 2831081768451/129184563200 -2970032193801/5872025600 -7013036478789/5872025600 -8753775035751/11744051200 11616006487941/18790481920 45776270142741/46976204800 -60908225036839/2254857830400 -3748502712352427/6764573491200 -440486499216443/1328755507200 -391439211097977881/1339385551257600 -43727447177063453/111615462604800 -108437704393583791/446461850419200 -2410718163834077/148820616806400 29343892020356597/446461850419200 3954211576268027/83711596953600 186857432665789/10146860236800 70781595343073/15220290355200 2818202189881/4348654387200 -638531540701/15220290355200 -2141868177073/41855798476800 -15555685787/1046394961920 -12942026473/5231974809600 -349219/1459814400 -4675357/435997900800; ...
1182189411/1614807040 978426621/504627200 2088457425/645922816 -197332055253/16148070400 -41085654381/11744051200 189993581613/2936012800 24319089567/209715200 7548269823/587202560 -30329850743001/187904819200 -517726230601/3355443200 -38922228589327/1127428915200 283085009503903/37205154201600 1761206276421217/223230925209600 15935185743668803/401815665377280 11810909910973559/200907832688640 3678900132542779/114804475822080 1063160508492077/2009078326886400 -34985614929360173/4018156653772800 -52027179686521/9132174213120 -377113161434453/182643484262400 -1382523231841/3044058071040 -1567836703243/45660871065600 6937706683/422785843200 1881322104401/251134790860800 49099683103/31391848857600 34826899/193776844800 147705919/15695924428800; ...
0 0 0 12276603/10485760 225438633/52428800 16060803363/2936012800 1726958151/1468006400 -389861937/367001600 8269277103/734003200 207552793387/9395240960 21928374669/1468006400 15663818174971/3100429516800 520852979347/206695301120 -95255706659/1545810739200 -6274085282157653/1004539163443200 -2047016888915263/261180182495232 -498236071348007/143505594777600 290358259787891/1004539163443200 100740281326877/91321742131200 14594807757799/22830435532800 2346507322027/11415217766400 111916437701/3261490790400 -15364591169/7610145177600 -16770771083/5707608883200 -12865785619/15695924428800 -32731427/285380444160 -4675357/653996851200; ...
0 0 0 0 -36829809/367001600 -91067409/367001600 -325141857/1468006400 206089677/367001600 2780509707/2936012800 740706537/2936012800 -4319699387/23488102400 -708139871/8808038400 -86462921659/845571686400 -970984128137/2536715059200 4996599588143/73247647334400 44326803833131/50226958172160 514742145559093/585981178675200 21539781579209/71752797388800 -1877749777027/22830435532800 -1205536414801/9132174213120 -248142549013/3805072588800 -391551141113/22830435532800 -1872639617/1426902220800 4761495247/5707608883200 1741727/4954521600 4412263/71345111040 558461/118908518400; ...
0 0 0 0 0 0 0 -605799/14680064 -148959/1146880 -262440457/1468006400 -216937291/1468006400 -235099793/3523215360 5567857/1056964608 24774441977/317089382400 2458986283/26424115200 -3368465017597/209278992384000 -603830042131/5707608883200 -160271878341121/1883510931456000 -8947835203/456608710656 509473842607/34245653299200 165095506061/11415217766400 98764622827/17122826649600 1961549929/1902536294400 -81356341/611529523200 -5386417/44590694400 -1106639/39636172800 -237229/89181388800; ...
0 0 0 0 0 0 0 0 67311/29360128 95013/18350080 4345137/734003200 -1145439/734003200 -83666789/7549747200 -32027303/1887436800 -1576701821/79272345600 -954327529/95126814720 743658605387/136982613196800 27281094509/2283043553280 499224526889/68491306598400 40580562839/136982613196800 -144334922713/68491306598400 -188290229867/136982613196800 -1977284749/4892236185600 -269336099/22830435532800 1453157/45298483200 2473831/237817036800 204821/158544691200; ...
0 0 0 0 0 0 0 0 0 0 0 10431/26214400 30573/26214400 1065259/629145600 4252817/2202009600 31791287/23781703680 -4704391/237817036800 -2149055903/1956894474240 -2266012589/1902536294400 -2408783873/5707608883200 2801157767/17122826649600 7924774133/34245653299200 129834563/1223059046400 86271889/5707608883200 -365497/59454259200 -743693/237817036800 -5287/9909043200; ...
0 0 0 0 0 0 0 0 0 0 0 0 -549/26214400 -1089/26214400 -43829/734003200 -519/13107200 678733/26424115200 3543923/39636172800 38507038253/308210879692800 160861937/2140353331200 124852697/154105439846400 -57509959/2140353331200 -56290859/2853804441600 -2747149/535088332800 340331/475634073600 23/31457280 11009/59454259200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -11/7340032 -163/36700160 -505423/79272345600 -681313/79272345600 -1307863/190253629440 -734731/611529523200 1528537/713451110400 5590517/2140353331200 759203/713451110400 -97/6606028800 -739/5945425920 -263/4954521600; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3/29360128 3/18350080 731/2642411520 81/293601280 265507/8561413324800 -96767/713451110400 -1050257/4280706662400 -13127/89181388800 -349/39636172800 779/59454259200 9/734003200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/660602880 3/367001600 18311/2140353331200 1919/118908518400 7117/535088332800 23/25480396800 -1/2831155200 -7/3185049600; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/3303014400 -1/3303014400 -2549/3923981107200 -643/980995276800 109/1961990553600 -7/70071091200 47/163499212800; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/196199055360 -1/81749606400 1/98099527680 -1/40874803200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/1961990553600 0 1/980995276800];
v.zero=[-58540165422259149/17179869184 0 6465266528544999/2147483648 0 53737164673047/1073741824 0 -18655871669811/335544320 0 10379571801021/2348810240 0 -6723786429/58720256 0 1182189411/1614807040 0 0 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 -582489287908272729/274877906944; ...
1 1 266291870859197410965/17592186044416; ...
1 2 -151893188068680003477/8796093022208; ...
1 3 20427963902034220949/2199023255552; ...
1 4 -6647723207910200995/2199023255552; ...
1 5 232979456069561091/343597383680; ...
1 6 -21747617218675385/206158430208; ...
1 7 3224942127084437/343597383680; ...
1 8 -9773829705029801/14431090114560; ...
1 9 4709553787462609/21646635171840; ...
1 10 -5286818541786151/162349763788800; ...
1 11 -28506617569927/63780264345600; ...
1 12 20280628991767/121762322841600; ...
1 13 740559011237/15220290355200; ...
1 14 -19193928673/2536715059200; ...
1 15 366975019/1426902220800; ...
1 16 5359787/475634073600; ...
1 17 -3514663/3805072588800; ...
1 18 1717/126835752960; ...
1 19 1/3523215360; ...
1 20 -1/158544691200; ...
2 0 1131042372721971705/274877906944; ...
2 1 -34314588434564982999/4398046511104; ...
2 2 7860319230825706455/1099511627776; ...
2 3 -591172846135104999/137438953472; ...
2 4 132961268788892673/68719476736; ...
2 5 -15128623808050251/21474836480; ...
2 6 1170373233253689/5368709120; ...
2 7 -540715137263551/9395240960; ...
2 8 3003394221307/234881024; ...
2 9 -1702173617261/704643072; ...
2 10 146116353529/377487360; ...
2 11 -7911671599/165150720; ...
2 12 1617073/442368; ...
2 13 -173597/2949120; ...
2 14 -6959/430080; ...
2 15 59/43008; ...
2 16 -1/28672; ...
3 0 45209009546960445/274877906944; ...
3 1 -405731887794272745/1099511627776; ...
3 2 213229988384043195/549755813888; ...
3 3 -34647638152134393/137438953472; ...
3 4 15300970306640901/137438953472; ...
3 5 -2954369887970949/85899345920; ...
3 6 60475622589765/8589934592; ...
3 7 -13290001374969/21474836480; ...
3 8 -5971969802817/42949672960; ...
3 9 1293665212179/21474836480; ...
3 10 -105743118681/10737418240; ...
3 11 2144010141/2684354560; ...
3 12 -70681653/2684354560; ...
4 0 903161148921/8589934592; ...
4 1 24342333152121/137438953472; ...
4 2 -12213013068099/17179869184; ...
4 3 3584635565553/4294967296; ...
4 4 -2302609717755/4294967296; ...
4 5 34270059069/167772160; ...
4 6 -379740867/8388608; ...
4 7 702207/131072; ...
4 8 -17127/65536; ...
5 0 -1086958406925/274877906944; ...
5 1 1821953002275/274877906944; ...
5 2 -603657717075/137438953472; ...
5 3 41723578125/34359738368; ...
5 4 -4037765625/34359738368; ...
6 0 -140285925/68719476736];
v.negative=[ ...
1 0 479610764093223/68719476736; ...
1 1 241294000407169887/8796093022208; ...
1 2 93796578400695327/4398046511104; ...
1 3 7258268879159379/1099511627776; ...
1 4 -80161299645135/1099511627776; ...
1 5 -70224288425541/2748779069440; ...
1 6 112313324871291/1374389534720; ...
1 7 -153184940093211/1202590842880; ...
1 8 -34251187498043/1202590842880; ...
1 9 8817208297403/1443109011456; ...
1 10 19746495511237/54116587929600; ...
1 11 -35624605409711/148820616806400; ...
1 12 -46288789751/13529146982400; ...
1 13 25753873721/7610145177600; ...
1 14 58447279/1902536294400; ...
1 15 -168559837/5707608883200; ...
1 16 -2893939/2536715059200; ...
1 17 304363/3805072588800; ...
1 18 661/126835752960; ...
1 19 -1/31708938240; ...
1 20 -1/158544691200; ...
2 0 5839180435125/549755813888; ...
2 1 -258214160318499/8796093022208; ...
2 2 -168837439932963/2199023255552; ...
2 3 -20331175170003/274877906944; ...
2 4 -6541951044093/137438953472; ...
2 5 -1200010676763/42949672960; ...
2 6 -23210526941/2147483648; ...
2 7 -46443535087/18790481920; ...
2 8 -595236093/587202560; ...
2 9 -8804598727/21139292160; ...
2 10 -1789303679/26424115200; ...
2 11 -2942293/330301440; ...
2 12 -88771/17694720; ...
2 13 -7609/5898240; ...
2 14 -11/215040; ...
2 15 11/430080; ...
2 16 1/286720; ...
3 0 -116693753355/2199023255552; ...
3 1 -486434597319/8796093022208; ...
3 2 90446206635/4398046511104; ...
3 3 83172946257/1099511627776; ...
3 4 105339677445/1099511627776; ...
3 5 11320590699/137438953472; ...
3 6 10783109691/343597383680; ...
3 7 2363600979/1202590842880; ...
3 8 -860232393/343597383680; ...
3 9 -594128439/171798691840; ...
3 10 -232239717/85899345920; ...
3 11 -21316689/21474836480; ...
3 12 -3365793/21474836480; ...
4 0 68601141/274877906944; ...
4 1 737668431/1099511627776; ...
4 2 153850077/137438953472; ...
4 3 48331575/34359738368; ...
4 4 46882797/34359738368; ...
4 5 1412931/1342177280; ...
4 6 44605/67108864; ...
4 7 297/1048576; ...
4 8 33/524288; ...
5 0 -3111255/4398046511104; ...
5 1 -7497315/4398046511104; ...
5 2 -5553135/2199023255552; ...
5 3 -1115625/549755813888; ...
5 4 -478125/549755813888; ...
6 0 3285/8796093022208];
data{1,12}=v;
% c3, epsilon^13; held-out checks: 3.
v=struct;v.polys=[ ...
12443456146474137033/68719476736 168559615007256305439/549755813888 -787562998301419494234777/1000555581276160 -5438171624031516490995099/3386495813550080 -106354169068028167213268109/125784130217574400 -257131318825560285331373/879609302220800 -9647252733137353534727671/406379497626009600 213362632387872333991456589/812758995252019200 721029991970218050487153247/3251035981008076800 4747585385603043631148213/59109745109237760 108911875976312013068105/5910974510923776 331135460010381493197893/98516241848729600 19621203474720337815047/36943590693273600 52449013549576612293133/650207196201615360 251479338341247183861/20125460834811904 612376664438073845689/295548725546188800 4960118760137558212851/14087822584368332800 3153975512554463801/54183933016801280 973482875500912131/108367866033602560 93003544993758451/73887181386547200 364535918376097/2308974418329600 4611937141957/263882790666240 1552410140437/923589767331840 291594332019/2116559883468800 1416053691/151182848819200 48874509/96207267430400 35551629/1719704905318400 37179/66142496358400 6561/859852452659200; ...
563216096819197078839/8796093022208 -133833121225694697500739/281474976710656 -2371579174522507135606587/7740561859543040 125031106481376105609701607/54183933016801280 2001369109553601409014162549/541839330168012800 24779145538743902345553363/9675702324428800 1668205716348062951155699223/1083678660336025600 1349132962133458371739259/2111062325329920 -32774782776085411471685423/609569246439014400 -45966779864234005477173569/295548725546188800 -57035405142739520015893943/886646176638566400 -4758536517669131989929401/295548725546188800 -2564685452576810293655483/812758995252019200 -1777019941915609477288159/3251035981008076800 -452302882487836935715879/4876553971512115200 -2528417245489171213141/154811237190860800 -14370571105504182346493/4876553971512115200 -76847608456312098197/147774362773094400 -69739189584687049729/812758995252019200 -118902848411095393/9235897673318400 -47885565075716033/27707693019955200 -944712209668321/4617948836659200 -800642022916663/38098077902438400 -242910981321/132284992716800 -140466457683/1058279941734400 -504524241/66142496358400 -309339/944892805120 -8019/858993459200 -2187/16535624089600; ...
-845665851460519413/8589934592 52122521302714023561/4398046511104 52945566915253137898110147/54183933016801280 3694605690954869338177017/5418393301680128 -245492742721860016025399331/135459832542003200 -160757537133654455309958033/54183933016801280 -78526988759781571176982543/33864958135500800 -72947688602336937178677223/46443371157258240 -893550218773670337356210143/1219138492878028800 -4859205820568492344531171/36943590693273600 10977262456666342279083041/443323088319283200 2732609424664587745727777/147774362773094400 8857947869991079656426089/1625517990504038400 489442738109143290609769/406379497626009600 1185281771865019028472191/4876553971512115200 13381413901694991580037/270919665084006400 49439896156434119225137/4876553971512115200 1629515360264477476033/812758995252019200 297230689971345159341/812758995252019200 2218631838906917573/36943590693273600 60683741296966723/6926923254988800 5178928001327243/4617948836659200 9459534995179999/76196155804876800 12328243296377/1058279941734400 17026871541/18897856102400 29197452213/529139970867200 83060073/33071248179200 1249263/16535624089600 37179/33071248179200; ...
11258158308728029317/549755813888 1417949217961939052433/8796093022208 -32667883140004748205831/307863255777280 -1208664300954650326792629/1231453023109120 -28479905843996637789117/38482906972160 9382226088477131913653481/13545983254200320 267201777064404491560231549/203189748813004800 345086361161215419948979243/304784623219507200 1005858740494065030639692579/1219138492878028800 22716295970663708777035051/55415386039910400 12519552603575499693357991/110830772079820800 868817973278519981588231/55415386039910400 1888587809422005283489/9235897673318400 -14616589912338936892597/27707693019955200 -22952253994616412643979/110830772079820800 -19387613009947386790217/304784623219507200 -21331115742467101771087/1219138492878028800 -2597326768579702390559/609569246439014400 -184175645334867795619/203189748813004800 -4658170491525927757/27707693019955200 -188327445062455157/6926923254988800 -13217468339520749/3463461627494400 -398248829714863/865865406873600 -1445082113767/30923764531200 -46831765627/12025908428800 -33826979433/132284992716800 -29326563/2362232012800 -1310499/3307124817920 -12879/2066953011200; ...
25192716937669269/4294967296 -11383751169167304861/274877906944 -3209559388875165782421/21990232555520 2063700376358258794077/21990232555520 704426072164614971865543/1231453023109120 260994886326731576981691/615726511554560 -184575264708788504921587/1209462790553600 -2379034174211154873042277/6157265115545600 -1597270430807842919030569/4354066045992960 -10593947955914211867340993/36943590693273600 -7465618354686824210849/49478023249920 -553762943023007359985093/11083077207982080 -1911627442509879206993/164926744166400 -233217255254705410035089/110830772079820800 -37385577724714280933/131941395333120 -5417455882514934747/615726511554560 382498648680990028459/33864958135500800 23023812297806884999/4617948836659200 1018192301008717621/725677674332160 861099234998044241/2770769301995520 56797940429161517/989560464998400 3462260022379087/384829069721600 414050917817543/346346162749440 821164679981/6184752906240 30959760163/2576980377600 5119927633/6012954214400 209593737/4724464025600 568053/375809638400 208899/8267812044800; ...
-169762468910388489/85899345920 -38832795237865423833/5497558138880 2961484337857409490699/96207267430400 1322534324200181858379/19241453486080 -6809156590535858031849/96207267430400 -765044982866657761467483/3078632557772800 -33023492687583068015661/192414534860800 16593786076312319074493/1539316278886400 2187257830719957378766997/27707693019955200 56941151979762105769291/659706976665600 4108562182165265376978071/55415386039910400 1153985793117661974660989/27707693019955200 35691491658297157526653/2308974418329600 6549238484131689065451/1539316278886400 51574824242316283754693/55415386039910400 205866188453460763127/1319413953331200 414236508152672412103/27707693019955200 -4644905123874135577/2770769301995520 -1769115830106401389/1385384650997760 -223854556496053141/577243604582400 -49770931853791339/577243604582400 -4474406650031947/288621802291200 -999534597611129/432932703436800 -7671834052369/27058293964800 -760452153883/27058293964800 -3255609433/1503238553600 -91612071/751619276800 -838161/187904819200 -2997/37580963840; ...
-126759471781023/1342177280 30972013840841517/8589934592 421735165529013124011/96207267430400 -157520013577726106043/9620726743040 -4232496857072547392391/192414534860800 6771728907519516186147/192414534860800 381992274040490597133329/4617948836659200 180464871290489708021293/3463461627494400 19345546629804651159217/3463461627494400 -6723084403965002521717/659706976665600 -314605579520986254330443/20780769764966400 -1266060985270793720994829/83123079059865600 -42847871087781272128951/4617948836659200 -411154598306658650179/109951162777600 -53670382115948515409/48103633715200 -2385087490766549186959/9235897673318400 -265858676363639125279/5937362789990400 -190468383021573502523/41561539529932800 2252296897910020139/6926923254988800 1059163948050745277/3463461627494400 80265731562858613/865865406873600 34652287019870659/1731730813747200 8880293944902887/2597596220620800 1365581251589/2899102924800 1398455493563/27058293964800 118144343203/27058293964800 200932213/751619276800 3975003/375809638400 76491/375809638400; ...
416007439259931/7516192768 -9702866042439669/85899345920 -150238199946536145/120259084288 29453242015906075881/24051816857600 14804476101348529833/1503238553600 793171704454905499287/96207267430400 -1002929586867639516671/96207267430400 -6020139473337363117631/288621802291200 -10622972447767015765529/865865406873600 -7858689705100530687183/2693803488051200 400333988805726947/4810363371520 22929265043108430430721/12122115696230400 64426613263954181743/24739011624960 2023308671048326809209/1154487209164800 1114119117183156478211/1484340697497600 5639059394184944520101/24244231392460800 141399891768152277853/2597596220620800 135021093199785499067/14546538835476480 608508555203981309/692692325498880 -119438203813264283/1298798110310400 -352369721516416753/5195192441241600 -117433537831050211/6061057848115200 -79968766619363/20293720473600 -353009968824077/568224173260800 -82715140645/1082331758592 -72507992927/10146860236800 -180287521/375809638400 -1109481/53687091200 -20241/46976204800; ...
37622586736503/9395240960 -4813496008560819/37580963840 -1369383182176941/300647710720 416744359513712199/1503238553600 -3894447140660058813/3435973836800 -42477094424094229071/12025908428800 -20598626023540326369/9620726743040 17854586601887881027/6871947673600 3729414470923764273653/865865406873600 1380687525263906264117/577243604582400 61135091089947695977/69269232549888 480916677484537678163/1298798110310400 -227741561203972853533/1731730813747200 -251487564442782808781/649399055155200 -431781253389054448543/1484340697497600 -448911859849634244737/3463461627494400 -210874204254547942187/5195192441241600 -48670255772971085587/5195192441241600 -15807797004980956411/10390384882483200 -1203665384114039801/10390384882483200 67151345835747793/2597596220620800 23603351466199277/1731730813747200 1838788189607513/519519244124160 15242822089597/23192823398400 7479264288029/81174881894400 782786931077/81174881894400 1614849379/2254857830400 363431/10737418240 289413/375809638400; ...
-14318569973367/4697620480 1723563744367113/150323855360 -999402975225153/75161927680 -13258629238578147/75161927680 -38543435525176821/150323855360 2689776437264538471/12025908428800 1186156819251391257/1503238553600 4512528348576843661/12025908428800 -882597259244458543/1717986918400 -3624221832359709390449/5195192441241600 -486811346663894691703/1298798110310400 -85087024981447447169/432932703436800 -41106067728926165477/346346162749440 -55705348436422203313/7792788661862400 1633539231479326381751/31171154647449600 226133362818112668679/5195192441241600 153703626293093771347/7792788661862400 23837445304299249569/3896394330931200 14194696866504323723/10390384882483200 3170762029659820363/15585577323724800 132927008098538057/15585577323724800 -47742214968570433/7792788661862400 -1580264088339281/649399055155200 -17001625385963/30440580710400 -22220944769449/243524645683200 -659805606283/60881161420800 -1955703217/2174327193600 -159083557/3382286745600 -47387/40265318400; ...
836642395503/5872025600 4099811238441/2936012800 294090479931987/375809638400 2689025210958357/187904819200 22641291280141893/375809638400 2718829653724827/46976204800 -62629020037315377/858993459200 -36649730325563931/214748364800 -3161482916264989/42949672960 28143554099970729/429496729600 30956283028996166861/371085174374400 46608679670481505597/974098582732800 59184257337439722451/1623497637888000 195006282805356838523/7792788661862400 234465136145141268797/58445914963968000 -4214132124969271765/623423092948992 -698707831553127882679/116891829927936000 -2097321571919233607/779278866186240 -1979769259827489311/2435246456832000 -893229300520680841/5195192441241600 -2563964713000464973/116891829927936000 626965131886559/1113255523123200 70539939986013647/58445914963968000 9201323789989/24352464568320 1509043586993/20293720473600 1241943064409/121762322841600 4163009951/4348654387200 10131517/181193932800 2624299/1691143372800; ...
1321517387637/16148070400 -26098541658243/258369126400 302635631424627/258369126400 3712748984726283/1033476505600 33970820331519/25836912640 -16120001136001563/2066953011200 -880059316663917/187904819200 3432182496767487/187904819200 10586812878862719/375809638400 31797530611381879/3006477107200 -174535240886987/25769803776 -3875787315614445631/487049291366400 -4043411785281293629/714338960670720 -129440317004848103357/21430168820121600 -16735823978582836997/4018156653772800 -224440542406620377/306145268858880 3459386990164781453/4018156653772800 2721917944444228993/3571694803353600 893369073707026853/2678771102515200 413202318411055799/4286033764024320 54609843075695609/2922295748198400 20655695366669/12025908428800 -100362846745871/292229574819840 -3789089147719/19134079303680 -1583264360177/31890132172800 -245115433781/30440580710400 -36288664213/41855798476800 -2393156947/41855798476800 -1032919/581330534400; ...
-270495947907/32296140800 518944401081/32296140800 -708102371547/18454937600 -43938121893219/129184563200 -64850675828067/93952409600 28366198501581/103347650560 195459859941597/93952409600 119773264190211/93952409600 -43248476555541/23488102400 -2085594278808623/751619276800 -588646064711421/751619276800 31119693075624359/49606872268800 337197199266263447/595282467225600 3509758285816887941/5357542205030400 949361818833644269/1071508441006080 18459631675171560821/32145253230182400 119270853104245709/1339385551257600 -501078339299509709/4592179032883200 -1459892112815568739/16072626615091200 -101321116913049773/2678771102515200 -996149742262333/97409858273280 -310832930400323/182643484262400 -349894348757407/8036313307545600 100079958892901/1339385551257600 26931431197007/1004539163443200 5344908189017/1004539163443200 24001820797/35876398694400 23990671/475634073600 37130641/20927899238400; ...
0 -3546568233/1291845632 -20016445329/1614807040 -245149837767/16148070400 114985024443/8074035200 6169290966081/516738252800 -420781904001/2348810240 -1093386096207/2936012800 -26900315991/134217728 124961659424949/751619276800 200060646083/805306368 314958440935329/4133906022400 -4329116609701/3382286745600 -388691126830559/42520176230400 -885542921048983909/11608008110899200 -223919177565467057/1934668018483200 -4725696029276154169/69648048665395200 -774026921814961417/104472072998092800 218742354680352191/16072626615091200 176514916534973/17394617548800 2872368075589501/730573937049600 58186936947277/60881161420800 77521752337069/669692775628800 -15252386286187/1004539163443200 -952772388011/83711596953600 -15293622689/5231974809600 -358512537077/816188070297600 -2977939/77510737920 -316018771/204047017574400; ...
0 0 1182189411/3229614080 978426621/1009254400 13185854811/32296140800 -188553228273/32296140800 -141036718131/23488102400 56627822277/5872025600 237072394431/11744051200 -1619440317/5872025600 -10994596211251/375809638400 -7758591964499/281857228800 -197229652051049/14882061680640 -95841882202103/10630044057600 -24142649953013467/9375698858803200 149537513138957351/15235510645555200 38666247241242517/2812709657640960 5077149321667115549/731304510986649600 130751834997871/585981178675200 -13147916203567771/8036313307545600 -4299991102223/4058744094720 -947292275693861/2557008779673600 -108265014859/1449551462400 -1895864565983/639252194918400 333653521/93952409600 661935379351/502269581721600 2556847663/10463949619200 792195179/31391848857600 37130641/31391848857600; ...
0 0 0 0 0 454234311/1468006400 1516016007/1468006400 270590139/209715200 756134271/2936012800 -7714373/14680064 5033296497/5872025600 8524306543/4026531840 342500528869/211392921600 141116391133777/111615462604800 46194960207071/37205154201600 17262502342227803/91413063873331200 -269763396351408329/210953224323072000 -1001370879753946979/685597979049984000 -31508982697753067/52738306080768000 17635672228187/304405807104000 12074184148357/65229815808000 186504863117/1826434842624 41845211085679/1369826131968000 572873822873/136982613196800 -88456477379/136982613196800 -5435657371/11415217766400 -10763450183/94175546572800 -5807059/407686348800 -1032919/1307993702400; ...
0 0 0 0 0 0 -12276603/734003200 -30355803/734003200 -33489207/1468006400 336775401/2936012800 3043143/14680064 10734251/73400320 5568364541/84557168640 -3145931923/211392921600 -573854029423/5073430118400 -2079077631257/15220290355200 297074301004307/70317741441024000 4482803838767263/30136174903296000 9512474689118669/70317741441024000 1238111503158251/30136174903296000 -7939564165663/547930452787200 -42050170301/2174327193600 -965294907487/109586090557440 -1114418283623/547930452787200 -4375430959/91321742131200 5149370107/39137889484800 506989723/11415217766400 39193361/5707608883200 2624299/5707608883200; ...
0 0 0 0 0 0 0 0 0 -650673/117440512 -2442717/146800640 -33336791/1468006400 -13047877/734003200 -140880457/30198988800 500791097/52848230400 465733979/23488102400 3614579627/237817036800 -14857202423123/3767021862912000 -1411526950121/91321742131200 -108962641147/9965666304000 -1014033698341/547930452787200 24930706469/11415217766400 197889338197/109586090557440 21938312951/34245653299200 4667359391/54793045278720 -21144979/856141332480 -5739713/407686348800 -5329663/1902536294400 -47387/203843174400; ...
0 0 0 0 0 0 0 0 0 0 67311/293601280 95013/183500800 713199/1468006400 -557007/1468006400 -4512727/3019898880 -564377/251658240 -2190624271/951268147200 -117099671/135895449600 54434239231/58706834227200 28318677443/19568944742400 37642246379/51368479948800 -37886445347/821895679180800 -12979881553/51368479948800 -117072357457/821895679180800 -16896983/489223618560 2195447/1304596316160 5048887/1426902220800 90749/95126814720 1191/11744051200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 3843/104857600 75321/734003200 984829/6606028800 540923/3303014400 37149961/380507258880 -20684171/634178764800 -25500948733/205473919795200 -16984092091/154105439846400 -5973912269/205473919795200 6628463633/308210879692800 514982053/22830435532800 149070343/17122826649600 24192517/34245653299200 -319843/475634073600 -126433/475634073600 -2249/59454259200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -549/367001600 -1089/367001600 -11349/2936012800 -5619/2936012800 624403/190253629440 7938149/951268147200 4439067307/440301256704000 176291791/34245653299200 -282034349/385263599616000 -42866251/17122826649600 -2597801/1712282664960 -1289977/4280706662400 373/4227858432 6991/118908518400 2833/237817036800; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -13/117440512 -19/62914560 -17531/39636172800 -2839/4954521600 -59695061/143831743856640 -29617/1223059046400 69485141/359579359641600 397357/2140353331200 88903/1426902220800 -1487/237817036800 -73/7431782400 -37/11890851840; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/176160768 1/110100480 389/26424115200 43/3170893824 -1991/3424565329920 -525131/47087773286400 -1485173/94175546572800 -77/9555148800 -349/7847962214400 211/186856243200 2579/3923981107200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/7927234560 199/435997900800 6367/11771943321600 7067/7847962214400 3071/4708777328640 41/1307993702400 -1/14269022208 -53/490497638400; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/72666316800 -1/72666316800 -1/33634123776 -31/1121137459200 7/3363412377600 -1/3923981107200 17/1307993702400; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/7847962214400 -1/1961990553600 1/3923981107200 -1/980995276800; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/51011754393600 0 1/25505877196800];
v.zero=[-3346108178518714887/68719476736 0 380046234090829203/8589934592 0 -11377508034588939/4294967296 0 46022243195925/268435456 0 -196957317716217/9395240960 0 4775016017511/5872025600 0 -270495947907/32296140800 0 0 0 0 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 -59611620047107065111/1099511627776; ...
1 1 37285288774274177820201/140737488355328; ...
1 2 -20367471303663049348905/70368744177664; ...
1 3 2732630424140047026645/17592186044416; ...
1 4 -871749798027708337863/17592186044416; ...
1 5 439373153866579951257/43980465111040; ...
1 6 -29444904392109727897/21990232555520; ...
1 7 1594000946447825233/11544872091648; ...
1 8 -475927352003566447/57724360458240; ...
1 9 -2768537469821897/2061584302080; ...
1 10 133198649617734767/649399055155200; ...
1 11 8951787557621917/324699527577600; ...
1 12 -4452643221245617/1190564934451200; ...
1 13 -642712335660137/1785847401676800; ...
1 14 2427350230211/81174881894400; ...
1 15 92955691541/15220290355200; ...
1 16 -6757271131/9132174213120; ...
1 17 1716189071/91321742131200; ...
1 18 42466097/45660871065600; ...
1 19 -32041/543581798400; ...
1 20 883/1268357529600; ...
1 21 29/1902536294400; ...
1 22 -1/3487983206400; ...
2 0 77271316368721046793/1099511627776; ...
2 1 -4698937078876767593853/35184372088832; ...
2 2 1069911197795438897661/8796093022208; ...
2 3 -79557736535231615955/1099511627776; ...
2 4 17874814967741949831/549755813888; ...
2 5 -8239550273134067373/687194767360; ...
2 6 651628541262664737/171798691840; ...
2 7 -79487030457574147/75161927680; ...
2 8 175644720777079/671088640; ...
2 9 -226970766567359/4026531840; ...
2 10 1098375797655653/105696460800; ...
2 11 -272147771291/165150720; ...
2 12 290942074943/1321205760; ...
2 13 -11085810811/495452160; ...
2 14 170289509/123863040; ...
2 15 -367349/30965760; ...
2 16 -8767/1720320; ...
2 17 61/172032; ...
2 18 -1/129024; ...
3 0 4517720199104671647/1099511627776; ...
3 1 -87353305317367195185/8796093022208; ...
3 2 50208808741672367043/4398046511104; ...
3 3 -9151024245080804793/1099511627776; ...
3 4 4735358454721191237/1099511627776; ...
3 5 -4567752819263242701/2748779069440; ...
3 6 133488481856020803/274877906944; ...
3 7 -127297263033756819/1202590842880; ...
3 8 2692147071798207/171798691840; ...
3 9 -77803745448789/85899345920; ...
3 10 -2447215989399/10737418240; ...
3 11 1520809730937/21474836480; ...
3 12 -197460977931/21474836480; ...
3 13 6573393729/10737418240; ...
3 14 -90876411/5368709120; ...
4 0 1192301521343883/68719476736; ...
4 1 -35210372402239821/1099511627776; ...
4 2 2823727077961353/137438953472; ...
4 3 -6653694859839/34359738368; ...
4 4 -145262055317409/17179869184; ...
4 5 143497622011617/21474836480; ...
4 6 -1531671403275/536870912; ...
4 7 31553950053/41943040; ...
4 8 -127034853/1048576; ...
4 9 713625/65536; ...
4 10 -17127/40960; ...
5 0 -132636005831475/1099511627776; ...
5 1 598795380669825/2199023255552; ...
5 2 -302206114524825/1099511627776; ...
5 3 42437045491875/274877906944; ...
5 4 -13227955520625/274877906944; ...
5 5 1056548671875/137438953472; ...
5 6 -33648046875/68719476736; ...
6 0 -58185250425/274877906944; ...
6 1 26514039825/137438953472; ...
6 2 -1262573325/34359738368];
v.negative=[ ...
1 0 49836158980543593/549755813888; ...
1 1 12339281363309246259/35184372088832; ...
1 2 4729891546362904947/17592186044416; ...
1 3 420604731302520441/4398046511104; ...
1 4 95633352351274977/4398046511104; ...
1 5 -19033555937406375/4398046511104; ...
1 6 -49577352939721787/10995116277760; ...
1 7 -479949573763659/1924145348608; ...
1 8 161973757203513/3848290697216; ...
1 9 -318147724100695/4947802324992; ...
1 10 -397374184413929/86586540687360; ...
1 11 2449084316584967/1190564934451200; ...
1 12 -2783210964943/132284992716800; ...
1 13 -69316733112841/1785847401676800; ...
1 14 11937282281/16234976378880; ...
1 15 8690178359/22830435532800; ...
1 16 -333123017/91321742131200; ...
1 17 -128993/50960793600; ...
1 18 -285241/4566087106560; ...
1 19 21937/3805072588800; ...
1 20 13/46976204800; ...
1 21 -1/380507258880; ...
1 22 -1/3487983206400; ...
2 0 266534667684441/2199023255552; ...
2 1 -19951834733165673/70368744177664; ...
2 2 -14726909260744425/17592186044416; ...
2 3 -2062512787841823/2199023255552; ...
2 4 -725557077989451/1099511627776; ...
2 5 -85031018535861/274877906944; ...
2 6 -42260027191277/343597383680; ...
2 7 -1024681150173/21474836480; ...
2 8 -1462437489/117440512; ...
2 9 -9738245575/3758096384; ...
2 10 -8139846245/8455716864; ...
2 11 -1809170593/6606028800; ...
2 12 -1468773637/39636172800; ...
2 13 -6311551/990904320; ...
2 14 -583333/247726080; ...
2 15 -126401/309657600; ...
2 16 -3/1146880; ...
2 17 13/1720320; ...
2 18 1/1290240; ...
3 0 -4000079433213/8796093022208; ...
3 1 -38136287635551/70368744177664; ...
3 2 11314255921875/35184372088832; ...
3 3 11606910967773/8796093022208; ...
3 4 13654220245677/8796093022208; ...
3 5 24641838595413/21990232555520; ...
3 6 7435335408543/10995116277760; ...
3 7 2999745807579/9620726743040; ...
3 8 741921254541/9620726743040; ...
3 9 15460425693/4810363371520; ...
3 10 -216296487/34359738368; ...
3 11 -995966361/171798691840; ...
3 12 -517210191/171798691840; ...
3 13 -70681653/85899345920; ...
3 14 -30292137/300647710720; ...
4 0 1888304697/1099511627776; ...
4 1 45618459957/8796093022208; ...
4 2 9478615329/1099511627776; ...
4 3 2914362999/274877906944; ...
4 4 1520827551/137438953472; ...
4 5 1683888183/171798691840; ...
4 6 149958353/21474836480; ...
4 7 1370107/335544320; ...
4 8 16027/8388608; ...
4 9 319/524288; ...
4 10 33/327680; ...
5 0 -92340495/17592186044416; ...
5 1 -578947545/35184372088832; ...
5 2 -507829185/17592186044416; ...
5 3 -143954625/4398046511104; ...
5 4 -115559625/4398046511104; ...
5 5 -29484375/2199023255552; ...
5 6 -3984375/1099511627776; ...
6 0 187245/35184372088832; ...
6 1 147825/17592186044416; ...
6 2 29565/4398046511104];
data{1,13}=v;
% cDcc, epsilon^1; held-out checks: 45.
v=struct;v.polys=[ ...
3/4 -9/4 17/4 -9/2 3/2; ...
0 9/4 -1 9/2 -2; ...
0 0 1/2 0 1];
v.zero=[3/4 0 0];
v.exceptions=zeros(0,3);
v.negative=zeros(0,3);
data{2,1}=v;
% cDcc, epsilon^2; held-out checks: 41.
v=struct;v.polys=[ ...
-19/32 51/64 39/32 -31/8 181/32 -41/16 9/16; ...
1/4 -23/64 -101/32 47/8 -145/16 99/16 -3/2; ...
-1/8 -1/8 51/32 -25/8 89/16 -23/4 7/4; ...
0 0 0 25/24 -1/2 25/12 -1; ...
0 0 0 0 1/8 0 1/4];
v.zero=[-11/32 0 -1/8 0 0];
v.exceptions=[ ...
1 0 -3/128];
v.negative=[ ...
1 0 -3/128];
data{2,2}=v;
% cDcc, epsilon^3; held-out checks: 38.
v=struct;v.polys=[ ...
119/128 -151/256 -251/256 507/256 -183/128 -185/128 263/128 -21/32 9/64; ...
-17/32 297/512 743/256 -137/256 15/32 143/32 -371/64 41/16 -9/16; ...
7/32 5/8 -201/256 141/128 361/128 -47/8 509/64 -143/32 33/32; ...
0 -5/32 3/32 -31/192 -139/64 767/192 -553/96 135/32 -13/12; ...
0 0 -1/16 -1/16 107/192 -115/96 47/24 -103/48 11/16; ...
0 0 0 0 0 23/96 -1/8 23/48 -1/4; ...
0 0 0 0 0 0 1/48 0 1/24];
v.zero=[47/128 0 7/32 0 0 0 0];
v.exceptions=[ ...
1 0 19/512; ...
1 1 9/512; ...
1 2 -3/256];
v.negative=[ ...
1 0 1/512; ...
1 1 15/512; ...
1 2 -3/256];
data{2,3}=v;
% cDcc, epsilon^4; held-out checks: 34.
v=struct;v.polys=[ ...
-1875/2048 -9031/8192 24575/8192 -8133/32768 -11005/16384 158369/32768 -7527/8192 2683/16384 821/2048 -45/512 27/1024; ...
245/512 11203/16384 -16703/4096 -2927/4096 3071/4096 -24391/8192 4193/2048 247/4096 -191/128 255/512 -9/64; ...
-45/256 -741/512 7325/8192 -235/256 -12095/4096 867/512 -4405/2048 -157/128 2999/1024 -85/64 45/128; ...
-5/96 557/1536 33/512 3431/6144 2287/1024 -1361/1536 91/1536 3647/1536 -1423/384 133/64 -17/32; ...
5/384 1/48 89/768 307/768 -1595/6144 331/512 1155/1024 -427/192 2363/768 -261/128 203/384; ...
0 0 0 -13/192 5/192 -551/7680 -145/256 709/640 -197/128 481/384 -17/48; ...
0 0 0 0 -1/64 -1/64 227/2304 -49/192 437/1152 -43/96 5/32; ...
0 0 0 0 0 0 0 7/192 -1/48 7/96 -1/24; ...
0 0 0 0 0 0 0 0 1/384 0 1/192];
v.zero=[-931/2048 0 -85/256 0 5/384 0 0 0 0];
v.exceptions=[ ...
1 0 -341/8192; ...
1 1 -699/8192; ...
1 2 103/4096; ...
1 3 11/1024; ...
1 4 -3/1024; ...
2 0 -45/8192];
v.negative=[ ...
1 0 -151/16384; ...
1 1 -113/8192; ...
1 2 7/4096; ...
1 3 13/1024; ...
1 4 -3/1024; ...
2 0 9/16384];
data{2,4}=v;
% cDcc, epsilon^5; held-out checks: 31.
v=struct;v.polys=[ ...
18599/8192 40587/32768 -124609/40960 391333/131072 705727/655360 -187113/65536 2274173/655360 407865/131072 29083/327680 14825/65536 2721/40960 -9/4096 81/20480; ...
-3703/4096 -255143/131072 730595/65536 430093/65536 -99129/131072 138067/16384 -490923/131072 -21311/4096 -12705/65536 -1541/2048 -569/2048 117/4096 -27/1024; ...
191/1024 503/128 -78937/65536 -20091/32768 218425/32768 -146661/65536 -2869/2048 239033/65536 -2387/4096 33515/32768 595/1024 -147/1024 171/2048; ...
157/768 -3849/4096 -2823/4096 -36937/49152 -28259/6144 -15965/49152 12561/8192 -50503/49152 16009/12288 -5175/8192 -2605/3072 1177/3072 -21/128; ...
-27/512 -133/1536 -1517/6144 -7291/6144 -10885/49152 -8957/8192 -447/256 6779/12288 -5567/6144 -187/3072 2041/2048 -161/256 113/512; ...
0 5/1536 -13/384 115/768 11/384 18793/122880 18719/30720 -27509/61440 527/7680 7327/15360 -2363/2560 65/96 -407/1920; ...
0 0 5/768 1/96 59/1536 61/512 -787/20480 3137/15360 17977/92160 -619/1440 929/1536 -1121/2304 113/768; ...
0 0 0 0 0 -11/768 5/768 -217/11520 -373/4608 4277/23040 -565/2304 175/768 -7/96; ...
0 0 0 0 0 0 -1/384 -1/384 25/2304 -19/512 229/4608 -49/768 19/768; ...
0 0 0 0 0 0 0 0 0 19/4608 -1/384 19/2304 -1/192; ...
0 0 0 0 0 0 0 0 0 0 1/3840 0 1/1920];
v.zero=[8119/8192 0 759/1024 0 -27/512 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 5211/32768; ...
1 1 5667/65536; ...
1 2 1833/32768; ...
1 3 -1693/24576; ...
1 4 45/8192; ...
1 5 13/4096; ...
1 6 -1/2048; ...
2 0 -709/32768; ...
2 1 675/16384; ...
2 2 -45/4096];
v.negative=[ ...
1 0 -21/65536; ...
1 1 915/32768; ...
1 2 -167/8192; ...
1 3 -197/24576; ...
1 4 17/8192; ...
1 5 11/4096; ...
1 6 -1/2048; ...
2 0 5/65536; ...
2 1 -9/32768; ...
2 2 9/8192];
data{2,5}=v;
% cDcc, epsilon^6; held-out checks: 27.
v=struct;v.polys=[ ...
-171353/65536 -2881803/262144 3890393/2621440 385479781/15728640 61621273/10485760 212142077/15728640 69535829/2097152 7943609/1310720 6449893/1310720 24730031/15728640 676091/2621440 715373/7864320 4959/327680 297/163840 81/163840; ...
97283/131072 12762697/2097152 1078445/524288 -63156977/5242880 -56619681/10485760 9196251/5242880 -99782637/10485760 -70188641/5242880 -33159677/2621440 -13115781/2621440 -2864359/2621440 -274619/655360 -12909/163840 -1827/163840 -81/20480; ...
1939/16384 -114879/16384 -5215305/1048576 -276393/32768 -43513053/2621440 -8706543/1048576 -15722733/1310720 -2400741/1048576 6991539/655360 3457099/524288 570079/327680 111145/131072 7433/40960 225/8192 621/40960; ...
-7105/12288 202029/131072 1024159/393216 3684659/786432 3383511/262144 470207/98304 1143155/786432 5983289/786432 -652169/262144 -1618025/393216 -502589/393216 -96811/98304 -1477/6144 -229/8192 -75/2048; ...
1801/12288 11767/24576 163241/196608 603785/196608 216409/262144 819313/393216 1712795/393216 -456037/262144 -170571/131072 284297/262144 48197/196608 283633/393216 10393/49152 -187/12288 507/8192; ...
61/7680 -4031/122880 273/4096 -37567/81920 -6451/49152 487/61440 -212059/196608 77881/122880 11887/12288 -40807/983040 22637/81920 -32647/98304 -1621/10240 5449/61440 -197/2560; ...
-61/46080 -121/46080 -5723/184320 -161/3840 -16747/147456 -97853/245760 -33563/184320 -34001/81920 -37279/81920 36403/368640 -152923/737280 541/9216 50387/368640 -351/2560 3323/46080; ...
0 0 0 5/9216 -7/576 4793/184320 -659/61440 38221/2580480 10091/122880 -285031/2580480 6671/184320 9833/184320 -5407/46080 577/4608 -197/3840; ...
0 0 0 0 5/3072 1/384 163/18432 409/18432 -1433/737280 14269/368640 5477/368640 -2509/46080 2663/36864 -1379/18432 169/6144; ...
0 0 0 0 0 0 0 -1/512 1/768 -9869/3317760 -247/36864 4577/207360 -491/18432 179/6144 -25/2304; ...
0 0 0 0 0 0 0 0 -1/3072 -1/3072 47/61440 -187/46080 149/30720 -157/23040 23/7680; ...
0 0 0 0 0 0 0 0 0 0 0 17/46080 -1/3840 17/23040 -1/1920; ...
0 0 0 0 0 0 0 0 0 0 0 0 1/46080 0 1/23040];
v.zero=[-117953/65536 0 -24733/16384 0 763/4096 0 -61/46080 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 465199/1048576; ...
1 1 -3831685/2097152; ...
1 2 801109/1048576; ...
1 3 -86809/786432; ...
1 4 56077/786432; ...
1 5 -22547/983040; ...
1 6 29/98304; ...
1 7 5/8192; ...
1 8 -1/16384; ...
2 0 -36797/131072; ...
2 1 73063/262144; ...
2 2 -3715/16384; ...
2 3 705/8192; ...
2 4 -45/4096; ...
3 0 -1197/524288];
v.negative=[ ...
1 0 -18177/524288; ...
1 1 -81433/2097152; ...
1 2 35279/1048576; ...
1 3 15767/786432; ...
1 4 -2875/262144; ...
1 5 -1633/983040; ...
1 6 77/98304; ...
1 7 3/8192; ...
1 8 -1/16384; ...
2 0 155/131072; ...
2 1 291/524288; ...
2 2 -1/8192; ...
2 3 -3/16384; ...
2 4 9/8192; ...
3 0 -57/4194304];
data{2,6}=v;
% cDcc, epsilon^7; held-out checks: 24.
v=struct;v.polys=[ ...
5958701/262144 -858417/1048576 -3280373119/73400320 1941928243/20971520 22440887341/293601280 146298901/125829120 3026559239/20971520 4243065899/41943040 2357909833/58720256 105295129/10485760 491740293/146800640 46243621/62914560 90329/655360 294263/10485760 36027/9175040 81/163840 243/4587520; ...
-8599863/1048576 -300632559/16777216 5691630281/41943040 3536463311/20971520 28528451/83886080 6449200003/125829120 -801506999/83886080 -21575912029/125829120 -4031255267/41943040 -393914223/10485760 -17858647/1310720 -21939617/6291456 -397537/524288 -82877/491520 -3555/131072 -1323/327680 -81/163840; ...
58483/65536 18604661/524288 331631627/41943040 -1597316309/20971520 -114611647/10485760 164161787/25165824 -1326048169/20971520 1748001749/125829120 1520172479/20971520 194642769/4194304 740631/32768 223573571/31457280 9377141/5242880 1426969/3145728 6933/81920 4959/327680 729/327680; ...
191971/98304 -21261955/3145728 -19589423/1048576 -18362623/6291456 -37199315/6291456 -25951555/1572864 195304267/10485760 56332825/1572864 16464421/15728640 -45988561/2097152 -600439457/31457280 -8315807/1048576 -37268017/15728640 -560387/786432 -152287/983040 -2235/65536 -261/40960; ...
-24005/49152 -61415/32768 -1787405/1572864 -15493471/1572864 -95829409/6291456 -11591039/786432 -125960231/7864320 -85526503/6291456 -53328821/3932160 -6197095/6291456 123901339/15728640 8063485/1572864 14933959/7864320 1126507/1572864 177253/983040 1651/32768 2121/163840; ...
-903/20480 155593/983040 -252133/491520 243457/393216 673187/393216 45122851/15728640 35473031/7864320 560757/524288 31392317/15728640 30360803/7864320 -10774337/15728640 -6999403/3932160 -470013/524288 -156213/327680 -32909/245760 -24049/491520 -807/40960; ...
1507/184320 9/1280 209869/1474560 57523/147456 3834179/5898240 2274931/1966080 1062339/2621440 1041037/1474560 2729227/3932160 -27557411/23592960 -4118671/5898240 4579439/23592960 554723/2949120 2503493/11796480 2893/49152 3349/122880 5687/245760; ...
0 61/61440 1339/184320 -763/122880 6773/368640 -6091/65536 17649/327680 2624683/20643840 -163811/4587520 7069129/20643840 646655/2064384 2189701/41287680 18479/491520 -61207/983040 -32621/2580480 -19/40960 -6869/322560; ...
0 0 -61/92160 -121/92160 -3193/368640 -1589/184320 -38081/1474560 -36683/491520 -56611/1376256 -189921/2293760 -301355/4128768 1787/430080 -9211/245760 5969/737280 1391/368640 -535/36864 5687/368640; ...
0 0 0 0 0 -5/36864 -3/1024 319/184320 -181/30720 -101/71680 2507/491520 -44609/2903040 5599/552960 6191/1105920 -7247/1105920 269/18432 -269/30720; ...
0 0 0 0 0 0 5/18432 1/2304 3/2048 107/36864 533/2211840 6275/1327104 -347/552960 -443/82944 661/122880 -1493/184320 707/184320; ...
0 0 0 0 0 0 0 0 0 -7/36864 37/184320 -997/3317760 -73/368640 6763/3317760 -77/36864 517/184320 -29/23040; ...
0 0 0 0 0 0 0 0 0 0 -1/30720 -1/30720 29/1105920 -13/36864 103/276480 -53/92160 3/10240; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 1/36864 -1/46080 1/18432 -1/23040; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/645120 0 1/322560];
v.zero=[2212949/262144 0 403331/65536 0 -33133/49152 0 1507/184320 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 22615289/4194304; ...
1 1 -105408215/16777216; ...
1 2 56938047/8388608; ...
1 3 -22553423/6291456; ...
1 4 4762427/6291456; ...
1 5 -338215/3145728; ...
1 6 686773/23592960; ...
1 7 -23/5120; ...
1 8 -11/98304; ...
1 9 17/196608; ...
1 10 -1/163840; ...
2 0 -36397/16384; ...
2 1 7940847/2097152; ...
2 2 -1314813/524288; ...
2 3 477239/393216; ...
2 4 -7231/16384; ...
2 5 735/8192; ...
2 6 -15/2048; ...
3 0 -81999/2097152; ...
3 1 96957/2097152; ...
3 2 -10773/1048576];
v.negative=[ ...
1 0 -72075/1048576; ...
1 1 1631441/16777216; ...
1 2 -654703/8388608; ...
1 3 -325439/6291456; ...
1 4 72995/2097152; ...
1 5 22659/5242880; ...
1 6 -68273/23592960; ...
1 7 -47/491520; ...
1 8 1/6144; ...
1 9 7/196608; ...
1 10 -1/163840; ...
2 0 1667/1048576; ...
2 1 7307/4194304; ...
2 2 4177/1048576; ...
2 3 679/786432; ...
2 4 -7/32768; ...
2 5 3/16384; ...
2 6 3/4096; ...
3 0 -387/16777216; ...
3 1 -513/16777216; ...
3 2 -513/8388608];
data{2,7}=v;
% cDcc, epsilon^8; held-out checks: 20.
v=struct;v.polys=[ ...
309857745/8388608 -16386967831/67108864 -1727078133331/4697620480 83835966618883/112742891520 16152223686523/18790481920 49584648561687/150323855360 269708887760987/225485783040 8190789953911/8053063680 38293587583771/112742891520 54785610484469/450971566080 2360860151523/75161927680 542723399427/75161927680 182095186529/112742891520 293953663/1006632960 10647097/220200960 1702959/234881024 249453/293601280 2997/36700160 729/146800640; ...
-382908399/16777216 49303739203/1073741824 226073828503/335544320 41046738130421/56371445760 -14151848267407/56371445760 -3146253934337/56371445760 -6745501801963/56371445760 -1242339602773/1006632960 -256984747009/268435456 -4743655285885/11274289152 -757312107155/5637144576 -1035452671901/28185722880 -125934802451/14092861440 -455067041/251658240 -27853111/83886080 -16107893/293601280 -133857/18350080 -29079/36700160 -243/4587520; ...
5417521/524288 -4269541/8388608 -359080511439/2684354560 -64414190135/100663296 -19439979100793/28185722880 -390828243489/1342177280 -1286022040139/2818572288 -381802556221/4026531840 157829011657/251658240 340655796813/671088640 3177156119689/14092861440 25499332251/335544320 151378125989/7046430720 499498111/100663296 2008987/1966080 11962541/62914560 2131947/73400320 297/81920 2511/9175040; ...
-6487253/1048576 -93267811/50331648 27131461/50331648 45778063483/402653184 30704922727/83886080 22138693041/83886080 422964166457/3019898880 286229694791/1006632960 157955591107/3019898880 -56394992681/251658240 -11237152067/62914560 -10472166529/125829120 -4399312933/150994944 -993178291/125829120 -175000367/94371840 -1558219/3932160 -92551/1310720 -339/32768 -297/327680; ...
1143649/786432 9203241/1048576 162277065/8388608 1143232325/25165824 -2892816789/671088640 -391159537/7864320 10181146421/1006632960 -8686970185/201326592 -11488030055/100663296 -17351107679/1006632960 2470978181/41943040 5031039631/100663296 3029514721/125829120 1004199587/125829120 34384381/15728640 2298627/4194304 912191/7864320 26853/1310720 2817/1310720; ...
244993/983040 -6059943/10485760 -2415839/7864320 -24193391/3145728 -19348571/3932160 8203985423/503316480 148641371/10485760 119047981/10485760 8345713733/251658240 590617349/16777216 1166342839/251658240 -3637905/262144 -12587737/1048576 -110172377/20971520 -36303343/20971520 -8220797/15728640 -105563/786432 -7759/262144 -633/163840; ...
-64177/1474560 -331489/2949120 -26289089/47185920 -273091/393216 -60997607/94371840 -181043077/31457280 -163157867/16777216 -283385969/31457280 -3260373727/377487360 -3380278091/377487360 -286115779/37748736 -51355469/75497472 292677559/94371840 410976323/188743680 14935/16384 3253771/9437184 162319/1474560 93859/2949120 1783/327680; ...
-277/258048 -4699/20643840 -8419/589824 50507/5505024 -505271/1179648 -3704659/11796480 2067559/23592960 819336083/1321205760 343610483/330301440 7223809/10321920 336031249/220200960 1014837083/660602880 -5800967/220200960 -53088487/110100480 -97621907/330301440 -4188601/27525120 -79817/1290240 -174379/6881280 -10529/1720320; ...
277/2064384 391/1290240 12541/3440640 -1/1146880 555917/11796480 380161/2949120 2517769/11796480 3486041/13762560 8070443/176160768 1087259/27525120 -149138599/1321205760 -196211791/440401920 -155461249/660602880 871921/146800640 1893787/47185920 26758387/660602880 1741849/82575360 59063/4128768 229331/41287680; ...
0 0 0 671/1105920 3161/1105920 10223/8847360 18887/4423680 -333373/30965760 119327/5160960 238351901/5945425920 3502679/123863040 131482937/1486356480 105563677/1486356480 10048939/424673280 1100423/106168320 -285917/70778880 -5737/2580480 -43037/8847360 -10529/2580480; ...
0 0 0 0 -61/368640 -121/368640 -6649/4423680 -443/552960 -11461/3538944 -448073/53084160 -68435909/14863564800 -3967777/371589120 -70351669/7431782400 -37661/11612160 -250021/35389440 -107/81920 -4385/3538944 5/73728 1783/737280; ...
0 0 0 0 0 0 0 -5/73728 -19/36864 -5251/26542080 -34573/26542080 -52433/82575360 -343/10616832 -98131/92897280 52667/26542080 25283/26542080 667/2211840 371/368640 -211/184320; ...
0 0 0 0 0 0 0 0 5/147456 1/18432 269/1474560 83/294912 3143/63700992 9731/26542080 -52937/159252480 -1573/3317760 289/1474560 -1399/2211840 313/737280; ...
0 0 0 0 0 0 0 0 0 0 0 -1/73728 1/40960 -97/5308416 133/4423680 1031/6635520 -263/2211840 31/147456 -11/92160; ...
0 0 0 0 0 0 0 0 0 0 0 0 -1/368640 -1/368640 -41/30965760 -13/516096 361/15482880 -17/430080 31/1290240; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 13/7741440 -1/645120 13/3870720 -1/322560; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/10321920 0 1/5160960];
v.zero=[-44533071/8388608 0 -4750151/524288 0 2078801/786432 0 -75257/1474560 0 277/2064384 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 1874752773/33554432; ...
1 1 -29863176041/268435456; ...
1 2 9761514713/134217728; ...
1 3 -2915390983/100663296; ...
1 4 333754055/33554432; ...
1 5 -50175119/20971520; ...
1 6 6341363/18874368; ...
1 7 -13656107/330301440; ...
1 8 641897/94371840; ...
1 9 -83491/141557760; ...
1 10 -269/7864320; ...
1 11 19/1966080; ...
1 12 -1/1966080; ...
2 0 -850213401/33554432; ...
2 1 2565854265/67108864; ...
2 2 -548989913/16777216; ...
2 3 54884639/3145728; ...
2 4 -433479/65536; ...
2 5 796129/393216; ...
2 6 -11287/24576; ...
2 7 255/4096; ...
2 8 -15/4096; ...
3 0 -26495235/33554432; ...
3 1 35313705/33554432; ...
3 2 -11807199/16777216; ...
3 3 894159/4194304; ...
3 4 -96957/4194304; ...
4 0 -51381/33554432];
v.negative=[ ...
1 0 -82071573/134217728; ...
1 1 -13315805/33554432; ...
1 2 5066071/16777216; ...
1 3 1264387/6291456; ...
1 4 -364743/4194304; ...
1 5 -279499/125829120; ...
1 6 477419/37748736; ...
1 7 4757/16515072; ...
1 8 -4225/9437184; ...
1 9 3751/141557760; ...
1 10 179/7864320; ...
1 11 1/393216; ...
1 12 -1/1966080; ...
2 0 1618571/134217728; ...
2 1 1930965/134217728; ...
2 2 276885/33554432; ...
2 3 13847/2097152; ...
2 4 4453/786432; ...
2 5 2929/3932160; ...
2 6 1/24576; ...
2 7 3/8192; ...
2 8 3/8192; ...
3 0 -29505/268435456; ...
3 1 -37365/268435456; ...
3 2 -24819/134217728; ...
3 3 -5643/33554432; ...
3 4 -4617/33554432; ...
4 0 99/268435456];
data{2,8}=v;
% cDcc, epsilon^9; held-out checks: 17.
v=struct;v.polys=[ ...
28153403043/33554432 -245983139653/268435456 -14118167259803/3758096384 2065213575483241/450971566080 770551349443223/90194313216 5816585325854563/1803886264320 3179516385254617/360777252864 6305022769357611/601295421440 555726951696317/128849018880 813839870060681/601295421440 627722017051349/1803886264320 156088682809547/1803886264320 101942873399/5637144576 210240725015/60129542144 277178202323/450971566080 2659394609/28185722880 61208509/4697620480 7247001/4697620480 170829/1174405120 1215/117440512 243/587202560; ...
-43766165655/134217728 -4531897332155/8589934592 204988142635641/30064771072 1288066952198339/112742891520 21130211197479/18790481920 -551964638051401/450971566080 -1321119598338503/1803886264320 -3329533682771269/300647710720 -1243127883473471/112742891520 -269698949827319/56371445760 -2883824291396563/1803886264320 -401356256630857/901943132160 -95271570715211/901943132160 -3381520959711/150323855360 -96416987099/22548578304 -632786267/880803840 -1528562293/14092861440 -16563441/1174405120 -433161/293601280 -13527/117440512 -729/146800640; ...
114056613/2097152 69031555919/67108864 5715984160029/30064771072 -1320935160983447/225485783040 -76343025173381/11274289152 -14063167646651/7516192768 -44631373334011/15032385536 -896544466748543/901943132160 538387407722251/90194313216 213253898628249/37580963840 75410078171713/28185722880 55998636996499/60129542144 7858442431771/30064771072 28455568361329/450971566080 3007546331417/225485783040 17498937907/7046430720 292340653/704643072 141178139/2348810240 4141251/587202560 8991/14680064 243/8388608; ...
264683145/8388608 -66593291699/402653184 -101011768843/134217728 1559815291867/16106127360 4598520136703/2013265920 36757257046693/18790481920 211710454995019/169114337280 18565548478769/7516192768 9173245877419/10569646080 -25130803837637/12079595520 -8210801537917/4026531840 -340727330972029/338228674560 -60166677455467/169114337280 -1144471148759/11274289152 -2073457831307/84557168640 -1551696301/301989888 -484669201/503316480 -833429327/5284823040 -1543569/73400320 -151371/73400320 -999/9175040; ...
-23482909/3145728 -39281803/1048576 7837769075/201326592 8474434877/1006632960 -8701909167517/16106127360 -8855814102893/8053063680 -1565726847263/1879048192 -18203253234119/24159191040 -46566840237667/42278584320 -8525742816661/24159191040 6946185506987/12079595520 192644505603/335544320 1615561120819/5637144576 77446508767/754974720 1239832588171/42278584320 21300165671/3019898880 1136939047/754974720 23764327/83886080 6402469/146800640 6441/1310720 10827/36700160; ...
-2835889/2621440 886776377/251658240 -388330107/41943040 -3587483851/125829120 814813829/50331648 1564831281769/8053063680 310199524397/1006632960 1280150360057/6710886400 562733256185/2415919104 3427204488961/10066329600 235133033911/2415919104 -224742101741/1677721600 -17771163393/134217728 -55675344631/838860800 -35738113853/1509949440 -8446426819/1258291200 -313936823/188743680 -3600601/9830400 -208753/3145728 -22989/2621440 -801/1310720; ...
1227779/5898240 2002097/5898240 928658581/377487360 489541403/37748736 19725188621/754974720 13799753401/754974720 -372762049571/12079595520 -149069911511/3019898880 -69831979333/2013265920 -90396431893/1207959552 -134519103637/1509949440 -124116929747/6039797760 40805011879/1509949440 78976751711/3019898880 1077425173/83886080 676186411/150994944 1556173/1179648 131446973/377487360 1794557/23592960 95099/7864320 2627/2621440; ...
11071/1474560 850919/55050240 6315039/18350080 -4367599/73400320 -231995027/165150720 -3764123977/880803840 10737389/8388608 11439782227/880803840 5216862631/377487360 156677957197/10569646080 114873602491/5284823040 190848400199/10569646080 17298867791/5284823040 -3227100013/660602880 -23357582453/5284823040 -86086213/41943040 -656309461/880803840 -53637391/220200960 -2187893/33030144 -2162171/165150720 -3049/2293760; ...
-44981/41287680 -1609/41287680 -599219/16515072 -8461931/82575360 -146648227/660602880 1073501/9437184 11556019/37748736 -1641615497/1321205760 -59367389/22020096 -30749379677/10569646080 -35210229133/10569646080 -976801771/251658240 -7754617057/2642411520 -472958855/1056964608 4001713549/5284823040 3163275707/5284823040 758733883/2642411520 107964667/880803840 2871485/66060288 1846183/165150720 79559/55050240; ...
0 -277/1179648 -4133/3440640 -2243/2293760 689/1935360 -4817269/330301440 -658019/3932160 -209330389/990904320 -22453675/198180864 6908293919/95126814720 362890169/1486356480 3580838855/9512681472 9730928353/15854469120 611316449/1321205760 2557678813/47563407360 -483232613/5945425920 -522204931/7927234560 -457705/11010048 -15473597/743178240 -137107/18350080 -68861/53084160; ...
0 0 277/4128768 391/2580480 8207/12386304 -26077/20643840 192563/23592960 453719/17694720 59321/1376256 28398991/743178240 -1039601957/237817036800 -1332051089/59454259200 -188601733/2642411520 -13345577701/118908518400 -882122441/14863564800 -1223349991/118908518400 5521/1658880 152422313/19818086400 82895/12386304 472267/123863040 79559/82575360; ...
0 0 0 0 0 793/4423680 3037/4423680 11/17280 5263/8847360 -403489/371589120 2818889/743178240 189278941/29727129600 36446153/4954521600 22648967/1415577600 198428303/14863564800 39704723/5945425920 695489/212336640 1131/5242880 -132229/123863040 -24677/17694720 -3049/5160960; ...
0 0 0 0 0 0 -61/2211840 -121/2211840 -263/1474560 257/8847360 -8653/53084160 -4319/8847360 -2422181/12740198400 -3161141/2972712960 -4179263/3185049600 -5097041/4459069440 -1031/786432 -17183/31850496 -95/786432 439/1474560 2627/8847360; ...
0 0 0 0 0 0 0 0 0 -25/1769472 -31/442368 -229/3317760 -2449/13271040 -871463/8918138880 -833/63700992 175219/4459069440 24127/79626240 8867/53084160 53/589824 11/1105920 -89/737280; ...
0 0 0 0 0 0 0 0 0 0 1/294912 1/184320 157/8847360 181/8847360 11779/4459069440 929/74317824 -115481/2229534720 -61/1451520 -437/61931520 -1033/30965760 401/10321920; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 -1/1474560 5/2064384 -79/348364800 71/12386304 28481/2786918400 -47/10321920 127/10321920 -37/3870720; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/5160960 -1/5160960 -37/123863040 -187/123863040 151/123863040 -139/61931520 1/589824; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 11/123863040 -1/10321920 11/61931520 -1/5160960; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/185794560 0 1/92897280];
v.zero=[7321520451/33554432 0 281786253/2097152 0 -36383053/3145728 0 1476827/5898240 0 -44981/41287680 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 83490115509/134217728; ...
1 1 -2245868547329/2147483648; ...
1 2 915343442177/1073741824; ...
1 3 -109425407745/268435456; ...
1 4 98158485205/805306368; ...
1 5 -55847830471/2013265920; ...
1 6 5624709743/1006632960; ...
1 7 -252970833/293601280; ...
1 8 246686287/2642411520; ...
1 9 -23156323/2378170368; ...
1 10 4271/3932160; ...
1 11 -7649/141557760; ...
1 12 -29/5242880; ...
1 13 7/7864320; ...
1 14 -1/27525120; ...
2 0 -37704672989/134217728; ...
2 1 260241193031/536870912; ...
2 2 -53908683959/134217728; ...
2 3 5856797299/25165824; ...
2 4 -2578681079/25165824; ...
2 5 539884363/15728640; ...
2 6 -21675643/2359296; ...
2 7 131411/65536; ...
2 8 -15913/49152; ...
2 9 265/8192; ...
2 10 -3/2048; ...
3 0 -1870473717/134217728; ...
3 1 6522900543/268435456; ...
3 2 -2548065321/134217728; ...
3 3 312763869/33554432; ...
3 4 -96729957/33554432; ...
3 5 8241345/16777216; ...
3 6 -290871/8388608; ...
4 0 -7877043/134217728; ...
4 1 2003859/33554432; ...
4 2 -51381/4194304];
v.negative=[ ...
1 0 -1898923155/536870912; ...
1 1 -77624391/1073741824; ...
1 2 -302441811/536870912; ...
1 3 -51527377/134217728; ...
1 4 74300081/134217728; ...
1 5 47537941/503316480; ...
1 6 -1983493/83886080; ...
1 7 1852591/330301440; ...
1 8 6962951/2642411520; ...
1 9 -707249/23781703680; ...
1 10 -4585/113246208; ...
1 11 223/28311552; ...
1 12 37/15728640; ...
1 13 1/7864320; ...
1 14 -1/27525120; ...
2 0 25590739/536870912; ...
2 1 86812735/1073741824; ...
2 2 23397047/268435456; ...
2 3 894359/16777216; ...
2 4 289793/16777216; ...
2 5 339631/31457280; ...
2 6 24083/4718592; ...
2 7 1349/1966080; ...
2 8 29/98304; ...
2 9 5/16384; ...
2 10 3/20480; ...
3 0 -431679/1073741824; ...
3 1 -1805631/2147483648; ...
3 2 -1241313/1073741824; ...
3 3 -247653/268435456; ...
3 4 -191457/268435456; ...
3 5 -60021/134217728; ...
3 6 -13851/67108864; ...
4 0 1869/1073741824; ...
4 1 693/268435456; ...
4 2 99/33554432];
data{2,9}=v;
% cDcc, epsilon^10; held-out checks: 13.
v=struct;v.polys=[ ...
1673881163913/268435456 -28314171197595/2147483648 -469356068237877/10737418240 44442647150143621/1202590842880 3522334015539937937/36077725286400 150392913131066593/2886218022912 12925618821284035871/144310901145600 169820124921145999/1443109011456 1377653842217975653/24051816857600 20702648109322247/1202590842880 222664322694555857/48103633715200 2574862470504929/2405181685760 8278191984402037/36077725286400 654537144169313/14431090114560 24095965918517/3006477107200 3131902383829/2405181685760 3438732652301/18038862643200 5587840543/225485783040 531082347/187904819200 2026089/7516192768 950049/46976204800 729/671088640 729/23488102400; ...
-23413417517661/8589934592 -403453385488237/137438953472 76752492153063271/1202590842880 208165176409162447/1803886264320 3138576905707795/180388626432 -218030360229454781/7215545057280 -511507120530415687/28862180229120 -781701673073894917/7215545057280 -1880710500756123299/14431090114560 -152721595998447267/2405181685760 -615479603201890643/28862180229120 -21080433752720593/3607772528640 -2033492480833357/1443109011456 -2181140349141269/7215545057280 -83830226986195/1443109011456 -36595340979797/3607772528640 -359810569327/225485783040 -5059905175/22548578304 -1042521071/37580963840 -27034017/9395240960 -157707/671088640 -63909/4697620480 -243/587202560; ...
46857115167/67108864 25847604078357/4294967296 -778499691461663/343597383680 -38103816667285641/601295421440 -6873580469458271/75161927680 -139310161979295193/3607772528640 -4271337987963713/150323855360 -191923127448436093/14431090114560 433071976947913903/7215545057280 127296381122174869/1803886264320 127968517998018433/3607772528640 180451929984881063/14431090114560 25736509281143657/7215545057280 6280203360220877/7215545057280 671791493481439/3607772528640 64257931008053/1803886264320 5513728261907/901943132160 26475684187/28185722880 3584559367/28185722880 27240357/1879048192 1221939/939524096 96309/1174405120 3159/1174405120; ...
-9944025343/134217728 -9020835857379/8589934592 -609964491564553/128849018880 20646237477330881/5411658792960 178641701299774567/5411658792960 66926537692474703/1803886264320 53742433958958503/2705829396480 44512426936864591/1803886264320 18294684125614279/1546188226560 -39429563052871699/1803886264320 -23137934292422021/901943132160 -72161945533253879/5411658792960 -52697725064321543/10823317585920 -2555815926999709/1803886264320 -268848818255297/773094113280 -40319392395353/541165879296 -1368716229617/96636764160 -6355414427/2642411520 -3388207813/9395240960 -4023193/88080384 -76305/16777216 -370953/1174405120 -3321/293601280; ...
131371289/8388608 12435817205/67108864 24226075623727/21474836480 516454243564879/193273528320 -10900092447788183/5411658792960 -28714934043606557/2705829396480 -24496011425779549/2705829396480 -1872750467919263/270582939648 -105491060529591/9395240960 -55612147964443493/10823317585920 32330517642076861/5411658792960 404003065261933/56371445760 10370159191315549/2705829396480 15419483435709583/10823317585920 150732659877605/360777252864 185724609818777/1803886264320 59723267852147/2705829396480 141950827945/33822867456 9942954241/14092861440 8499076931/84557168640 26400153/2348810240 255537/293601280 40473/1174405120; ...
582726461/83886080 -5231357461/1342177280 -12549578639/201326592 -1620961934215/3221225472 -8299050936613/16106127360 16758863823449/10737418240 654651419756561/193273528320 17614339705554427/6764573491200 9576809446146997/3382286745600 8797291152979541/2254857830400 892720364710549/563714457600 -43462343593147/32212254720 -267183320138767/161061273600 -6063774507252671/6764573491200 -1130780852722699/3382286745600 -36937487890327/375809638400 -13702322199707/563714457600 -4410123423/838860800 -30349200587/30198988800 -17263650989/105696460800 -953971/45875200 -534399/293601280 -14823/183500800; ...
-107435897/94371840 -330906079/62914560 -93102405571/6039797760 1828622111/125829120 386136427787/3221225472 -641427825911/9663676416 -6622792029451/9663676416 -9541835165629/9663676416 -658967843702011/845571686400 -163039945598939/181193932800 -193541899858651/187904819200 -33659782196099/90596966400 16234137425413/60397977600 6628624427017/20132659200 298383083352923/1691143372800 23747195733787/362387865600 5439618166013/281857228800 877720615711/181193932800 8085694519/7549747200 1524748753/7549747200 157255627/5284823040 49/16384 2217/14680064; ...
-37679/524288 493371983/5284823040 434414567/1056964608 574799585/704643072 -52547567087/2113929216 -660581325973/12079595520 -60755563843/16911433728 21019889394463/169114337280 869598274163/4831838208 134855613606071/845571686400 75373689775/352321536 3365523103597/15099494400 142574264629/2013265920 -6808767608497/140928614400 -1601189621501/28185722880 -3156069887413/105696460800 -51769536647/4697620480 -348906457013/105696460800 -911716415/1056964608 -636730603/3303014400 -4430191/132120576 -31007/7864320 -4229/18350080; ...
3111749/330301440 15000523/660602880 7251597/58720256 -149416903/528482304 1465833319/1509949440 43119138133/5284823040 217142254751/14092861440 252654962197/42278584320 -6206332991681/338228674560 -4828550091901/169114337280 -5444133476059/169114337280 -7867509418061/169114337280 -1162261944553/28185722880 -123758647309/11274289152 14627853241/1879048192 723788106583/84557168640 92817860911/21139292160 23136425243/14092861440 2209326401/4227858432 3009474043/21139292160 11320753/377487360 5576309/1321205760 42781/146800640; ...
50521/371589120 738757/1189085184 1347581/990904320 44493739/1189085184 495572611/1981808640 51312673/330301440 -6210825199/7927234560 -57402107401/31708938240 680751689/2642411520 5997851569729/1522029035520 3912701395511/761014517760 2519874058129/380507258880 6403719578393/761014517760 2382805584307/380507258880 1098289494139/761014517760 -136954675069/126835752960 -211790558647/190253629440 -108640454233/190253629440 -14751164489/63417876480 -1276586237/15854469120 -50567141/2378170368 -4871791/1321205760 -30547/99090432; ...
-50521/3715891200 -124921/3715891200 -4038473/14863564800 551569/530841600 -22863943/1981808640 -6189221/157286400 -70389121/1415577600 60081047/495452160 76704477653/317089382400 -10754715173/190253629440 -1624376329789/3805072588800 -124483477921/190253629440 -265102465921/271790899200 -30068463157/25367150592 -398197587649/475634073600 -70749487541/380507258880 14258563721/118908518400 117058256831/951268147200 2840462791/39636172800 2688205139/79272345600 25092049/2123366400 867341/330301440 4076201/14863564800; ...
0 0 0 -6371/49545216 -30451/61931520 -854563/2477260800 179327/117964800 -21591757/4954521600 -193084607/4954521600 -2753814589/47563407360 -9617059061/237817036800 313541999/77510737920 760918073/13589544960 610502492317/5231974809600 76030359697/475634073600 51247769539/475634073600 11620615199/475634073600 -1984692823/237817036800 -3030108103/237817036800 -197474303/19818086400 -3727021/743178240 -299543/198180864 -30547/148635648; ...
0 0 0 0 277/16515072 391/10321920 6155/148635648 -367217/743178240 669241/849346560 4683841/1274019840 2319494867/356725555200 9142963/1887436800 -1659615569/951268147200 -243953371/33973862400 -8249811113/475634073600 -30581105141/1426902220800 -8690314391/713451110400 -5429737111/1426902220800 10255/679477248 400587353/237817036800 1827997/1189085184 341963/495452160 42781/330301440; ...
0 0 0 0 0 0 0 61/1769472 43/368640 163919/1274019840 15397/637009920 -3316519/17836277760 5122471/17836277760 217462369/356725555200 135453991/118908518400 35540387/14863564800 196975039/89181388800 98701247/71345111040 114397/169869312 33929/5096079360 -73187/247726080 -17051/70778880 -4229/61931520; ...
0 0 0 0 0 0 0 0 -61/17694720 -121/17694720 -23/1572864 1/46080 51761/2548039680 38729/2548039680 3782749/178362777600 -211667/1981808640 -743909/3715891200 -74561/330301440 -722579/3567255552 -91583/1114767360 359/22020096 523/8847360 739/24772608; ...
0 0 0 0 0 0 0 0 0 0 0 -7/3538944 -17/2211840 -2191/212336640 -28279/1486356480 -295633/33443020800 205937/44590694400 2801167/133772083200 835487/22295347200 161807/7431782400 1949/265420800 -95/12386304 -61/5734400; ...
0 0 0 0 0 0 0 0 0 0 0 0 1/3538944 1/2211840 49/35389440 29/27525120 -26563/89181388800 -96731/89181388800 -15433/2786918400 -40529/11147673600 -1553/990904320 -331/495452160 1499/495452160; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/61931520 5/24772608 8263/89181388800 577/990904320 6667/11147673600 -1/14155776 53/99090432 -41/61931520; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/82575360 -1/82575360 -17/594542592 -19/247726080 1/18350080 -13/123863040 13/123863040; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/247726080 -1/185794560 1/123863040 -1/92897280; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/3715891200 0 1/1857945600];
v.zero=[262547672769/268435456 0 24081197631/67108864 0 446215169/8388608 0 -153453161/94371840 0 3515917/330301440 0 -50521/3715891200 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 34989647911245/4294967296; ...
1 1 -2001930750203289/137438953472; ...
1 2 755381354056089/68719476736; ...
1 3 -87431300382459/17179869184; ...
1 4 29227461605187/17179869184; ...
1 5 -9068412630823/21474836480; ...
1 6 2561237046311/32212254720; ...
1 7 -2149562349353/169114337280; ...
1 8 614068108337/338228674560; ...
1 9 -157829597507/761014517760; ...
1 10 11794789529/634178764800; ...
1 11 -154534649/95126814720; ...
1 12 1753553/13589544960; ...
1 13 -3667/1132462080; ...
1 14 -19/29360128; ...
1 15 23/330301440; ...
1 16 -1/440401920; ...
2 0 -482612122679/134217728; ...
2 1 52318898866923/8589934592; ...
2 2 -11585100769939/2147483648; ...
2 3 5178540917377/1610612736; ...
2 4 -294418813735/201326592; ...
2 5 273542172809/503316480; ...
2 6 -6926525717/41943040; ...
2 7 1349189987/33030144; ...
2 8 -1233635/147456; ...
2 9 1644109/1179648; ...
2 10 -21139/122880; ...
2 11 55/4096; ...
2 12 -1/2048; ...
3 0 -278775191853/1073741824; ...
3 1 4291253612559/8589934592; ...
3 2 -2017693812573/4294967296; ...
3 3 295099453593/1073741824; ...
3 4 -120127893999/1073741824; ...
3 5 43819758027/1342177280; ...
3 6 -865234791/134217728; ...
3 7 25305777/33554432; ...
3 8 -2617839/67108864; ...
4 0 -2098356507/1073741824; ...
4 1 1493373375/536870912; ...
4 2 -467892459/268435456; ...
4 3 2038113/4194304; ...
4 4 -51381/1048576; ...
5 0 -6460425/4294967296];
v.negative=[ ...
1 0 -277091507421/8589934592; ...
1 1 -2047884116779/137438953472; ...
1 2 407592404501/68719476736; ...
1 3 265183946669/51539607552; ...
1 4 -4158716347/51539607552; ...
1 5 6606822913/12884901888; ...
1 6 6851501161/19327352832; ...
1 7 4849457149/169114337280; ...
1 8 -192244859/338228674560; ...
1 9 1589366309/761014517760; ...
1 10 737634797/1902536294400; ...
1 11 -518389/95126814720; ...
1 12 -15817/13589544960; ...
1 13 1327/1132462080; ...
1 14 83/440401920; ...
1 15 1/330301440; ...
1 16 -1/440401920; ...
2 0 812731323/2147483648; ...
2 1 11202676651/17179869184; ...
2 2 2398203255/4294967296; ...
2 3 1259497577/3221225472; ...
2 4 31709485/134217728; ...
2 5 16547849/201326592; ...
2 6 17522089/754974720; ...
2 7 3684049/330301440; ...
2 8 10837/2949120; ...
2 9 8149/11796480; ...
2 10 1/3072; ...
2 11 7/40960; ...
2 12 1/20480; ...
3 0 -20162043/8589934592; ...
3 1 -362878827/68719476736; ...
3 2 -239217057/34359738368; ...
3 3 -58743773/8589934592; ...
3 4 -45309659/8589934592; ...
3 5 -33509727/10737418240; ...
3 6 -1848987/1073741824; ...
3 7 -207765/268435456; ...
3 8 -124659/536870912; ...
4 0 86601/8589934592; ...
4 1 86577/4294967296; ...
4 2 60693/2147483648; ...
4 3 759/33554432; ...
4 4 99/8388608; ...
5 0 -765/68719476736];
data{2,10}=v;
% cDcc, epsilon^11; held-out checks: 10.
v=struct;v.polys=[ ...
88331368314427/1073741824 -931671694235233/8589934592 -1742241960263227831/3307124817920 3970499774029337429/14431090114560 1830423154222346574041/1587419912601600 216221822707641906629/288621802291200 191112604726349760067/192414534860800 271398662039327809477/192414534860800 471765135396535229927/577243604582400 18446433660789652981/72155450572800 12686624602260387127/192414534860800 8616966073582902041/577243604582400 2896833918194898701/907097092915200 1871142746967779/3006477107200 358766577358572043/3174839825203200 5419870506048253/288621802291200 410410452991793/144310901145600 2702090360957/6871947673600 3522891618397/72155450572800 8049630299/1503238553600 189902397/375809638400 29486241/751619276800 4872393/2066953011200 4617/46976204800 2187/1033476505600; ...
-2246007881463355/68719476736 -70060282099254105/1099511627776 1970962252034455091/2748779069440 88153151449557702829/57724360458240 6926033229893837813/14431090114560 -114258133970699736659/288621802291200 -120693490747946061033/384829069721600 -117202964615108751721/96207267430400 -17180230659894239729/10307921510400 -265241049930247347979/288621802291200 -361218981032974147399/1154487209164800 -6211391309572573837/72155450572800 -11849524518089050199/577243604582400 -1267694483954435389/288621802291200 -8820496548418657/10307921510400 -21869240253977279/144310901145600 -588610036706411/24051816857600 -6189693330393/1717986918400 -8625083339651/18038862643200 -126915094021/2254857830400 -306576777/53687091200 -11204073/23488102400 -2890323/93952409600 -8019/5872025600 -729/23488102400; ...
1711541612519/268435456 3084436684530219/34359738368 575703514783209643/19241453486080 -20814091184619744007/28862180229120 -2303622761759332931/1924145348608 -8241632649423647287/14431090114560 -39365224559263683781/144310901145600 -15579185338474108129/115448720916480 97761855274738217513/144310901145600 1927867004957190757/2061584302080 24805357923221246193/48103633715200 21492472276038117727/115448720916480 1926135948643093937/36077725286400 754436411593444267/57724360458240 407646930321923269/144310901145600 3155491720651045/5772436045824 1149998674563789/12025908428800 43821842497999/2886218022912 78481619617181/36077725286400 12498957017/45097156608 11457043027/375809638400 41521449/15032385536 18098559/93952409600 17253/1879048192 10449/46976204800; ...
3638946232531/3221225472 -2769323019761687/206158430208 -36615439902374005/481036337152 70021374528495671/43293270343680 5309068322537015179/14431090114560 7159779242288301817/14431090114560 12444010777397466247/43293270343680 510175697585765923/1803886264320 13909206095689183597/86586540687360 -7053905046593264369/28862180229120 -30089675438826030319/86586540687360 -8440863331140517397/43293270343680 -1265545690890044995/17317308137472 -1866851187484878151/86586540687360 -154854013736158909/28862180229120 -25193775598933441/21646635171840 -9721218732583261/43293270343680 -168742800555463/4329327034368 -274751736767/45097156608 -573503513617/676457349120 -9858048389/96636764160 -6785081/671088640 -7222923/9395240960 -53271/1342177280 -243/234881024; ...
-25389535991/100663296 -1919093423879/1610612736 30459645996928933/3607772528640 90457488115945303/3607772528640 -1316456959433148079/43293270343680 -326426643089547409/2164663517184 -1734532683352860271/10823317585920 -2433844246348721809/21646635171840 -991779897753777577/7215545057280 -2176636625348331271/28862180229120 1436924332154939833/21646635171840 1416551838617994179/14431090114560 1214812126704732979/21646635171840 1865852464640424079/86586540687360 7779645596909443/1202590842880 11706985225600979/7215545057280 7633985876411497/21646635171840 1471162434284659/21646635171840 126912313057433/10823317585920 135310050693/75161927680 3853641847/16106127360 421746893/16106127360 10290207/4697620480 580743/4697620480 2349/671088640; ...
-10744559927/402653184 1766461126779/10737418240 -37373903314459/80530636800 -3152282897844013/644245094400 -2234689305147967/386547056640 1949230643590047473/108233175859200 2583690321853751161/54116587929600 2300037841672548097/54116587929600 197359572522672577/5411658792960 159797184677450459/3382286745600 5258931490044251683/216466351718400 -1582323005632760917/108233175859200 -613065843582246757/27058293964800 -28456126038654409/2164663517184 -369081329312793107/72155450572800 -33488333879069563/21646635171840 -42138200533521553/108233175859200 -4592657157785903/54116587929600 -221658389409053/13529146982400 -26374060301/9395240960 -140918334979/338228674560 -4302461887/84557168640 -55552113/11744051200 -6922971/23488102400 -53757/5872025600; ...
2196562271/377487360 4622425189/1006632960 7246606154177/241591910400 87770792627441/120795955200 4770688688368847/1932735283200 1063487416895999/644245094400 -104600918415164527/18038862643200 -26904208696351111/2254857830400 -138162820013663309/13529146982400 -349627905070553/32212254720 -39557432611674713/3006477107200 -1992839269557871849/324699527577600 449564183221373189/162349763788800 60520798530674323/13529146982400 827317182454523/317089382400 15733471508749687/15461882265600 5557691013874403/18038862643200 12636994619304911/162349763788800 198289528562369/11596411699200 1401183409883/422785843200 88195856249/158544691200 123593641/1610612736 565058251/70464307200 1637617/2936012800 225567/11744051200; ...
477750503/1321205760 748120943/1207959552 875763038383/42278584320 233868281461/16911433728 -3722727804055/16911433728 -299706038679779/450971566080 -244707869064989/1352914698240 3748414209016261/2254857830400 36855189368869751/13529146982400 33297964418636093/13529146982400 57924615375915527/20293720473600 24434903778914177/8117488189440 317931398168663/253671505920 -1935145071683431/4058744094720 -5252024473096001/6764573491200 -6074189351845043/13529146982400 -100938820655959/579820584960 -1071252593419361/20293720473600 -27377099303647/2029372047360 -476837148119/158544691200 -27229211563/46976204800 -19368131261/211392921600 -288194993/26424115200 -503441/587202560 -12153/367001600; ...
-8316969/146800640 2875579/377487360 -11589812791/7046430720 -194425252619/21139292160 -323085166009/28185722880 378610272437/7046430720 98149165314541/676457349120 886395468801/75161927680 -63711340858651/193273528320 -223474232276353/450971566080 -372411610404303/751619276800 -6086017867537637/10146860236800 -1921380295578617/3382286745600 -1079790368403077/5073430118400 28704661321783/375809638400 135021128971921/1127428915200 229529502457189/3382286745600 66370063399457/2536715059200 13582108285747/1691143372800 20860625437/9909043200 4779267953/10066329600 36999310639/422785843200 63710599/5284823040 478463/440401920 28001/587202560; ...
-3334169/2972712960 -15368755/1056964608 -188843315/1585446912 3029194943/47563407360 68507081827/47563407360 4206773069/8455716864 -346060605763/21139292160 -720329431027/21139292160 -598380106315/50734301184 245147699436679/6088116142080 419492864673467/6088116142080 208709641603237/2536715059200 144187735447/1358954496 1405236960561149/15220290355200 3359301300857/108716359680 -57226166879083/5073430118400 -1388405275099/84557168640 -4333223511119/475634073600 -539383162133/152202903552 -204264908587/181193932800 -2150010683/7046430720 -3987294961/59454259200 -103682279/9512681472 -27234931/23781703680 -76613/1321205760; ...
221719/1651507200 -441187/3715891200 859184771/118908518400 1422347597/59454259200 1496382061/237817036800 -84810613553/237817036800 -4530222527/317089382400 219087838513/79272345600 3438019142909/634178764800 1763168363899/761014517760 -3713723779471/761014517760 -46756933149133/5073430118400 -469704786331/36238786560 -14162080843451/845571686400 -2487844296247/190253629440 -29527140832871/7610145177600 3718948248251/2536715059200 2528367251491/1268357529600 2105396433137/1902536294400 68614195117/152202903552 41303426213/271790899200 11158104421/271790899200 479613541/59454259200 634583/629145600 2376967/39636172800; ...
0 555731/14863564800 517327/2972712960 1545409/9909043200 -997567/660602880 648134381/39636172800 3664542109/39636172800 212041069/2831155200 -19750315009/79272345600 -12264444713/21743271936 -188164577473/1268357529600 3648341079617/5580773130240 99152904706241/83711596953600 155173926886541/83711596953600 23793309281921/10463949619200 625175932889/387553689600 106729486699/237817036800 -593120912603/3805072588800 -91031929523/422785843200 -26913735967/211392921600 -5166874019/90596966400 -1346147519/67947724800 -6362045579/1307993702400 -88291547/118908518400 -1236893/23357030400; ...
0 0 -50521/7431782400 -124921/7431782400 757717/29727129600 8805131/14863564800 -129132803/59454259200 -1824541/188743680 -193595617/23781703680 13097387333/356725555200 139042233461/1902536294400 12476063597/380507258880 -9848322295699/251134790860800 -14706001784081/125567395430400 -13848838268599/62783697715200 -33792364671907/125567395430400 -1050722961191/5707608883200 -7954444973/152202903552 23530892507/1902536294400 15474007949/713451110400 43276871293/2853804441600 20942341513/2853804441600 280768477/118908518400 16234591/35672555520 2376967/59454259200; ...
0 0 0 0 0 -6925/198180864 -5849/49545216 -87223/1857945600 514271/928972800 -2796421/4954521600 -1135033901/178362777600 -7464244717/713451110400 -1176076519/142690222080 -22102874887/41855798476800 3810620867/356725555200 1551026976671/62783697715200 25123683857/815372697600 8235412421/407686348800 7060986053/1141521776640 -88799231/158544691200 -760178621/317089382400 -33593087/16986931200 -5368201/5945425920 -912371/3963617280 -76613/2972712960; ...
0 0 0 0 0 0 277/99090432 391/61931520 -2777/371589120 -159767/1486356480 62731/2548039680 1098571/2548039680 595680247/713451110400 63628171/101921587200 -1136897261/5707608883200 -915762373/713451110400 -8425890689/2853804441600 -1368829693/407686348800 -1473541837/713451110400 -730254851/951268147200 1743841/71345111040 484505837/1426902220800 310775/1189085184 93707/990904320 28001/1981808640; ...
0 0 0 0 0 0 0 0 0 1037/212336640 16141/1061683200 104849/6370099200 -10511/1274019840 -13675273/356725555200 -169879/23781703680 11897617/356725555200 103885669/713451110400 170130523/535088332800 85301023/267544166400 154903807/713451110400 6995641/76441190400 -1308001/71345111040 -261631/4954521600 -456433/14863564800 -4051/619315200; ...
0 0 0 0 0 0 0 0 0 0 -61/176947200 -121/176947200 -1519/2123366400 4183/1061683200 207833/35672555520 1238693/178362777600 1139087/267544166400 -6957731/535088332800 -86527/3057647616 -34382687/1070176665600 -4375949/178362777600 -252883/35672555520 351929/59454259200 37141/4954521600 25063/9909043200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 -1/4718592 -29/41287680 -23983/22295347200 -67001/44590694400 -127427/305764761600 158267/118908518400 488851/152882380800 24299/6370099200 3283/1592524800 2329/29727129600 -29/23592960 -1991/2477260800; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/49545216 1/30965760 29/330301440 13/495452160 -86159/1070176665600 -41501/178362777600 -35747/76441190400 -451/1592524800 -659/5945425920 257/2972712960 29/141557760; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/990904320 43/2972712960 1177/89181388800 29/660602880 2819/89181388800 13/2972712960 13/990904320 -1/24772608; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/1486356480 -1/1486356480 -59/29727129600 -7/2123366400 1/464486400 -29/7431782400 43/7431782400; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/6370099200 -1/3715891200 1/3185049600 -1/1857945600; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/81749606400 0 1/40874803200];
v.zero=[17901136984899/1073741824 0 2316602208135/268435456 0 -10129937957/33554432 0 314557559/41943040 0 -85158137/1321205760 0 221719/1651507200 0 0 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 1929471375909719/17179869184; ...
1 1 -215363683491897851/1099511627776; ...
1 2 85360467695010683/549755813888; ...
1 3 -30963200102996147/412316860416; ...
1 4 10287207011863595/412316860416; ...
1 5 -6471362942584639/1030792151040; ...
1 6 395858051105645/309237645312; ...
1 7 -144356859991237/676457349120; ...
1 8 10032878672419/338228674560; ...
1 9 -44737605114137/12176232284160; ...
1 10 196512200257/483183820800; ...
1 11 -9433592983/253671505920; ...
1 12 32526064741/11415217766400; ...
1 13 -26251459/126835752960; ...
1 14 2270921/190253629440; ...
1 15 -3809/59454259200; ...
1 16 -319/5284823040; ...
1 17 5/1056964608; ...
1 18 -1/7927234560; ...
2 0 -104733769855221/2147483648; ...
2 1 5840080540790599/68719476736; ...
2 2 -1277453840834167/17179869184; ...
2 3 193797629061437/4294967296; ...
2 4 -2148332989915/100663296; ...
2 5 16597728732659/2013265920; ...
2 6 -8111084724191/3019898880; ...
2 7 656302231727/880803840; ...
2 8 -229903097789/1321205760; ...
2 9 101224008211/2972712960; ...
2 10 -65854663/11796480; ...
2 11 2187839/2949120; ...
2 12 -5399/73728; ...
2 13 19/4096; ...
2 14 -1/7168; ...
3 0 -21113935653375/4294967296; ...
3 1 718017695370441/68719476736; ...
3 2 -370040497238619/34359738368; ...
3 3 61833423940371/8589934592; ...
3 4 -29546565230385/8589934592; ...
3 5 26405846473563/21474836480; ...
3 6 -3603217199301/10737418240; ...
3 7 5759559999/83886080; ...
3 8 -1320902073/134217728; ...
3 9 232987671/268435456; ...
3 10 -23560551/671088640; ...
4 0 -245261091897/4294967296; ...
4 1 449879941431/4294967296; ...
4 2 -92810632761/1073741824; ...
4 3 11347911645/268435456; ...
4 4 -416111427/33554432; ...
4 5 2072367/1048576; ...
4 6 -17127/131072; ...
5 0 -1744393275/17179869184; ...
5 1 1647408375/17179869184; ...
5 2 -161510625/8589934592];
v.negative=[ ...
1 0 -10350113991915/34359738368; ...
1 1 -116395568920021/1099511627776; ...
1 2 3207354945515/549755813888; ...
1 3 2166594622941/137438953472; ...
1 4 9599766293923/412316860416; ...
1 5 511018768669/68719476736; ...
1 6 648898045159/515396075520; ...
1 7 71153173705/135291469824; ...
1 8 5450314213/45097156608; ...
1 9 20677633069/2435246456832; ...
1 10 3744546703/3382286745600; ...
1 11 1633206007/3805072588800; ...
1 12 532739371/11415217766400; ...
1 13 121151/380507258880; ...
1 14 49439/190253629440; ...
1 15 3637/29727129600; ...
1 16 1/83886080; ...
1 17 -1/5284823040; ...
1 18 -1/7927234560; ...
2 0 1483115349/536870912; ...
2 1 747352902383/137438953472; ...
2 2 189465809399/34359738368; ...
2 3 32148007161/8589934592; ...
2 4 2960919881/1610612736; ...
2 5 3435006869/4026531840; ...
2 6 1958392259/6039797760; ...
2 7 29275679/352321536; ...
2 8 4078303/176160768; ...
2 9 52298783/5945425920; ...
2 10 57067/23592960; ...
2 11 3391/5898240; ...
2 12 161/737280; ...
2 13 3/40960; ...
2 14 1/71680; ...
3 0 -59774799/4294967296; ...
3 1 -20955385797/549755813888; ...
3 2 -15040136175/274877906944; ...
3 3 -3680817467/68719476736; ...
3 4 -2811564453/68719476736; ...
3 5 -4653284847/171798691840; ...
3 6 -1289475513/85899345920; ...
3 7 -18783171/2684354560; ...
3 8 -3158757/1073741824; ...
3 9 -2119203/2147483648; ...
3 10 -1121931/5368709120; ...
4 0 1975155/34359738368; ...
4 1 5342985/34359738368; ...
4 2 2084223/8589934592; ...
4 3 526723/2147483648; ...
4 4 50493/268435456; ...
4 5 825/8388608; ...
4 6 33/1048576; ...
5 0 -28245/274877906944; ...
5 1 -42075/274877906944; ...
5 2 -19125/137438953472];
data{2,11}=v;
% cDcc, epsilon^12; held-out checks: 6.
v=struct;v.polys=[ ...
16978044623957635/17179869184 -185981731024001995/137438953472 -216557509037028009179/30236569763840 4964821640131312747657/2539871860162560 761330653551908775251713/50797437203251200 99887005332058367848879/8466239533875200 4010161528063753316827207/304784623219507200 114881250199891263453569/6157265115545600 2727398615632797073961333/221661544159641600 77252163500150518665337/18471795346636800 77022443176649038752331/73887181386547200 8547971856514499966639/36943590693273600 115726296247447453977323/2438276985756057600 1878199041830226667117/203189748813004800 4116238723646186671813/2438276985756057600 115701491915627921059/406379497626009600 6016749782378837171/135459832542003200 117354562662769697/18471795346636800 5755889944360589/6926923254988800 227646352416779/2308974418329600 36156547181957/3463461627494400 46488001593/48103633715200 10041875649/132284992716800 1282447269/264569985433600 7817553/33071248179200 64881/8267812044800 2187/16535624089600; ...
-435982359446817893/1099511627776 -29946826768850458473/35184372088832 192368444700734312439/21990232555520 29718685084955614735681/1451355348664320 575664031926917158383387/67729916271001600 -578059857896103231082019/101594874406502400 -2395351296040439785119469/406379497626009600 -287279558282215155565429/18471795346636800 -422194710152065034273569/18471795346636800 -16419815293712622935077/1154487209164800 -187708283824710978704971/36943590693273600 -25661711502546057751489/18471795346636800 -1507260863415608330731/4617948836659200 -7048926292226874572371/101594874406502400 -391769794567867740929/29027106973286400 -81708764780252142289/33864958135500800 -40303523701000513117/101594874406502400 -13162813900940353/219902325555200 -9554820199218193/1154487209164800 -600667014743447/577243604582400 -16910599774223/144310901145600 -139085139667/12025908428800 -832469997/858993459200 -4362529887/66142496358400 -353079/103347650560 -989739/8267812044800 -2187/1033476505600; ...
178966761928775/2147483648 565766969728466885/549755813888 259310627370352672603/615726511554560 -2149196841591123496699/230897441832960 -440555512347129591779291/25398718601625600 -91025865095510852052419/9235897673318400 -182015365149525763819517/50797437203251200 -5244498204667210800061/3694359069327360 11148065845020542312537/1319413953331200 20423523568924248927227/1539316278886400 9361169082372200374409/1154487209164800 11190196037528745469373/3694359069327360 8069246344110690134509/9235897673318400 657757257328384898259/3078632557772800 2347412645505087440141/50797437203251200 8315393059477317329/923589767331840 13498237774802715797/8466239533875200 198355212313351811/769658139443200 43973230052727419/1154487209164800 295605664800577/57724360458240 89187597994631/144310901145600 2362545069167/36077725286400 2531223843/429496729600 129355641/300647710720 56271591/2362232012800 11907/13421772800 34263/2066953011200; ...
244112649383547/68719476736 -508331877829849217/3298534883328 -105231078005527332323/115448720916480 -9066158654749157393/277076930199552 589592016875765279491/115448720916480 10887055524133246422227/1385384650997760 978726772543576320941/197912092999680 1305890684171354952469/346346162749440 31198595324420144195521/13853846509977600 -345001771758386779301/115448720916480 -34964201212005481711879/6926923254988800 -1426543938193768695167/461794883665920 -16565959713495690100909/13853846509977600 -247535426392680979513/692692325498880 -38767445256861749369/432932703436800 -13566974845481354891/692692325498880 -13226377186080869371/3463461627494400 -46542681217351735/69269232549888 -46504112436362099/432932703436800 -42185175969241/2705829396480 -73333404545971/36077725286400 -1260601141309/5411658792960 -7304872331/322122547200 -268788421/150323855360 -20016153/187904819200 -15957/3758096384 -567/6710886400; ...
-2499023504363/3221225472 74152097949761/34359738368 508766039521581325/3848290697216 2132131335295621339/4947802324992 -51302805979065616187/277076930199552 -344144430715104855473/173173081374720 -245815918013835524471/98956046499840 -804023465683597458077/461794883665920 -301841925935451293641/164926744166400 -3143082190460250851261/2770769301995520 5436889274659386670801/6926923254988800 111049176167828729627/76965813944320 3091216377319255338059/3463461627494400 982564702517698991057/2770769301995520 751138345763672016211/6926923254988800 38201990312039485429/1385384650997760 21018945023876009989/3463461627494400 81964407790719863/69269232549888 22442916953257519/108233175859200 5684872197077641/173173081374720 288473726836769/61847529062400 3153833258519/5411658792960 836725070413/13529146982400 1595101421/300647710720 128729889/375809638400 79029/5368709120 59049/187904819200; ...
9170484637357/32212254720 730544276615897/687194767360 -3378111548144279/644245094400 -7457371789963110781/108233175859200 -12734385900925027963/108233175859200 6952991555237130773/38482906972160 95590473941057460817/144310901145600 238415184152797921067/346346162749440 968489377463508788437/1731730813747200 1793211736185562967/2748779069440 445117242356893983341/1154487209164800 -47332330711643694119/288621802291200 -578801863578897240451/1731730813747200 -120884085706709941837/577243604582400 -293111692704392985679/3463461627494400 -70973394083145191/2705829396480 -291027173181047053/43293270343680 -142793072822843749/96207267430400 -250742691092770129/865865406873600 -21907149412768987/432932703436800 -8563593626555/1082331758592 -4904346709117/4509715660800 -1716540413579/13529146982400 -13459379797/1127428915200 -158175933/187904819200 -7384689/187904819200 -21303/23488102400; ...
-38345882713/1006632960 -16714915540331/48318382080 -1817529882037181/1717986918400 25417002459644533/5798205849600 17195323152171689503/649399055155200 535063488974451095/25975962206208 -70138208034219032371/865865406873600 -60360952949790506999/324699527577600 -25254239629689445177/144310901145600 -420544602766210136069/2597596220620800 -7497190158371768383/40587440947200 -525800989640478324667/5195192441241600 74711719654141141459/2597596220620800 17087434845380985431/259759622062080 3859732367706845521/92771293593600 1174553419185102337/69269232549888 1525850337764577653/288621802291200 504554325161056603/371085174374400 55875040304141557/185542587187200 5464765479149477/92771293593600 3328687231850341/324699527577600 3972028100641/2536715059200 27432335369/135291469824 214254574613/10146860236800 61634467/37580963840 3939879/46976204800 99081/46976204800; ...
-33958963439/8455716864 5881100117941/676457349120 32694568622363/225485783040 6507415215832897/27058293964800 -19109289168541051/6764573491200 -31892038492655051/3382286745600 -780756676035697009/162349763788800 13430391264866846789/649399055155200 13196405134309215839/324699527577600 8308908575867112881/216466351718400 25990580279837476951/649399055155200 116624883999312149/2705829396480 447839514599738413/20615843020800 -2909074781940249541/649399055155200 -35108160671996071/3092376453120 -934004178470896177/129879811031040 -3808357481305293991/1298798110310400 -66016333385180723/72155450572800 -21898039946126681/92771293593600 -17083013224579133/324699527577600 -119799533933537/11596411699200 -112525038289/63417876480 -523280051233/2029372047360 -12694423421/422785843200 -182748739/70464307200 -6886147/46976204800 -47583/11744051200; ...
10400428981/21139292160 20737155813/9395240960 205842214093/112742891520 -11638970358733/169114337280 -1139165490387233/27058293964800 3169140998055349/3382286745600 67457255580909629/27058293964800 15625903682341097/13529146982400 -191996392453780303/48103633715200 -1205653179797242441/162349763788800 -4885577119938036127/649399055155200 -11119419426404126813/1298798110310400 -5524722594993821153/649399055155200 -10157943438557585407/2597596220620800 859859689990932713/1298798110310400 379570368512290717/216466351718400 238175618600067527/216466351718400 165513269045318317/371085174374400 7231786800749503/51951924412416 47027093695485287/1298798110310400 5299513606940879/649399055155200 64893109477723/40587440947200 1340237518037/5073430118400 11212808561/322122547200 5716326667/1691143372800 200387/939524096 614463/93952409600; ...
37598521/2264924160 -1741283243/217432719360 -136269040193/380507258880 180587440811/63417876480 773714689199/25367150592 351042204071213/12176232284160 -135167597642863/761014517760 -311643508315421/676457349120 -24370070734525/135291469824 325169798350042763/487049291366400 32065526676875801/27058293964800 1283600309242528199/974098582732800 653846226781092137/417470821171200 1547354207420107/1082331758592 349981618134090917/584459149639680 -46798693477431167/487049291366400 -119158317606274217/487049291366400 -48897533793331871/324699527577600 -88600747697192581/1461147874099200 -3095591653894699/162349763788800 -3687836667721837/730573937049600 -431717888849/375809638400 -105940071961/483183820800 -504704021819/15220290355200 -3487202137/951268147200 -33126559/126835752960 -237229/26424115200; ...
-68575687/39636172800 -142517227/33973862400 -437913217/60397977600 36566054401/158544691200 -1069073514757/1268357529600 -24969761696681/3805072588800 -65121959841857/10146860236800 13150514922347/422785843200 123512555537411/1623497637888 3925084093743847/121762322841600 -20147177859832829/243524645683200 -19042461815874937/121762322841600 -48348235897878401/243524645683200 -119063651718922787/487049291366400 -12660336500499299/60881161420800 -1438293039990463/18038862643200 1625883187074179/121762322841600 167052554782523/5411658792960 129413085443999/6957847019520 914976933495343/121762322841600 294446791424857/121762322841600 39879345982457/60881161420800 8901165317/60397977600 198099659827/7610145177600 12653397629/3805072588800 8056949/29727129600 558461/52848230400; ...
-540553/32699842560 -365890211/2615987404800 4569491/79272345600 -18269177573/1162661068800 -1171226963/13589544960 14506040771/475634073600 842084350369/951268147200 4228032230489/7610145177600 -761679144593/140928614400 -708539288409493/60881161420800 -76578861063631/12176232284160 78027602739761/10463949619200 2170649273458613/121762322841600 596139960761167/22323092520960 45195214362476179/1339385551257600 1089081508618459/40587440947200 1401947817111047/148820616806400 -140557208159129/83711596953600 -106986505594553/30440580710400 -32035049377943/15220290355200 -26614023409313/30440580710400 -4449438025789/15220290355200 -3335645304913/41855798476800 -87938449883/5231974809600 -2643818101/1046394961920 -349219/1459814400 -4675357/435997900800; ...
540553/392398110720 447383/122624409600 10523267/3923981107200 -1102881047/3923981107200 7122263017/2853804441600 2556722653/237817036800 -3112382437/356725555200 -1666944793/11324620800 -280932023237/3044058071040 3588719598083/5707608883200 122616391545833/91321742131200 779723724193277/1004539163443200 -281277218145739/401815665377280 -1324532864746171/669692775628800 -3372349688876149/1004539163443200 -16870349226868591/4018156653772800 -11863545133343/3826815860736 -6021580353583/5952824672256 8061433768307/45660871065600 66367820404619/182643484262400 10293861030049/45660871065600 4532043737861/45660871065600 129987027283/3805072588800 2226042895057/251134790860800 50354721679/31391848857600 34826899/193776844800 147705919/15695924428800; ...
0 0 0 50521/2548039680 927731/12740198400 -25677319/713451110400 -12689651/14269022208 12475769/3303014400 1304898143/59454259200 215632960133/11415217766400 -6535655123/118908518400 -32252474507933/251134790860800 -1255125044981/16742319390720 48269517003571/816188070297600 18424824134113/91321742131200 10304379215899/26870389145600 52193036134871/111615462604800 327343862784563/1004539163443200 9507666293533/91321742131200 -108950941027/7610145177600 -404430254497/11415217766400 -551458917661/22830435532800 -85922333249/7610145177600 -21495473963/5707608883200 -13270302259/15695924428800 -32731427/285380444160 -4675357/653996851200; ...
0 0 0 0 -50521/29727129600 -124921/29727129600 323383/13212057600 1650431/9909043200 -70314637/237817036800 -182171003/101921587200 -6785017009/5707608883200 1645938131/237817036800 46331405401/3261490790400 236945039351/22830435532800 -169818526081/219742942003200 -59454677627/3348463878144 -2581425671963/65109019852800 -8028439549387/167423193907200 -3053925729/93952409600 -488518363829/45660871065600 400978489/456608710656 27215320733/7610145177600 3886728103/1426902220800 7185130447/5707608883200 517637/1415577600 4412263/71345111040 558461/118908518400; ...
0 0 0 0 0 0 0 -277/44040192 -613/30965760 -4777/1070176665600 128563349/1070176665600 -108167039/4280706662400 -115122409/142690222080 -12477025621/8561413324800 -907948291/713451110400 -420404043173/1883510931456000 9463585357/5707608883200 7548776649439/1883510931456000 162804217951/34245653299200 107145148591/34245653299200 211767817/195689447424 -1184277509/17122826649600 -159078763/380507258880 -1358039827/4280706662400 -5678089/44590694400 -1106639/39636172800 -237229/89181388800; ...
0 0 0 0 0 0 0 0 277/792723456 391/495452160 -48989/19818086400 -978791/59454259200 -3031973/611529523200 1399253/30576476160 210476677/2140353331200 23825821/285380444160 -190337521/27396522639360 -2022434591/11415217766400 -5556049963/13698261319680 -61308205673/136982613196800 -2820270367/9784472371200 -14368591211/136982613196800 88896371/4892236185600 1259096029/22830435532800 2194823/63417876480 2473831/237817036800 204821/158544691200; ...
0 0 0 0 0 0 0 0 0 0 0 1159/2123366400 3397/2123366400 76171/50960793600 -395407/178362777600 -1330177/214035333120 -1497313/305764761600 30031747/68491306598400 297581099/17122826649600 650985709/17122826649600 96215201/2446118092800 907919861/34245653299200 10321187/1223059046400 -28408559/5707608883200 -413281/59454259200 -743693/237817036800 -5287/9909043200; ...
0 0 0 0 0 0 0 0 0 0 0 0 -61/2123366400 -121/2123366400 299/59454259200 509/1061683200 186733/237817036800 317363/356725555200 99364589/308210879692800 -3557143/2140353331200 -518744071/154105439846400 -1092889/305764761600 -6632939/2853804441600 -140209/535088332800 437771/475634073600 23/31457280 11009/59454259200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -11/594542592 -163/2972712960 -62383/713451110400 -65473/713451110400 34567/2853804441600 812531/4280706662400 239129/713451110400 690917/2140353331200 101363/713451110400 -1091/19818086400 -739/5945425920 -263/4954521600; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/792723456 1/495452160 107/23781703680 -13/7927234560 -85853/8561413324800 -17183/713451110400 -141041/4280706662400 -1667/89181388800 -359/118908518400 779/59454259200 9/734003200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/5945425920 1/1101004800 353/305764761600 319/118908518400 23/15288238080 13/35672555520 -1/2831155200 -7/3185049600; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/29727129600 -1/29727129600 -437/3923981107200 -23/196199055360 157/1961990553600 -7/70071091200 47/163499212800; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/196199055360 -1/81749606400 1/98099527680 -1/40874803200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/1961990553600 0 1/980995276800];
v.zero=[3015664586935315/17179869184 0 173326151575599/2147483648 0 1456591125799/1073741824 0 -69411494689/1006632960 0 300002713/469762048 0 -227349181/118908518400 0 540553/392398110720 0 0 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 473535197133526183/274877906944; ...
1 1 -53230870605704530923/17592186044416; ...
1 2 20942254117863424747/8796093022208; ...
1 3 -7636854046912719121/6597069766656; ...
1 4 874783093356025277/2199023255552; ...
1 5 -106437358735034603/1030792151040; ...
1 6 13121368321300121/618475290624; ...
1 7 -1747132487025657/481036337152; ...
1 8 3307007288796499/6184752906240; ...
1 9 -13212029228514983/194819716546560; ...
1 10 49002881623649/6493990551552; ...
1 11 -1022648934184051/1339385551257600; ...
1 12 25202456124421/365286968524800; ...
1 13 -241231925489/45660871065600; ...
1 14 8000972743/22830435532800; ...
1 15 -6015197/285380444160; ...
1 16 417587/475634073600; ...
1 17 46937/3805072588800; ...
1 18 -1793/380507258880; ...
1 19 1/3523215360; ...
1 20 -1/158544691200; ...
2 0 -197993452952488711/274877906944; ...
2 1 5445804415084612265/4398046511104; ...
2 2 -1190367540855011241/1099511627776; ...
2 3 89270591151955561/137438953472; ...
2 4 -21065586305823519/68719476736; ...
2 5 2621295925808813/21474836480; ...
2 6 -2022671759989151/48318382080; ...
2 7 1049632422678913/84557168640; ...
2 8 -33742217584597/10569646080; ...
2 9 67364077905349/95126814720; ...
2 10 -455615028223/3397386240; ...
2 11 32059879357/1486356480; ...
2 12 -358433/122880; ...
2 13 104507/327680; ...
2 14 -33511/1290240; ...
2 15 59/43008; ...
2 16 -1/28672; ...
3 0 -26802276679746243/274877906944; ...
3 1 242528112286398999/1099511627776; ...
3 2 -135299030691765573/549755813888; ...
3 3 24597054966497367/137438953472; ...
3 4 -13053320127752667/137438953472; ...
3 5 3333830091767019/85899345920; ...
3 6 -107484308762083/8589934592; ...
3 7 69022547423127/21474836480; ...
3 8 -28084786211457/42949672960; ...
3 9 2190214839699/21474836480; ...
3 10 -122136380793/10737418240; ...
3 11 2144010141/2684354560; ...
3 12 -70681653/2684354560; ...
4 0 -13908488296779/8589934592; ...
4 1 472869664077177/137438953472; ...
4 2 -59427581078259/17179869184; ...
4 3 9171183399177/4294967296; ...
4 4 -3832457943243/4294967296; ...
4 5 43059628389/167772160; ...
4 6 -406523979/8388608; ...
4 7 702207/131072; ...
4 8 -17127/65536; ...
5 0 -1415303232525/274877906944; ...
5 1 2064213101475/274877906944; ...
5 2 -625398714675/137438953472; ...
5 3 41723578125/34359738368; ...
5 4 -4037765625/34359738368; ...
6 0 -140285925/68719476736];
v.negative=[ ...
1 0 -231875607331209/68719476736; ...
1 1 -13926144034015521/8796093022208; ...
1 2 1253320409649567/4398046511104; ...
1 3 444771557903867/1099511627776; ...
1 4 174533937464833/1099511627776; ...
1 5 214759040503003/2748779069440; ...
1 6 8079261162415/274877906944; ...
1 7 61422137157077/10823317585920; ...
1 8 10362456507517/10823317585920; ...
1 9 40521959329949/194819716546560; ...
1 10 13989143503501/487049291366400; ...
1 11 67023858493/29764123361280; ...
1 12 125823241139/365286968524800; ...
1 13 23242181/362387865600; ...
1 14 4200031/815372697600; ...
1 15 1162099/5707608883200; ...
1 16 43567/845571686400; ...
1 17 37483/3805072588800; ...
1 18 223/380507258880; ...
1 19 -1/31708938240; ...
1 20 -1/158544691200; ...
2 0 14806220590005/549755813888; ...
2 1 480694079461725/8796093022208; ...
2 2 119942181695325/2199023255552; ...
2 3 31592885286199/824633720832; ...
2 4 8737056115817/412316860416; ...
2 5 382217675837/42949672960; ...
2 6 33853635087/10737418240; ...
2 7 60091486939/56371445760; ...
2 8 39013619/132120576; ...
2 9 12717040577/190253629440; ...
2 10 1479592003/79272345600; ...
2 11 17482247/2972712960; ...
2 12 8731/5898240; ...
2 13 2167/5898240; ...
2 14 139/1290240; ...
2 15 11/430080; ...
2 16 1/286720; ...
3 0 -235446606987/2199023255552; ...
3 1 -2738709588423/8796093022208; ...
3 2 -2038635415893/4398046511104; ...
3 3 -530579818687/1099511627776; ...
3 4 -424062535003/1099511627776; ...
3 5 -170655356249/687194767360; ...
3 6 -143711856263/1030792151040; ...
3 7 -84396157533/1202590842880; ...
3 8 -10496381193/343597383680; ...
3 9 -1984010679/171798691840; ...
3 10 -329027589/85899345920; ...
3 11 -21316689/21474836480; ...
3 12 -3365793/21474836480; ...
4 0 106301541/274877906944; ...
4 1 1330528719/1099511627776; ...
4 2 283296237/137438953472; ...
4 3 83059231/34359738368; ...
4 4 73054365/34359738368; ...
4 5 1921691/1342177280; ...
4 6 50613/67108864; ...
4 7 297/1048576; ...
4 8 33/524288; ...
5 0 -3711255/4398046511104; ...
5 1 -8747235/4398046511104; ...
5 2 -6000015/2199023255552; ...
5 3 -1115625/549755813888; ...
5 4 -478125/549755813888; ...
6 0 3285/8796093022208];
data{2,12}=v;
% cDcc, epsilon^13; held-out checks: 3.
v=struct;v.polys=[ ...
976072700723216841/68719476736 -8554697575904241121/549755813888 -32620290896773464392785/314460325543936 12743005673231873431459/2031897488130048 183245459826800472410705317/880488911523020800 38995966598812979165966981/203189748813004800 3749636180329211994016277/19351404648857600 31175576137758524917698091/116108427893145600 1915259295219735581826790429/9753107943024230400 21809008672151992047250441/295548725546188800 108236479762926884778757/5910974510923776 1151393419308825089913871/295548725546188800 77720682515366238333751/101594874406502400 474147749743646674647601/3251035981008076800 167838876578818733619593/6339520162965749760 14760776723544819515731/3251035981008076800 30544083169642410823681/42263467753104998400 12339733012300456757/116108427893145600 4685902034046982153/325103598100807680 132533533015182419/73887181386547200 1410257068536397/6926923254988800 192321278055023/9235897673318400 19162121231207/10159487440650240 313159747611/2116559883468800 2064120057/211655988346880 109632771/211655988346880 35779077/1719704905318400 37179/66142496358400 6561/859852452659200; ...
-48408269439776881313/8796093022208 -4002991392478430919427/281474976710656 6387568793283738743154083/54183933016801280 16579055035180701272173407/54183933016801280 261426337953325402429135583/1625517990504038400 -15540232282572655501481941/203189748813004800 -349328988671669122557265243/3251035981008076800 -16511758598681732955051167/73887181386547200 -103367685260358547932518161/304784623219507200 -13831176358580939786223917/59109745109237760 -79293558038559447397487927/886646176638566400 -2411135810778590877679443/98516241848729600 -920187581858413135735763/162551799050403840 -767201393497737489824627/650207196201615360 -1110313777137474954655351/4876553971512115200 -18966137786547222697727/464433711572582400 -6615635436797606278153/975310794302423040 -6159648026988951293/5910974510923776 -120152142579090889921/812758995252019200 -178296420274373137/9235897673318400 -12780726818015437/5541538603991040 -46003559963401/184717953466368 -909673853504887/38098077902438400 -37508459577/18897856102400 -146659264083/1058279941734400 -514844937/66142496358400 -10896849/33071248179200 -8019/858993459200 -2187/16535624089600; ...
9099243822237219/8589934592 65943029866641310817/4398046511104 80401915159309997622693/7740561859543040 -10459143558674074603319593/81275899525201920 -108281117759587686109699697/406379497626009600 -27890669620531144356452659/162551799050403840 -5471497197292057748225657/101594874406502400 -6920617322066155816339367/541839330168012800 143615237489337739761796817/1219138492878028800 7454810845205694117981193/36943590693273600 1723263992506591468889803/12666373951979520 7895825763553572959811521/147774362773094400 25256290844712797221513129/1625517990504038400 1536630837052146931091813/406379497626009600 793822174107011925244627/975310794302423040 6140797888986133094803/38702809297715200 19695271521835823670151/696650567358873600 179006880357876285021/38702809297715200 113176668511357462729/162551799050403840 3561569670916716869/36943590693273600 84663112126237843/6926923254988800 2159771830457177/1539316278886400 436634537846455/3047846232195072 13431697370681/1058279941734400 124871727579/132284992716800 29826748341/529139970867200 83608281/33071248179200 1249263/16535624089600 37179/33071248179200; ...
63093045135864181/549755813888 -18396793952586105559/8796093022208 -1828199255584163656651/131941395333120 -48054472637926918882301/11083077207982080 8312989224975745104841/115448720916480 15304709814744947590039553/121913849287802880 17609747022735323641209901/203189748813004800 17316298759840662917875787/304784623219507200 40806764921039122594252771/1219138492878028800 -736081802351063290037191/18471795346636800 -963554955962895484415329/12314530231091200 -2908059671082862826218121/55415386039910400 -117337961262173690763953/5541538603991040 -8459227724777283806569/1319413953331200 -59583956362010100761417/36943590693273600 -15412421567251960905199/43540660459929600 -16928174563222895380579/243827698575605760 -7515710150732957075263/609569246439014400 -1217909438758981332713/609569246439014400 -8215906818519441613/27707693019955200 -55740296755681777/1385384650997760 -17128999247891053/3463461627494400 -468665568179887/865865406873600 -11130543252721/216466351718400 -9854903999/2405181685760 -34603190121/132284992716800 -29526147/2362232012800 -1310499/3307124817920 -12879/2066953011200; ...
-100795857387899/4294967296 -28332264513167885/274877906944 750678715522048814959/461794883665920 1249192596090077197693/197912092999680 -3498476322387753560653/2216615441596416 -23681818556345161568171/791648371998720 -1080836851296379114497893/25398718601625600 -1725950103197068702231277/55415386039910400 -4252557165235713305323267/152392311609753600 -80342584044529432843291/4433230883192832 8527229047703686390831/865865406873600 1255393998794276096119391/55415386039910400 26434363012459117833307/1731730813747200 46571798931209335537729/7388718138654720 27179833380855418533971/13853846509977600 13968119705604746988613/27707693019955200 3791037679908333712723/33864958135500800 61049437180112207041/2770769301995520 297439837267540059733/76196155804876800 8703899654770301669/13853846509977600 212619533634717241/2308974418329600 1208650733282317/98956046499840 118976752882327/82463372083200 32021167790071/216466351718400 229235947957/18038862643200 29979295/34359738368 1477548783/33071248179200 568053/375809638400 208899/8267812044800; ...
-84082508209267/257698037760 70491337804832993/3298534883328 -11589898798037057711/288621802291200 -88952798187101461037/96207267430400 -235515362418796245151/123695058124800 11652463419632214128681/5541538603991040 701573624749004637883/69269232549888 165370932729817531985717/13853846509977600 3501538956128773365215/369435906932736 45682177304028402414269/4617948836659200 39320901931725808140767/6157265115545600 -17259911364014852081537/9235897673318400 -12179230902363080199071/2308974418329600 -49751405381668827065501/13853846509977600 -1327786134521079879557/879609302220800 -13255536108169689545501/27707693019955200 -3450041994991150067561/27707693019955200 -42846470549112688309/1539316278886400 -1810497864109677541/329853488332800 -560428387765797289/577243604582400 -4268999732417919/27487790694400 -19411907852984993/865865406873600 -1246882153281497/432932703436800 -8684837459617/27058293964800 -809760479659/27058293964800 -3343158337/1503238553600 -92293767/751619276800 -838161/187904819200 -2997/37580963840; ...
2483332255649/12079595520 -182352573957701/128849018880 -2078120926306345679/288621802291200 97514849235352467187/1298798110310400 81177412046302699009/192414534860800 70953282048644594083/148434069749760 -39492188303930496796967/41561539529932800 -837933719184153869843/296868139499520 -1467195104278743740417/494780232499200 -108618824133551616891179/41561539529932800 -58901566557088783028411/20780769764966400 -28881886491618634371817/16624615811973120 11493933814353678624913/41561539529932800 7176638333789619884683/6926923254988800 309027789992210030083/432932703436800 25234992517932808223609/83123079059865600 4040414164207667127719/41561539529932800 39214918396064413743/1539316278886400 118780514764051311761/20780769764966400 11730845644865515303/10390384882483200 172736137058034989/865865406873600 32882798451424373/1039038488248320 1654748563796513/371085174374400 3682828257719/6764573491200 1501830793163/27058293964800 24329482439/5411658792960 202517509/751619276800 3975003/375809638400 76491/375809638400; ...
3895918951327/338228674560 77442174341369/1082331758592 13357158064484827/5411658792960 900238817913867361/216466351718400 -95160852668675291/2705829396480 -14363759002960201363/103903848824832 -1159449317038818973/11544872091648 738418423311246156977/2597596220620800 81311978961687344257/123695058124800 16090852942915236385049/24244231392460800 208770480725367124987/324699527577600 24604558773585848221019/36366347088691200 1003159467245976094643/2597596220620800 -67214937747595008083/2078076976496640 -1845480046984123835627/10390384882483200 -997396148436986949401/8081410464153600 -137054316925417366511/2597596220620800 -1233998098929224375993/72732694177382400 -46340361626088699389/10390384882483200 -1303628312430199687/1298798110310400 -1032770944695115697/5195192441241600 -23606982868253579/673450872012800 -587388669789/107374182400 -419488146395309/568224173260800 -2245259575837/27058293964800 -74911523639/10146860236800 -181810177/375809638400 -1109481/53687091200 -20241/46976204800; ...
-212152108849/84557168640 1008759034631/112742891520 -305330448953149/2705829396480 -17374721552938009/13529146982400 -388893273297857299/216466351718400 3541962059829670843/324699527577600 46424231030937686401/1298798110310400 5334387069191087507/259759622062080 -31294870512747144173/519519244124160 -3718452276658347277/29686813949952 -32017586669810157713/247390116249600 -35307753117998396573/259759622062080 -707013240984347521351/5195192441241600 -23417049584570970047/324699527577600 32680576434885864967/10390384882483200 282958769114968371461/10390384882483200 98371293074835880397/5195192441241600 41997122221965257461/5195192441241600 1080368958476651213/415615395299328 1016688084319408009/1484340697497600 19162658897375513/123695058124800 53320513832209133/1731730813747200 13984584976433597/2597596220620800 131724426135907/162349763788800 8239380725213/81174881894400 812250468101/81174881894400 1629596491/2254857830400 363431/10737418240 289413/375809638400; ...
-989574725/10871635968 -14213015245063/12176232284160 -28406719356091/2029372047360 110603040382141/6088116142080 1455612948259753/4058744094720 390361206661026919/974098582732800 -16015106733595627/5798205849600 -7565544587440830451/974098582732800 -476933060369163977/108233175859200 49016657972807514511/5195192441241600 25600309195855568809/1298798110310400 85476979555501848359/3896394330931200 385508056765418852159/15585577323724800 182989319036286844927/7792788661862400 154206408866778455987/13359066277478400 -139262529557350489/445302209249280 -29571817448403945821/7792788661862400 -678537525889451041/259759622062080 -6907822514771397907/6234230929489920 -158536772138602151/445302209249280 -176421036762831661/1870269278846976 -167641144197112897/7792788661862400 -925198503450587/216466351718400 -7388951299379/10146860236800 -1664284943303/16234976378880 -688510577707/60881161420800 -13826566423/15220290355200 -159083557/3382286745600 -47387/40265318400; ...
828208721/67947724800 -5773441543/237817036800 21523966113187/30440580710400 9669463404499/2174327193600 -105282037476083/30440580710400 -2969927552999/33973862400 -14436334613292317/162349763788800 20545256773625153/40587440947200 32378226670274987/24352464568320 187318903767757231/243524645683200 -9622725166949410351/7792788661862400 -2631141371775538003/974098582732800 -16167737009764422287/4870492913664000 -486783457056136507/123695058124800 -206140603663291771363/58445914963968000 -2779845442309203301/1731730813747200 5083028267200050761/116891829927936000 629005538389349519/1298798110310400 796109072439684809/2435246456832000 714982336127993207/5195192441241600 5188548998128460147/116891829927936000 92756296550759833/7792788661862400 159917394507104207/58445914963968000 65139158063977/121762322841600 5227474064291/60881161420800 186529184671/17394617548800 29462743193/30440580710400 10131517/181193932800 2624299/1691143372800; ...
22380013/145332633600 32301645367/6975966412800 43180206341/1395193282560 -4984406525573/83711596953600 -2844167910047/3487983206400 269148030515789/167423193907200 276980399995291/15220290355200 520209707673/26843545600 -2145193778468737/30440580710400 -5008149675917657/27058293964800 -634163821422587/5798205849600 21104615953559657/153072634429440 3498689186332093837/10715084410060800 1377128171603259557/3061452688588800 201127258998811247/365286968524800 4994547923635440341/10715084410060800 112899223943906957/574022379110400 -15625974314806633/2143016882012160 -6072892983229295/107150844100608 -801511280048634413/21430168820121600 -45954782782423783/2922295748198400 -5012242527147043/974098582732800 -22546366297228601/16072626615091200 -23874882181453/74410308403200 -39958112826437/669692775628800 -2863722668743/334846387814400 -7347499697/8371159695360 -2393156947/41855798476800 -1032919/581330534400; ...
-123683561/7847962214400 8788369/290665267200 -40069708687/31391848857600 -53077089691/10463949619200 58483706977/3261490790400 7820362805041/41855798476800 -1645940280619/7610145177600 -6532369812007/2536715059200 -982609798547/380507258880 345090776210839/36528696852480 4314882737793641/182643484262400 20372187797580181/1339385551257600 -61253801941640177/5357542205030400 -79078249788209159/2296089516441600 -879786839477303533/16072626615091200 -20995691744847667/306145268858880 -221228721264536201/4018156653772800 -33101066033980127/1530726344294400 2488211892958987/2296089516441600 6979073268905083/1148044758220800 5784341592074957/1461147874099200 102869478105479/60881161420800 4558114424379809/8036313307545600 626067642743231/4018156653772800 34424228575183/1004539163443200 5758844654873/1004539163443200 170376040283/251134790860800 23990671/475634073600 37130641/20927899238400; ...
0 -540553/104639496192 -9152467/392398110720 26864623/3923981107200 343327583/653996851200 -779470531373/125567395430400 -92601766751/2853804441600 7429917953/713451110400 557463832511/1902536294400 45367718030623/182643484262400 -13294978604611/11415217766400 -129243050339357/47835198259200 -174787282689583/91321742131200 505875874385111/730573937049600 70026920475640279/20894414599618560 107112014443541719/17412012166348800 180203452106917069/23216016221798400 205651326466815197/34824024332697600 11648613718438901/5357542205030400 -15409068720509/121762322841600 -48797013752059/81174881894400 -1611143293717/4058744094720 -117614014855819/669692775628800 -60565857236827/1004539163443200 -1350091813243/83711596953600 -12621400877/3923981107200 -364347382613/816188070297600 -2977939/77510737920 -316018771/204047017574400; ...
0 0 540553/784796221440 447383/245248819200 -50025277/2615987404800 -118528243/871995801600 3302189431/5707608883200 4321055839/1426902220800 -578306069/190253629440 -823846721/22649241600 -402792965983/13045963161600 2469465082349/22830435532800 512019764132297/2009078326886400 385076586265309/2009078326886400 -366046975679659/9375698858803200 -14508327716019187/45706531936665600 -9108598896094583/14063548288204800 -23577479436201755/29252180439465984 -1022475345127591/1757943536025600 -183081879187939/892923700838400 31775935763/2899102924800 144076148648587/2557008779673600 715980410671/18264348426240 11548201744433/639252194918400 139866692611/22830435532800 250845410909/167423193907200 868664077/3487983206400 792195179/31391848857600 37130641/31391848857600; ...
0 0 0 0 0 1869277/356725555200 2079583/118908518400 -1023721/39636172800 -35740471/142690222080 22593589/38220595200 5468056747/1426902220800 16481987713/4892236185600 -156595479067/17122826649600 -13432050027497/602723498065920 -18099272180579/1004539163443200 1692346708909/6094204258222080 5905783208654071/210953224323072000 43429651414291957/685597979049984000 1358199505518071/17579435360256000 146885766579763/2739652263936000 8556413930179/456608710656000 -103965375833/136982613196800 -7315357703201/1369826131968000 -25851067691/6522981580800 -250806307523/136982613196800 -1305289151/2283043553280 -11013964007/94175546572800 -5807059/407686348800 -1032919/1307993702400; ...
0 0 0 0 0 0 -50521/178362777600 -124921/178362777600 2221931/356725555200 22101067/713451110400 -335159/9909043200 -71764607/267544166400 -71280607/422785843200 16528572013/17122826649600 13537045447/6522981580800 85000366541/45660871065600 90884562315641/210953224323072000 -71023589860577/30136174903296000 -1236472168509313/210953224323072000 -70373274689063/10045391634432000 -2600871938591/547930452787200 -3634728203/2174327193600 15491316583/182643484262400 302578377937/547930452787200 37551080081/91321742131200 9587865209/54793045278720 104347367/2283043553280 39193361/5707608883200 2624299/5707608883200; ...
0 0 0 0 0 0 0 0 0 -8033/9512681472 -30157/11890851840 1248409/1070176665600 10086659/535088332800 68757121/17122826649600 -365863751/4280706662400 -2908457677/17122826649600 -7773707/47563407360 -161820620923/3767021862912000 2839497649/13045963161600 55817797039/104639496192000 16019700847/26091926323200 4628863271/11415217766400 76948869097/547930452787200 -681634651/34245653299200 -17196424421/273965226393600 -177620369/4280706662400 -41700647/2853804441600 -5329663/1902536294400 -47387/203843174400; ...
0 0 0 0 0 0 0 0 0 0 277/7927234560 391/4954521600 -140123/356725555200 -696581/356725555200 -8432357/8561413324800 158033/33973862400 92081177/8561413324800 29501621/2853804441600 400030489/410947839590400 -2896263787/136982613196800 -3663267581/77052719923200 -42265057187/821895679180800 -1702013953/51368479948800 -1688755421/164379135836160 76689239/17122826649600 326815429/45660871065600 5313103/1426902220800 90749/95126814720 1191/11744051200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 427/8493465600 8369/59454259200 52141/535088332800 -12463/38220595200 -1461083/1902536294400 -12531137/17122826649600 -12649117/205473919795200 301171109/154105439846400 33112987/8218956791808 253579981/61642175938560 58832261/22830435532800 8160871/17122826649600 -26509307/34245653299200 -345091/475634073600 -126433/475634073600 -2249/59454259200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -61/29727129600 -121/29727129600 1259/237817036800 1547/33973862400 26039/342456532992 93107/1223059046400 10292269/3082108796928000 -6422257/34245653299200 -128121839/385263599616000 -1108799/3424565329920 -1478509/8561413324800 99839/4280706662400 10621/105696460800 6991/118908518400 2833/237817036800; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -13/9512681472 -19/5096079360 -2071/356725555200 -23/5573836800 672043/143831743856640 164393/8561413324800 9968453/359579359641600 6991/305764761600 9391/1426902220800 -6029/713451110400 -73/7431782400 -37/11890851840; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/14269022208 1/8918138880 127/713451110400 -41/142690222080 -169217/188351093145600 -86507/47087773286400 -187301/94175546572800 -59/58859716608 1907/7847962214400 211/186856243200 2579/3923981107200; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/71345111040 199/3923981107200 919/11771943321600 361/2615987404800 1483/23543886643200 1/145332633600 -1/14269022208 -53/490497638400; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1/653996851200 -1/653996851200 -31/5885971660800 -1/313918488576 73/23543886643200 -1/3923981107200 17/1307993702400; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/7847962214400 -1/1961990553600 1/3923981107200 -1/980995276800; ...
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1/51011754393600 0 1/25505877196800];
v.zero=[177918568449734777/68719476736 0 10746360585352491/8589934592 0 -59216601569819/4294967296 0 253652431329/1342177280 0 -84078118027/28185722880 0 12186155/905969664 0 -123683561/7847962214400 0 0 0 0 0 0 0 0 0 0 0 0 0 0];
v.exceptions=[ ...
1 0 31091779846007390929/1099511627776; ...
1 1 -6961259406894888697095/140737488355328; ...
1 2 2776950738159738145799/70368744177664; ...
1 3 -343157823415635066603/17592186044416; ...
1 4 357690968224704939259/52776558133248; ...
1 5 -78654343349137534887/43980465111040; ...
1 6 14960790641215167667/39582418599936; ...
1 7 -11452315840355061017/173173081374720; ...
1 8 1706166227637713963/173173081374720; ...
1 9 -71643441349526407/55662776156160; ...
1 10 32358907354285469/216466351718400; ...
1 11 -165454721086293379/10715084410060800; ...
1 12 3084529860359819/2143016882012160; ...
1 13 -1975620042432497/16072626615091200; ...
1 14 195786376297/20873541058560; ...
1 15 -16926867967/27396522639360; ...
1 16 542491027/15220290355200; ...
1 17 -161415809/91321742131200; ...
1 18 333431/6522981580800; ...
1 19 1079/543581798400; ...
1 20 -1207/3805072588800; ...
1 21 29/1902536294400; ...
1 22 -1/3487983206400; ...
2 0 -12474335215696640215/1099511627776; ...
2 1 677031695820691070019/35184372088832; ...
2 2 -142752876779078035395/8796093022208; ...
2 3 10312440209445171837/1099511627776; ...
2 4 -2368284312462641113/549755813888; ...
2 5 1171524410653059443/687194767360; ...
2 6 -932141505461406487/1546188226560; ...
2 7 129002675361293077/676457349120; ...
2 8 -2249828903914513/42278584320; ...
2 9 3294472222149599/253671505920; ...
2 10 -125125027750103/45298483200; ...
2 11 33621764887/66060288; ...
2 12 -2877976279019/35672555520; ...
2 13 16250398807/1486356480; ...
2 14 -17158019/13762560; ...
2 15 1184593/10321920; ...
2 16 -40717/5160960; ...
2 17 61/172032; ...
2 18 -1/129024; ...
3 0 -2216731768230879657/1099511627776; ...
3 1 42293523502101903615/8796093022208; ...
3 2 -24925717070329265613/4398046511104; ...
3 3 4837452938982058215/1099511627776; ...
3 4 -2766944564156487627/1099511627776; ...
3 5 3089026567598747571/2748779069440; ...
3 6 -111244084952053981/274877906944; ...
3 7 28724307498317457/240518168576; ...
3 8 -4986578953580121/171798691840; ...
3 9 497274809267907/85899345920; ...
3 10 -10005875737209/10737418240; ...
3 11 2502855382041/21474836480; ...
3 12 -226861711227/21474836480; ...
3 13 6573393729/10737418240; ...
3 14 -90876411/5368709120; ...
4 0 -3113966621008341/68719476736; ...
4 1 118529239500084915/1099511627776; ...
4 2 -16901032148071191/137438953472; ...
4 3 3057239278474329/34359738368; ...
4 4 -776003609958897/17179869184; ...
4 5 72292256043933/4294967296; ...
4 6 -2502187923035/536870912; ...
4 7 39374798973/41943040; ...
4 8 -135873981/1048576; ...
4 9 713625/65536; ...
4 10 -17127/40960; ...
5 0 -244759674588075/1099511627776; ...
5 1 931521786685425/2199023255552; ...
5 2 -394933680484425/1099511627776; ...
5 3 48110550151875/274877906944; ...
5 4 -13739811710625/274877906944; ...
5 5 1056548671875/137438953472; ...
5 6 -33648046875/68719476736; ...
6 0 -58738707225/274877906944; ...
6 1 26514039825/137438953472; ...
6 2 -1262573325/34359738368];
v.negative=[ ...
1 0 -22755270829346007/549755813888; ...
1 1 -688986627522579549/35184372088832; ...
1 2 31819342090414563/17592186044416; ...
1 3 18715863192442341/4398046511104; ...
1 4 12335408328070633/4398046511104; ...
1 5 24293402534387821/21990232555520; ...
1 6 10475156579436719/32985348833280; ...
1 7 23140902554407/274877906944; ...
1 8 328089918400093/19241453486080; ...
1 9 3833821241472707/1558557732372480; ...
1 10 1368858779161051/3896394330931200; ...
1 11 555043926984319/10715084410060800; ...
1 12 175019851491571/32145253230182400; ...
1 13 506265160673/1071508441006080; ...
1 14 15354905959/243524645683200; ...
1 15 534414313/68491306598400; ...
1 16 49901167/91321742131200; ...
1 17 5791/163074539520; ...
1 18 25583/4566087106560; ...
1 19 2417/3805072588800; ...
1 20 11/543581798400; ...
1 21 -1/380507258880; ...
1 22 -1/3487983206400; ...
2 0 619286931939321/2199023255552; ...
2 1 42556341225923671/70368744177664; ...
2 2 11247760942164439/17592186044416; ...
2 3 2999995713910483/6597069766656; ...
2 4 802162819840447/3298534883328; ...
2 5 147955934840471/1374389534720; ...
2 6 123407877318251/3092376453120; ...
2 7 16573516831981/1352914698240; ...
2 8 29060252161/8455716864; ...
2 9 278480720681/304405807104; ...
2 10 400925743339/1902536294400; ...
2 11 2802004753/59454259200; ...
2 12 4561206947/356725555200; ...
2 13 10298411/2972712960; ...
2 14 7393/9175040; ...
2 15 2117/11468800; ...
2 16 437/10321920; ...
2 17 13/1720320; ...
2 18 1/1290240; ...
3 0 -7992036644997/8796093022208; ...
3 1 -203179552481295/70368744177664; ...
3 2 -159984513640509/35184372088832; ...
3 3 -42589730974595/8796093022208; ...
3 4 -34679468618339/8796093022208; ...
3 5 -11599383443439/4398046511104; ...
3 6 -49165900646147/32985348833280; ...
3 7 -1010962878123/1374389534720; ...
3 8 -3173760019803/9620726743040; ...
3 9 -643572868779/4810363371520; ...
3 10 -8194639671/171798691840; ...
3 11 -2559059001/171798691840; ...
3 12 -686326527/171798691840; ...
3 13 -70681653/85899345920; ...
3 14 -30292137/300647710720; ...
4 0 3128669433/1099511627776; ...
4 1 89987587509/8796093022208; ...
4 2 20782946433/1099511627776; ...
4 3 6534246111/274877906944; ...
4 4 3126133839/137438953472; ...
4 5 598861083/34359738368; ...
4 6 695103299/64424509440; ...
4 7 1806307/335544320; ...
4 8 17859/8388608; ...
4 9 319/524288; ...
4 10 33/327680; ...
5 0 -117417495/17592186044416; ...
5 1 -736063305/35184372088832; ...
5 2 -620172465/17592186044416; ...
5 3 -165586625/4398046511104; ...
5 4 -122981625/4398046511104; ...
5 5 -29484375/2199023255552; ...
5 6 -3984375/1099511627776; ...
6 0 200205/35184372088832; ...
6 1 147825/17592186044416; ...
6 2 29565/4398046511104];
data{2,13}=v;
saved=data;
end


==> anc/all_passages/functions/private/unified_options.m <==
function o=unified_options(alpha,chi,options)
validateattributes(alpha,{'numeric'},{'scalar','real','positive','finite'});
validateattributes(chi,{'numeric'},{'vector','real','finite','nonnegative','nonempty'});
if numel(chi)>1 && any(diff(chi(:))<=0)
 error('tri:chi','chi must be strictly increasing (or a scalar).');
end
o=tri_options();
if nargin<3 || isempty(options),options=struct();end
assert(isstruct(options)&&isscalar(options),'Options must be a scalar structure.');
f=fieldnames(options);
for k=1:numel(f)
 if ~isfield(o,f{k}),error('tri:option','Unknown option %s.',f{k});end
 o.(f{k})=options.(f{k});
end
bools={'Interference','AverageClocks','ClockShifts','TransferMixed','ThirdPhase', ...
 'ReturnDifferenceCorrection','DepletionFromStart', ...
 'LocalCorrections','ThirdPumpOnly','Verbose','ReportTiming'};
for k=1:numel(bools)
 x=o.(bools{k});assert(isscalar(x)&&(islogical(x)||isnumeric(x))&&isreal(x)&&isfinite(x)&&any(x==[0 1]), ...
  '%s must be true/false or 0/1.',bools{k});o.(bools{k})=logical(x);
end
validateattributes(o.NumPassages,{'numeric'},{'scalar','integer','positive','finite'});
validateattributes(o.MaxSeparation,{'numeric'},{'scalar','integer','nonnegative','finite'});
if mod(o.MaxSeparation,2),error('tri:separation','MaxSeparation must be even.');end
validateattributes(o.PhaseOrder,{'numeric'},{'scalar','integer','>=',0,'<=',4});
vars={'C','P','V','T','U'};bounds=[19 23 13 13 13];
for k=1:5
 validateattributes(o.(['DepletionOrder' vars{k}]),{'numeric'},{'scalar','integer','>=',0,'<=',bounds(k)});
 validateattributes(o.(['ReturnOrder' vars{k}]),{'numeric'},{'scalar','integer','>=',0,'<=',1});
end
validateattributes(o.EarlyOrder,{'numeric'},{'scalar','integer','>=',0,'<=',8});
validateattributes(o.EarlyEnd,{'numeric'},{'scalar','real','positive','<=',2.5});
validateattributes(o.DepletionOrderS,{'numeric'},{'scalar','integer','>=',0,'<=',14});
validateattributes(o.ReturnOrderS,{'numeric'},{'scalar','integer','>=',0,'<=',1});
for prefix={'Depletion','Return'}
 q=o.([prefix{1} 'OrderS']);
 if q>0
  p=o.([prefix{1} 'OrderP']);v=o.([prefix{1} 'OrderV']);
  assert((p==0||p==q)&&(v==0||v==q-1), ...
   '%sOrderS is a paired P/V shortcut. Leave its P,V orders zero or choose matching P=q,V=q-1.',prefix{1});
 end
end
o.LocalPolicy=lower(char(o.LocalPolicy));
assert(any(strcmp(o.LocalPolicy,{'replace','compare'})),'LocalPolicy must be replace or compare.');
for name={'DepletionWindow','ReturnWindow'}
 w=o.(name{1});validateattributes(w,{'numeric'},{'vector','numel',2,'real','finite'});
 assert(w(1)<w(2),'Local window limits must increase.');o.(name{1})=w(:).';
end
if o.DepletionFromStart
 o.DepletionWindow(1)=-log(4*double(alpha));
 if o.DepletionWindow(1)>=o.DepletionWindow(2)
  error('tri:depletionFromStart','The selected depletion window ends before chi=0.');
 end
end
if isempty(o.NumNodes)
 if alpha<35,o.NumNodes=97;elseif alpha<75,o.NumNodes=65;else,o.NumNodes=33;end
end
validateattributes(o.NumNodes,{'numeric'},{'scalar','integer','positive'});
for name={'FFTLength','FFTStep'}
 validateattributes(o.(name{1}),{'numeric'},{'scalar','real','positive','finite'});
end
assert(round(o.FFTLength/o.FFTStep)>=64,'Fourier grid must have at least 64 points.');
% Dependencies are checked only at the level that uses a mechanism.
end


==> anc/all_passages/functions/private/unified_run.m <==
function r=unified_run(alpha,chi,options,level,prior,report)
if nargin<6,report=true;end
total=tic;o=unified_options(alpha,chi,options);alpha=double(alpha);x=double(chi(:).');
if level>=2 && (level==2 || ~o.ThirdPumpOnly) && o.PhaseOrder>=2 && ~o.AverageClocks
 error('tri:phaseClock',['PhaseOrder>=2 requires AverageClocks=true because the number-fluctuation term supplies vacuum noise. ' ...
  'For a clock-free comparison select PhaseOrder=0 or 1.']);
end
if level==3 && o.ThirdPhase && (~o.AverageClocks||~o.ClockShifts||~o.TransferMixed)
 error('tri:thirdPhase','ThirdPhase requires AverageClocks, ClockShifts and TransferMixed all true.');
end
if ~isempty(prior)
 assert(isstruct(prior)&&isfield(prior,'settings')&&isfield(prior,'alpha')&&isfield(prior,'chi')&&isfield(prior,'level'), ...
  'Previous result is not a tri_first/second/third result.');
 if prior.alpha~=alpha||~isequal(prior.chi,x)||~isequaln(prior.settings,o)
  error('tri:reuse','Previous result must use exactly the same alpha, chi and options. Recompute it after changing a knob.');
 end
 needed=level-1;if level==3,needed=1;end
 assert(prior.level>=needed,'Previous result does not contain the required lower-order correlations.');
end
if level==1
 r=struct('alpha',alpha,'chi',x,'settings',o,'level',1,'global',struct(), ...
  'local',struct(),'source',struct(),'timing',struct(),'info',struct());
 tt=tic;g=unified_global12(alpha,x,o,1);r.timing.globalFirst=toc(tt);
 r=copymean(r,g);r.global.C=r.C;r.source.C=zeros(size(x));
 tt=tic;r=local12(r,1);r=early(r,1);r.timing.localFirst=toc(tt);
elseif level==2
 if isempty(prior),r=unified_run(alpha,x,o,1,[],false);else,r=prior;end
 r.reusedPrevious=~isempty(prior);oCore=o;oCore.SkipMean=true;
 tt=tic;g=unified_global12(alpha,x,oCore,2);r.timing.globalSecond=toc(tt);
 r.P=g.P;r.VY=g.varY;r.S=g.S;
 r.dP=pick(g,{'dP_dchi','dP'});r.dS=pick(g,{'dS_dchi','dS'});
 r.dV=g.dVY_dchi;
 r.global.P=r.P;r.global.S=r.S;r.global.VY=r.VY;
 r.source.P=zeros(size(x));r.source.V=zeros(size(x));
 r.componentsSecond=g;
 tt=tic;r=local12(r,2);r=early(r,2);r.timing.localSecond=toc(tt);
 r.S=r.P+(1-r.VY)/(2*alpha^2);r.dS=r.dP-r.dV/(2*alpha^2);
 r.varX=2+4*alpha^2*(r.P-r.C.^2)-r.VY;
 r.Nfl=alpha^2*(r.P-r.C.^2);r.M=alpha^2*(r.S-r.C.^2);
 if isfield(r.local,'Early2')&&strcmp(o.LocalPolicy,'replace')
  e=r.local.Early2;mask=e.mask;r.Nfl(mask)=e.values.Nfl;r.M(mask)=e.values.M;r.varX(mask)=e.values.varX;
 end
 r.Na=1-r.P;
 if isfield(r.local,'Early2')&&strcmp(o.LocalPolicy,'replace'),e=r.local.Early2;r.Na(e.mask)=e.values.Na;end
 r.nc=alpha^2*r.P;r.cc=alpha^2*r.S;r.na=alpha^2*r.Na;r.nb=r.na;
elseif level==3
 if isempty(prior)
  lower=2;if o.ThirdPumpOnly,lower=1;end
  r=unified_run(alpha,x,o,lower,[],false);
 elseif ~o.ThirdPumpOnly&&prior.level<2
  r=unified_run(alpha,x,o,2,prior,false);
 else,r=prior;end
 r.reusedPrevious=~isempty(prior);
 tt=tic;g=unified_global3(alpha,x,o);r.timing.globalThird=toc(tt);
 r.T=g.T;r.U=g.U;r.Q3=g.Q3;r.global.T=r.T;r.global.U=r.U;r.global.Q3=r.Q3;
 r.source.T=zeros(size(x));r.source.U=zeros(size(x));r.componentsThird=g;
 % On a locally replaced C branch, apply the FULL differential identity.
 % An independently selected local U order below takes precedence.
 if o.TransferMixed&&strcmp(o.LocalPolicy,'replace')
  mask=r.source.C~=0;
  r.U(mask)=r.C(mask)+r.d2C(mask)/2+ ...
   (r.C(mask)+x(mask).*r.dC(mask)+alpha*r.Calpha(mask))/(2*alpha^2);
  r.source.U(mask)=3; % differential transfer of locally selected mean
 end
 tt=tic;r=local3(r);r.timing.localThird=toc(tt);
 % Canonical observables always refer to the SAME selected T,U,C curves.
 % An independent phase ansatz is retained only in r.global/componentsThird.
 r.Delta=r.T-r.U;
 r.source.Delta=max(r.source.T,r.source.U);
 if isfield(r.local,'Return3')&&o.ReturnDifferenceCorrection&&strcmp(o.LocalPolicy,'replace')
  e=r.local.Return3;
  if isfield(e.values,'DeltaCorrected')
   % Keep the small difference in its directly evaluated form; T-U agrees
   % to floating-point rounding after the corresponding T reconstruction.
   r.Delta(e.mask)=e.values.DeltaCorrected;
   r.source.Delta(e.mask)=5;
  end
 end
 r.Q3=r.C-alpha^2*r.Delta;
 r.info.returnDifferenceCorrectionApplied=(r.source.Delta==5);
 r.info.returnDifferenceConvention=['The local return U retains its complete first correction; ' ...
  'T=U+Delta includes the known alpha^-4 relative correction from local C1 and Q3first. ' ...
  'This is not a complete second correction to T and U individually.'];
 r.info.Q3Convention='Q3=<YXY>/(2alpha)=C-alpha^2*Delta; X=c+cd, Y=-i(c-cd).';
 r.info.maxDeltaConsistencyError=max(abs(r.Delta-(r.T-r.U)));
 r.ccc=alpha^3*r.T;r.cDcc=alpha^3*r.U;
end
r.level=level;r.c=alpha*r.C;
r.timing.thisCall=toc(total);
r.info.normalization='Each degree-d word from tri_observable is divided by alpha^d.';
r.info.sourceCodes='0 global; 1 local depletion replacement; 2 local return replacement; 3 differential transfer of local C; 4 early fixed-chi replacement; 5 return difference reconstruction.';
r.info.localPolicy=o.LocalPolicy;
r.info.localScope=['Window replacement is explicit piecewise numerical assembly, not a derived uniform matching. ' ...
 'Global clock/interference mechanisms are superseded inside replaced branches. Derivatives belong to each branch, not to the joins.'];
r.info.earlyCentering='Early Nfl/M/varX use C squared expanded to the chosen order; direct differences differ by omitted orders.';
r.info.parameterFree=true;r.info.usesFittedData=false;
r.info.derivativeJoins=struct();
f=fieldnames(r.source);
for k=1:numel(f)
 a=r.source.(f{k});r.info.derivativeJoins.(f{k})=find(diff(a)~=0);
end
if report&&o.ReportTiming
 fprintf('tri_%s: %.3g s this call',levelname(level),r.timing.thisCall);
 if ~isempty(prior),fprintf(' (reused supplied lower-order result)');end
 fprintf('\n');
end
end
function s=levelname(n)
a={'first','second','third'};s=a{n};
end
function v=pick(s,keys)
for k=1:numel(keys),if isfield(s,keys{k}),v=s.(keys{k});return;end;end
error('tri:internal','Required core derivative field missing: %s.',keys{1});
end
function r=copymean(r,g)
r.C=g.C;r.dC=pick(g,{'dC_dchi','dC'});r.d2C=pick(g,{'d2C_dchi2','d2C'});
r.Calpha=pick(g,{'dC_dalpha_at_fixed_chi','dC_dalpha_fixed_chi','Calpha'});
r.componentsFirst=g;
end
function r=local12(r,level)
o=r.settings;if ~o.LocalCorrections,return;end
names={'Depletion','Return'};masks=cell(1,2);active=false(1,2);
for j=1:2
 prefix=names{j};order=struct('C',-1,'P',-1,'V',-1);
 if level==1
  if o.([prefix 'OrderC'])>0,order.C=o.([prefix 'OrderC']);end
 else
  if o.([prefix 'OrderP'])>0,order.P=o.([prefix 'OrderP']);end
  if o.([prefix 'OrderV'])>0,order.V=o.([prefix 'OrderV']);end
  q=o.([prefix 'OrderS']);if q>0,order.P=q;order.V=q-1;end
 end
 active(j)=any([order.C order.P order.V]>=0);
 center=(2*j-1)*log(4*r.alpha);win=o.([prefix 'Window'])+center;
 mask=r.chi>=win(1)&r.chi<=win(2);masks{j}=mask;
 if ~active(j)||~any(mask),continue;end
 if j==2&&o.NumPassages<2,error('tri:returnPassages','A first-return correction requires NumPassages>=2.');end
 a=unified_local12(r.alpha,r.chi(mask),order,lower(prefix));
 entry=struct('chi',r.chi(mask),'mask',mask,'window',win,'orders',order,'values',a);
 r.local.([prefix num2str(level)])=entry;
 if strcmp(o.LocalPolicy,'compare'),continue;end
 if level==1
  r.C(mask)=a.C;r.dC(mask)=a.dC;r.d2C(mask)=a.d2C;r.Calpha(mask)=a.Calpha;r.source.C(mask)=j;
 else
  if order.P>=0,r.P(mask)=a.P;r.dP(mask)=a.dP;r.source.P(mask)=j;end
  if order.V>=0
   r.VY(mask)=a.VY;r.dV(mask)=a.dV;r.source.V(mask)=j;
  end
 end
end
if strcmp(o.LocalPolicy,'replace')&&all(active)&&any(masks{1}&masks{2})
 error('tri:overlap','DepletionWindow and ReturnWindow overlap. Choose disjoint windows for local replacement/comparison.');
end
end
function r=local3(r)
o=r.settings;if ~o.LocalCorrections,return;end
names={'Depletion','Return'};masks=cell(1,2);active=false(1,2);
for j=1:2
 prefix=names{j};ot=o.([prefix 'OrderT']);ou=o.([prefix 'OrderU']);
 useDifference=(j==2&&o.ReturnDifferenceCorrection);
 active(j)=ot>0||ou>0||useDifference;
 center=(2*j-1)*log(4*r.alpha);win=o.([prefix 'Window'])+center;
 mask=r.chi>=win(1)&r.chi<=win(2);masks{j}=mask;
 if ~active(j)||~any(mask),continue;end
 if j==2&&o.NumPassages<2,error('tri:returnPassages','A first-return correction requires NumPassages>=2.');end
 if useDifference&&(o.ReturnOrderC~=1||ot~=1||ou~=1)
  error('tri:returnDifference',['ReturnDifferenceCorrection needs ReturnOrderC, ReturnOrderT ' ...
   'and ReturnOrderU all equal to 1.']);
 end
 if ot==0,ot=-1;end;if ou==0,ou=-1;end
 a=unified_local3(r.alpha,r.chi(mask),ot,ou,lower(prefix));
 if useDifference
  if ~isfield(r.local,'Return1')||~isequal(r.local.Return1.mask,mask)
   error('tri:returnDifference','The return difference needs the matching local return mean.');
  end
  if strcmp(o.LocalPolicy,'replace')&&any(r.source.C(mask)~=2)
   error('tri:returnDifference','The selected mean must use the same local return branch.');
  end
  returnC=r.local.Return1.values.C;
  a.Tdirect=a.T;
  a.DeltaDirect=a.T-a.U;
  a.DeltaCorrected=(returnC-a.Q3first)/r.alpha^2;
  a.T=a.U+a.DeltaCorrected;
  a.relativeCorrection=a.T-a.Tdirect;
  a.Tterms=[a.Tterms;a.relativeCorrection];
  a.TtermsNote='Final row is the known alpha^-4 relative correction; not a complete second-order T coefficient.';
 end
 r.local.([prefix '3'])=struct('chi',r.chi(mask),'mask',mask,'window',win,'orders',[ot ou],'values',a);
 if strcmp(o.LocalPolicy,'compare'),continue;end
 if ot>=0,r.T(mask)=a.T;r.source.T(mask)=j;if useDifference,r.source.T(mask)=5;end;end
 if ou>=0,r.U(mask)=a.U;r.source.U(mask)=j;end
end
if strcmp(o.LocalPolicy,'replace')&&all(active)&&any(masks{1}&masks{2})
 error('tri:overlap','DepletionWindow and ReturnWindow overlap. Choose disjoint local windows.');
end
end

function r=early(r,level)
o=r.settings;if ~o.LocalCorrections||o.EarlyOrder==0,return;end
mask=r.chi<=o.EarlyEnd;if ~any(mask),return;end
if level==1,prior=r.source.C;else,prior=max(r.source.P,r.source.V);end
if any(mask&prior~=0),error('tri:earlyOverlap','Early and passage replacement windows overlap. Make their intervals disjoint.');end
e=unified_early(r.alpha,r.chi(mask),o.EarlyOrder);
r.local.(['Early' num2str(level)])=struct('mask',mask,'chi',r.chi(mask),'values',e);
if strcmp(o.LocalPolicy,'compare'),return;end
if level==1
 r.C(mask)=e.C;r.dC(mask)=e.dC;r.d2C(mask)=e.d2C;r.Calpha(mask)=e.Calpha;r.source.C(mask)=4;
else
 r.P(mask)=e.P;r.VY(mask)=e.VY;r.dP(mask)=e.dP;r.dV(mask)=e.dV;
 r.source.P(mask)=4;r.source.V(mask)=4;
end
end


==> anc/all_passages/functions/tri_all_correlators.m <==
function r = tri_all_correlators(r)
%TRI_ALL_CORRELATORS Complete equal-time field moments through degree three.
% r = tri_all_correlators(r) adds these fields to a full analytical or
% numerical result, without another evolution calculation:
%   all        : all 258 ordered words, normalized by alpha^wordDegree
%   rawAll     : the same 258 words without normalization
%   correlatorWords, correlatorDegrees : the corresponding ordered catalog
%   quadrature : complete quadrature mean and moment tensors (see below)
%
% Word-field examples: r.all.c_c_c, r.all.cd_c_c, r.all.a_b_c.
% Tokens are a, ad, b, bd, c, cd; d denotes a dagger. Every ordering is
% included separately, including exactly zero symmetry-forbidden words.
% The identity has expectation one and is not counted in the 258 words.
%
% Quadrature convention: X_j=j+j^dagger, Y_j=-i*(j-j^dagger), vacuum
% variance one. Axis order is {Xa,Ya,Xb,Yb,Xc,Yc}. For Nt=numel(r.chi):
%   quadrature.mean                 6 x Nt
%   quadrature.secondRaw            6 x 6 x Nt
%   quadrature.covariance           6 x 6 x Nt
%   quadrature.thirdRaw             6 x 6 x 6 x Nt
%   quadrature.thirdCentral         6 x 6 x 6 x Nt
%   quadrature.skewness             6 x Nt
% All quadrature tensors are RAW (no alpha normalization), fully Weyl
% symmetrized, and real. Their last index follows r.chi(:) in input order.
% At degree three, the central tensor also equals the cumulant tensor.
% Skewness is NaN wherever the corresponding predicted variance is <=0.
%
% Scope: this reconstructs ladder-operator degree <=3, not intensity g(3)
% (which has degree six), unequal-time moments, or a full quantum state.
% The reconstruction uses the model and initial-state assumptions of
% tri_observable. Derivatives are the supplied branch derivatives; this
% function never finite-differences a sampled or piecewise curve.
%
% Requires alpha, chi, C, P, S, T, U, dC, d2C, dP, dS. Existing direct
% numerical fields are preserved. Existing stable Delta, Q3, varX and VY
% are used so cancellation-sensitive observables are not recomputed by
% subtracting large moments. This function adds no fitting parameters.

required={'alpha','chi','C','P','S','T','U','dC','d2C','dP','dS'};
for k=1:numel(required)
    if ~isfield(r,required{k})
        error('tri_all_correlators:MissingField', ...
            'A full third-order result is required; missing result.%s.',required{k});
    end
end
validateattributes(r.alpha,{'numeric'},{'real','finite','scalar','positive'});
validateattributes(r.chi,{'numeric'},{'real','finite','vector','nonempty'});
alpha=r.alpha; nt=numel(r.chi);
tokens={'a','ad','b','bd','c','cd'};
count=6+36+216;
r.all=struct(); r.rawAll=struct();
r.correlatorWords=cell(count,1); r.correlatorDegrees=zeros(count,1);
blocks=cell(1,3); entry=0;
for degree=1:3
    block=complex(zeros(6^degree,nt));
    for index=0:6^degree-1
        % The first operator index changes fastest, matching MATLAB reshape.
        remainder=index; indices=zeros(1,degree);
        for position=1:degree
            indices(position)=mod(remainder,6)+1;
            remainder=floor(remainder/6);
        end
        word=tokens(indices);
        key=strjoin(word,'_'); textWord=strjoin(word,' ');
        value=tri_observable(r,textWord,true);
        rawValue=alpha^degree*value;
        r.all.(key)=value; r.rawAll.(key)=rawValue;
        block(index+1,:)=rawValue(:).';
        entry=entry+1;
        r.correlatorWords{entry}=textWord;
        r.correlatorDegrees(entry)=degree;
    end
    blocks{degree}=block;
end

% Give the analytical and numerical results the same convenient named views.
defaults=struct('Na',1-r.P,'c',alpha*r.C,'nc',alpha^2*r.P, ...
    'cc',alpha^2*r.S,'ccc',alpha^3*r.T,'cDcc',alpha^3*r.U, ...
    'ab',1i*alpha^2*r.dC,'abc',0.5i*alpha^3*r.dS, ...
    'abcDag',0.5i*alpha^3*r.dP, ...
    'nac',-0.5*(alpha^3*r.d2C+alpha*r.C), ...
    'Nfl',alpha^2*(r.P-abs(r.C).^2), ...
    'M',alpha^2*(r.S-r.C.^2), ...
    'varX',1+2*alpha^2*(r.P+real(r.S))-4*alpha^2*real(r.C).^2, ...
    'VY',1+2*alpha^2*(r.P-real(r.S))-4*alpha^2*imag(r.C).^2, ...
    'Delta',r.T-r.U);
r=fill_missing(r,defaults);
r=fill_missing(r,struct('na',alpha^2*r.Na,'nb',alpha^2*r.Na, ...
    'Q3',real(r.C-alpha^2*r.Delta)));
raw=struct('c',r.c,'nc',r.nc,'na',r.na,'nb',r.nb,'cc',r.cc, ...
    'ccc',r.ccc,'cDcc',r.cDcc,'ab',r.ab,'abcDag',r.abcDag, ...
    'abc',r.abc,'nac',r.nac,'Delta',alpha^3*r.Delta, ...
    'YXY',2*alpha*r.Q3,'c2',r.cc,'c3',r.ccc);
normal=struct('C',r.C,'P',r.P,'S',r.S,'T',r.T,'U',r.U, ...
    'Na',r.Na,'Delta',r.Delta,'Q3',r.Q3,'ab',r.ab/alpha^2, ...
    'abcDag',r.abcDag/alpha^3,'abc',r.abc/alpha^3,'nac',r.nac/alpha^3);
if ~isfield(r,'raw'),r.raw=struct();end
if ~isfield(r,'normalized'),r.normalized=struct();end
r.raw=fill_missing(r.raw,raw);
r.normalized=fill_missing(r.normalized,normal);

% A sparse change of basis expands every quadrature product into its 2^d
% ladder words. Only 1728 nonzero multipliers are needed at degree three.
% Computing this from the common word table prevents convention drift.
oneMode=sparse([1 1;-1i 1i]);
basis=kron(speye(3),oneMode);
meanValue=real(basis*blocks{1});
second=reshape(kron(basis,basis)*blocks{2},6,6,nt);
second=real((second+permute(second,[2 1 3]))/2);
third=reshape(kron(basis,kron(basis,basis))*blocks{3},6,6,6,nt);
third=real((third+permute(third,[1 3 2 4])+ ...
    permute(third,[2 1 3 4])+permute(third,[2 3 1 4])+ ...
    permute(third,[3 1 2 4])+permute(third,[3 2 1 4]))/6);

covariance=second;
for i=1:6
    for j=1:6
        covariance(i,j,:)=reshape(reshape(second(i,j,:),1,nt)- ...
            meanValue(i,:).*meanValue(j,:),1,1,nt);
    end
end
% Preserve stable variances from the dynamics evaluator (where available).
covariance(5,5,:)=reshape(real(r.varX),1,1,nt);
covariance(6,6,:)=reshape(real(r.VY),1,1,nt);
second(5,5,:)=reshape(real(r.varX(:).')+meanValue(5,:).^2,1,1,nt);
second(6,6,:)=reshape(real(r.VY(:).')+meanValue(6,:).^2,1,1,nt);
% Sym(Xc Yc^2)=Yc Xc Yc. Q3 is evaluated as its stable composite.
stableXYY=reshape(2*alpha*real(r.Q3),1,1,1,nt);
third(5,6,6,:)=stableXYY;
third(6,5,6,:)=stableXYY;
third(6,6,5,:)=stableXYY;

central=third;
for i=1:6
    for j=1:6
        for k=1:6
            value=reshape(third(i,j,k,:),1,nt) ...
                -meanValue(i,:).*reshape(second(j,k,:),1,nt) ...
                -meanValue(j,:).*reshape(second(i,k,:),1,nt) ...
                -meanValue(k,:).*reshape(second(i,j,:),1,nt) ...
                +2*meanValue(i,:).*meanValue(j,:).*meanValue(k,:);
            central(i,j,k,:)=reshape(value,1,1,1,nt);
        end
    end
end
skewness=NaN(6,nt);
for k=1:6
    variance=reshape(covariance(k,k,:),1,nt);
    cubic=reshape(central(k,k,k,:),1,nt);
    positive=variance>0;
    skewness(k,positive)=cubic(positive)./variance(positive).^1.5;
end
r.quadrature=struct('names',{{'Xa','Ya','Xb','Yb','Xc','Yc'}}, ...
    'mean',meanValue,'secondRaw',second,'covariance',covariance, ...
    'thirdRaw',third,'thirdCentral',central,'skewness',skewness, ...
    'ordering','Weyl symmetrized; raw physical units; vacuum variance 1');

named=struct('VarXc',r.varX,'VarYc',r.VY, ...
    'CovXcYc',2*imag(r.cc)-4*real(r.c).*imag(r.c), ...
    'VarXa',1+2*r.na,'VarYa',1+2*r.na, ...
    'VarXb',1+2*r.nb,'VarYb',1+2*r.nb, ...
    'CovXaXb',2*real(r.ab),'CovYaYb',-2*real(r.ab), ...
    'CovXaYb',2*imag(r.ab),'CovYaXb',2*imag(r.ab));
if ~isfield(r,'quadratures'),r.quadratures=struct();end
r.quadratures=fill_missing(r.quadratures,named);
end

function target=fill_missing(target,defaults)
% Direct numerical values and stable analytical composites take precedence.
names=fieldnames(defaults);
for k=1:numel(names)
    if ~isfield(target,names{k}),target.(names{k})=defaults.(names{k});end
end
end


==> anc/all_passages/functions/tri_default_options.m <==
function o=tri_default_options(alpha,interference,chi)
%TRI_DEFAULT_OPTIONS Default selectable corrections; higher order is not an accuracy guarantee.
% RUN_TRILINEAR exposes all controls. TRI_SOLVE applies user options after
% these defaults, so explicitly supplied orders and switches take precedence.
% These remain asymptotic formulas, not a guarantee of uniform exactness.
if nargin<2,interference=false;end
validateattributes(alpha,{'numeric'},{'scalar','real','positive','finite'});
if ~(isscalar(interference)&&(islogical(interference)||isnumeric(interference))&& ...
        isreal(interference)&&isfinite(interference)&&any(interference==[0 1]))
    error('tri:interference','interference must be true or false.');
end
o=tri_options();
o.NumPassages=40;
if nargin>=3
    validateattributes(chi,{'numeric'},{'vector','real','finite','nonnegative','nonempty'});
    L=log(4*alpha);
    if L>0,o.NumPassages=max(40,ceil((max(chi(:))+2)/(2*L))+2);end
end
o.Interference=logical(interference);
o.MaxSeparation=4;
o.AverageClocks=true;
o.ClockShifts=true;
o.PhaseOrder=4;
o.TransferMixed=true;
o.ThirdPhase=true;
o.LocalCorrections=true;
o.LocalPolicy='replace';
o.DepletionOrderC=19;
o.DepletionOrderP=23;
o.DepletionOrderS=0; % S=P+(1-VY)/(2alpha^2); no lower paired override
o.DepletionOrderV=13;
o.DepletionOrderT=13;
o.DepletionOrderU=13;
o.DepletionFromStart=true;
o.DepletionWindow=[-log(4*alpha),2];
o.ReturnOrderC=1;
o.ReturnOrderP=1;
o.ReturnOrderS=0; % use BOTH P1 and V1 below, not the P1/V0 shortcut
o.ReturnOrderV=1;
o.ReturnOrderT=1;
o.ReturnOrderU=1;
o.ReturnDifferenceCorrection=true;
o.ReturnWindow=[-2,2];
o.EarlyOrder=0; % the incoming depletion branch now covers chi=0
o.ThirdPumpOnly=false;
o.Verbose=false;
o.ReportTiming=true;
end


==> anc/all_passages/functions/tri_first.m <==
function r=tri_first(alpha,chi,o)
%TRI_FIRST First-order correlations. r.C=<c>/alpha; plot(r.chi,r.C).
% Baseline: o=tri_options; r=tri_first(alpha,chi,o).
if nargin<3,o=struct();end
r=unified_run(alpha,chi,o,1,[]);
end


==> anc/all_passages/functions/tri_named_outputs.m <==
function r = tri_named_outputs(r)
%TRI_NAMED_OUTPUTS Clearly named views of every field correlator.
% Called after tri_solve. This function only copies and names existing
% outputs; it does not evaluate another dynamical model.
%
% r.correlators contains all 258 ordered field moments through degree three.
% Each field is normalized by alpha^degree. An underscore separates each
% operator, and "dag" means creation: cdag_c_c is <c^dagger c c>/alpha^3.
% Examples: c, c_c, cdag_c, c_c_c, cdag_c_c, a_b_c, a_b_cdag.
% r.rawCorrelators has exactly the same names, without normalization.
% r.correlatorCatalog lists every field, operator word, and degree.
%
% Short aliases in r.normalized: c, cc, cdagc, ccc, cdagcc, ab, abc,
% ab_cdag, na_c, na and nb. The same aliases in r.raw have physical units.
% Existing fields and the stable composite observables are preserved.
% r.quadratureNamed gives every quadrature tensor entry an explicit name:
% mean.Xc, covariance.Xa_Yb, second.Xc_Xc, third.Xc_Yc_Yc,
% centralThird.Xc_Yc_Yc and skewness.Xc. All entries are row vectors in chi
% order, in raw physical units, Weyl symmetrized with vacuum variance one.
% The original tensors remain in r.quadrature.

oldNames = fieldnames(r.all);
count = numel(oldNames);
newNames = cell(count,1);
operatorWords = cell(count,1);
degrees = zeros(count,1);
r.correlators = struct();
r.rawCorrelators = struct();
for k = 1:count
    tokens = strsplit(oldNames{k},'_');
    for j = 1:numel(tokens)
        switch tokens{j}
            case 'ad', tokens{j} = 'adag';
            case 'bd', tokens{j} = 'bdag';
            case 'cd', tokens{j} = 'cdag';
        end
    end
    key = strjoin(tokens,'_');
    r.correlators.(key) = r.all.(oldNames{k});
    r.rawCorrelators.(key) = r.rawAll.(oldNames{k});
    newNames{k} = key;
    operatorWords{k} = strjoin(tokens,' ');
    degrees(k) = numel(tokens);
end
r.correlatorCatalog = struct('fieldNames',{newNames}, ...
    'operatorWords',{operatorWords},'degree',degrees, ...
    'normalization','correlators = rawCorrelators / alpha^degree');

aliases = {'c','cc','cdagc','ccc','cdagcc','ab','abc', ...
    'ab_cdag','na_c','na','nb'};
keys = {'c','c_c','cdag_c','c_c_c','cdag_c_c','a_b','a_b_c', ...
    'a_b_cdag','adag_a_c','adag_a','bdag_b'};
if ~isfield(r,'normalized'), r.normalized = struct(); end
if ~isfield(r,'raw'), r.raw = struct(); end
for k = 1:numel(aliases)
    alias = aliases{k};
    if ~isfield(r.normalized,alias)
        r.normalized.(alias) = r.correlators.(keys{k});
    end
    if ~isfield(r.raw,alias)
        r.raw.(alias) = r.rawCorrelators.(keys{k});
    end
end

q = r.quadrature;
axes = q.names;
nt = numel(r.chi);
named = struct('mean',struct(),'covariance',struct(),'second',struct(), ...
    'third',struct(),'centralThird',struct(),'skewness',struct());
for i = 1:numel(axes)
    key = axes{i};
    named.mean.(key) = reshape(q.mean(i,:),1,nt);
    named.skewness.(key) = reshape(q.skewness(i,:),1,nt);
    for j = 1:numel(axes)
        key = [axes{i} '_' axes{j}];
        named.covariance.(key) = reshape(q.covariance(i,j,:),1,nt);
        named.second.(key) = reshape(q.secondRaw(i,j,:),1,nt);
        for k = 1:numel(axes)
            key = [axes{i} '_' axes{j} '_' axes{k}];
            named.third.(key) = reshape(q.thirdRaw(i,j,k,:),1,nt);
            named.centralThird.(key) = reshape(q.thirdCentral(i,j,k,:),1,nt);
        end
    end
end
named.ordering = 'Weyl symmetrized; raw physical units; vacuum variance 1';
r.quadratureNamed = named;
end


==> anc/all_passages/functions/tri_observable.m <==
function y = tri_observable(result,word,normalized)
%TRI_OBSERVABLE Any ordered a,b,c monomial of degree zero through three.
% y = tri_observable(result,'cd c c') returns <c^dagger c c>/alpha^3.
% y = tri_observable(result,'cd c c',false) returns the unnormalized moment.
% Tokens: a, ad, b, bd, c, cd; d means dagger. Spaces and * are optional.
% Examples: 'c', 'cd c', 'a b', 'ad a c', 'a b cd', 'c cd c'.
% The normalization is alpha^D, where D is the ORIGINAL word length.
% Bosonic commutators are included for every non-normal operator ordering.
% All symmetry-forbidden monomials are exactly zero. All allowed words are
% obtained from C,P,S,T,U and their chi derivatives (at fixed alpha).
%
% Conventions: alpha is positive real; initial state |0,0,alpha>; and
% dc/dtau=-i*a*b, chi=alpha*tau, for H/(hbar*g)=a*b*c^dagger+a^dagger*b^dagger*c.
% This is an algebraic accessor, not another dynamics calculation. Applying
% exact identities to approximate input moments preserves their errors;
% branch derivatives are used locally; discontinuous joins are not differentiated.
if nargin<3, normalized=true; end
if ~isstruct(result) || ~isfield(result,'alpha') || ~isfield(result,'chi')
    error('tri_observable:Result','Supply a correlation result with alpha and chi.');
end
validateattributes(result.alpha,{'numeric'},{'real','finite','scalar','positive'});
if ~(isscalar(normalized) && (islogical(normalized) || isnumeric(normalized)) && ...
        isreal(normalized) && isfinite(normalized) && any(normalized==[0 1]))
    error('tri_observable:Normalized','normalized must be true or false.');
end
if isstring(word) && isscalar(word), word=char(word); end
if ~ischar(word) || size(word,1)>1
    error('tri_observable:Word','word must be one character vector or scalar string.');
end
word=lower(regexprep(word,'[\s*]',''));
if strcmp(word,'1'), word=''; end
tokens=regexp(word,'[abc]d?','match');
if ~isempty(word) && ~strcmp([tokens{:}],word)
    error('tri_observable:Word','Use only a, ad, b, bd, c, cd, separated by spaces or *.');
end
degree=numel(tokens);
if degree>3
    error('tri_observable:Degree','This program supports total operator degree 0, 1, 2, or 3.');
end
names={'ad','a','bd','b','cd','c'};
indices=zeros(1,degree);
for k=1:degree, indices(k)=find(strcmp(tokens{k},names),1); end
terms=normal_order(indices);
y=zeros(size(result.chi));
for k=1:size(terms,1)
    powers=terms(k,2:7);
    normalDegree=sum(powers);
    if normalized, scale=result.alpha^(normalDegree-degree);
    else, scale=result.alpha^normalDegree; end
    y=y+terms(k,1)*scale*normal_moment(result,powers);
end
end

function terms=normal_order(indices)
% Columns are coefficient, ad power, a power, bd, b, cd, c.
inversion=find(diff(indices)<0,1);
if isempty(inversion)
    counts=zeros(1,6);
    for j=1:numel(indices), counts(indices(j))=counts(indices(j))+1; end
    terms=[1 counts];
    return
end
j=inversion;
left=indices(j); right=indices(j+1);
swapped=indices; swapped([j j+1])=swapped([j+1 j]);
terms=normal_order(swapped);
if mod(left,2)==0 && right==left-1
    contracted=indices; contracted([j j+1])=[];
    terms=[terms;normal_order(contracted)];
end
end

function y=normal_moment(r,n)
% Every value returned here is normalized by alpha^(sum(n)).
y=zeros(size(r.chi));
qA=n(2)-n(1); qB=n(4)-n(3);
if qA~=qB, return; end  % exact daughter-number-difference symmetry
daughters=sum(n(1:4)); pump=sum(n(5:6));
if daughters==0
    switch pump
        case 0, y=ones(size(r.chi));
        case 1
            y=field(r,'C',1); if n(5)==1, y=conj(y); end
        case 2
            if n(5)==1, y=field(r,'P',2);
            else, y=field(r,'S',2); if n(5)==2, y=conj(y); end; end
        case 3
            if n(5)==0 || n(5)==3, y=field(r,'T',3);
            else, y=field(r,'U',3); end
            if n(5)>=2, y=conj(y); end
    end
elseif daughters==2
    if pump==0
        if qA==0
            if isfield(r,'Na'),y=r.Na;else,y=1-field(r,'P',2);end
        elseif qA==1
            y=1i*field(r,'dC',1);
        else
            y=conj(1i*field(r,'dC',1));
        end
    else
        if qA==0
            % c_tautau=-(n_a+n_b+1)c and n_a=n_b on the state.
            y=-0.5*(field(r,'d2C',1)+field(r,'C',1)/r.alpha^2);
            if n(5)==1, y=conj(y); end
        elseif qA==1
            if n(6)==1, y=0.5i*field(r,'dS',2);
            else, y=0.5i*field(r,'dP',2); end
        else
            if n(5)==1, y=conj(0.5i*field(r,'dS',2));
            else, y=conj(0.5i*field(r,'dP',2)); end
        end
    end
end
end

function value=field(r,name,level)
if ~isfield(r,name)
    error('tri_observable:MissingMoment', ...
        'This word needs result.%s. Run tri_first, tri_second, or tri_third through order %d first.',name,level);
end
value=r.(name);
if ~isequal(size(value),size(r.chi))
    error('tri_observable:Shape','result.%s must have the same size as result.chi.',name);
end
end


==> anc/all_passages/functions/tri_options.m <==
function o = tri_options()
%TRI_OPTIONS Complete baseline configuration with all improvements disabled.
% Edit fields, then pass the SAME o to tri_first/tri_second/tri_third.
o.NumPassages = 40;         % m=0,...,39; a depletion OR a return counts as one
% Independent global improvements:
o.Interference = false;
o.MaxSeparation = 4;        % even separations 2,4,...; used only if Interference
o.AverageClocks = false;
o.ClockShifts = false;
o.PhaseOrder = 0;          % 0:S=P; 1:local-leading VY=P; 2:derivative;
                           % 3:+b^-2 finite term; 4:+b^-4 finite term
o.TransferMixed = false;   % exact differential transfer C -> U on each branch
o.ThirdPhase = false;      % experimental global Q3, then T=U+(C-Q3)/alpha^2
o.ReturnDifferenceCorrection = false; % local return Q3 correction, reconciles T with U
o.DepletionFromStart = false; % extend the incoming depletion branch to chi=0
% Local corrections: 0 retains the global branch for that observable.
% Other enabled mechanisms may still affect it. Higher order need not be better.
o.LocalCorrections = true; % master switch; zeros below mean OFF
o.DepletionOrderC = 0;     % 0..19
o.DepletionOrderP = 0;     % 0..23
o.DepletionOrderS = 0;     % 0..14; paired shortcut: P=q, V=q-1 (not additive)
o.DepletionOrderV = 0;     % 0..13, VY phase variance
o.DepletionOrderT = 0;     % 0..13, <ccc>/alpha^3
o.DepletionOrderU = 0;     % 0..13, <cd c c>/alpha^3
o.ReturnOrderC = 0;        % 0 or 1 only, first return
o.ReturnOrderP = 0;        % 0 or 1
o.ReturnOrderS = 0;        % 0 or 1; shortcut: local P=1, V=0
o.ReturnOrderV = 0;        % 0 or 1
o.ReturnOrderT = 0;        % 0 or 1
o.ReturnOrderU = 0;        % 0 or 1
o.EarlyOrder = 0;          % 0=off; 1..8 initial fixed-chi expansion
o.EarlyEnd = 2.5;          % optional initial window 0<=chi<=EarlyEnd<=2.5
o.LocalPolicy = 'replace'; % 'replace' or 'compare'; no additive double count
o.DepletionWindow = [-2 2];% offsets from log(4*alpha), not a fitted taper
o.ReturnWindow = [-2 2];   % offsets from 3*log(4*alpha)
% Numerical controls, not fitted physical parameters:
o.NumNodes = [];           % 97(alpha<35),65(alpha<75),33 otherwise
o.FFTLength = 320;
o.FFTStep = 80/4096;
o.ThirdPumpOnly = false;   % true skips second-order preparation in tri_third
                           % (mixed-mode cubic accessor then unavailable)
o.Verbose = false;         % detailed core progress
o.ReportTiming = true;     % short elapsed-time report per public command
end


==> anc/all_passages/functions/tri_passage_coverage.m <==
function info = tri_passage_coverage(alpha,chi,options)
%TRI_PASSAGE_COVERAGE Sanity check of requested time and passage count.
% This diagnostic never changes the grid, passage count or model. One
% depletion OR return is one passage. Nominal passage k has chi=(2*k-1)*L,
% L=log(4*alpha). Number-dependent clocks and broadening/packet tails mean
% the resulting estimate is not a bound on the truncation error.
validateattributes(alpha,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(chi,{'numeric'},{'vector','real','finite','nonnegative','nonempty'});
assert(isstruct(options)&&isscalar(options)&&isfield(options,'NumPassages'), ...
    'options must include NumPassages.');
validateattributes(options.NumPassages,{'numeric'},{'scalar','integer','positive','finite'});
count = double(options.NumPassages);
alpha = double(alpha);
chiEnd = max(double(chi(:)));
L = log(4*alpha);
separation = 0;
if isfield(options,'Interference')
    value = options.Interference;
    assert(isscalar(value)&&(isnumeric(value)||islogical(value))&& ...
        isreal(value)&&isfinite(value)&&any(value==[0,1]), ...
        'Interference must be true or false.');
    if value
        separation = 4;
        if isfield(options,'MaxSeparation'),separation=options.MaxSeparation;end
        validateattributes(separation,{'numeric'},{'scalar','integer','nonnegative','finite'});
        assert(mod(separation,2)==0,'MaxSeparation must be even.');
    end
end
info = struct('NumPassages',count,'chiEnd',chiEnd,'tauEnd',chiEnd/alpha, ...
    'nominalLastCenterChi',NaN,'nominalFirstOmittedCenterChi',NaN, ...
    'nominalEndTau',NaN,'nominalPassagesToEndpoint',NaN, ...
    'suggestedNumPassages',NaN,'guardPassages',2+separation, ...
    'reachesOmittedCenter',false,'substantialExcess',false, ...
    'isErrorBound',false);
if L<=0
    warning('tri:passageCoverageUnavailable', ...
        ['The nominal passage/time estimate requires alpha>1/4. ', ...
         'NumPassages and the requested time have been left unchanged.']);
    return
end
info.nominalLastCenterChi = (2*count-1)*L;
info.nominalFirstOmittedCenterChi = (2*count+1)*L;
info.nominalEndTau = 2*count*L/alpha;
info.nominalPassagesToEndpoint = max(1,ceil((chiEnd/L+1)/2));
info.suggestedNumPassages = info.nominalPassagesToEndpoint+info.guardPassages;
info.reachesOmittedCenter = chiEnd>=info.nominalFirstOmittedCenterChi;
info.substantialExcess = count-info.suggestedNumPassages>=10 && ...
    count>2*info.suggestedNumPassages;
if info.reachesOmittedCenter
    warning('tri:insufficientPassages', ...
        ['NumPassages=%d omits a passage with nominal center chi=%.6g ', ...
         '(tau=%.6g), within the requested grid ending at chi=%.6g. ', ...
         'Try NumPassages=%d or larger, then check convergence. This ', ...
         'suggestion includes %d guard passages; clock variation and ', ...
         'packet tails mean it is not an accuracy bound. Nothing was changed.'], ...
        count,info.nominalFirstOmittedCenterChi, ...
        info.nominalFirstOmittedCenterChi/alpha,chiEnd, ...
        info.suggestedNumPassages,info.guardPassages);
elseif info.substantialExcess
    fprintf(['Passage coverage: NumPassages=%d substantially exceeds the ', ...
        'nominal suggestion %d for this grid (including %d guards). ', ...
        'A smaller count may save time; compare with the larger count ', ...
        'before using it. This estimate is not an accuracy bound.\n'], ...
        count,info.suggestedNumPassages,info.guardPassages);
end
end


==> anc/all_passages/functions/tri_plot.m <==
function [h,data] = tri_plot(r,observable,part)
%TRI_PLOT Plot an analytical correlation against chi.
% tri_plot(r,'ccc') or tri_plot(r,'cdag_c_c') plots a normalized moment.
% tri_plot(r,'a_b_c') automatically selects the imaginary component.
% tri_plot(r,'Delta'), tri_plot(r,'varX'), tri_plot(r,'Q3') use their
% documented scaling. Optional PART is 'auto','real','imag', or 'abs'.
% This helper uses only the supplied analytical result and MATLAB plotting.
if nargin<2 || isempty(observable),observable='C';end
if nargin<3 || isempty(part),part='auto';end
if isstring(observable)&&isscalar(observable),observable=char(observable);end
if isstring(part)&&isscalar(part),part=char(part);end
assert(ischar(observable)&&size(observable,1)<=1, ...
    'tri_plot:Observable','Observable must be a field name or operator word.');
assert(ischar(part)&&size(part,1)<=1, ...
    'tri_plot:Part','Component must be auto, real, imag or abs.');
part=lower(part);
assert(any(strcmp(part,{'auto','real','imag','abs'})), ...
    'tri_plot:Part','Component must be auto, real, imag or abs.');
[value,label,imaginaryWord]=get_value(r,observable);
if strcmp(part,'auto')
    if imaginaryWord,part='imag';else,part='real';end
end
value=component(value,part);
if strcmp(part,'imag'),label=['Im(' label ')'];
elseif strcmp(part,'abs'),label=['|' label '|'];end
ax=gca;
h=plot(ax,r.chi,value,'b-','LineWidth',1.3);
xlabel(ax,'$\chi=\alpha\tau$','Interpreter','latex');

if any(strcmp(observable,{'varX','VY'}))
    ylabel(ax,label,'Interpreter','tex');
else
    ylabel(ax,['$' label '$'],'Interpreter','latex');
end
grid(ax,'on');
data=struct('chi',r.chi,'value',value,'part',part,'label',label);
end

function [value,label,imaginaryWord]=get_value(r,name)
assert(isstruct(r)&&isscalar(r)&&isfield(r,'chi')&&isfield(r,'alpha'), ...
    'tri_plot:Result','Supply a result structure with alpha and chi.');
fields={'C','P','S','T','U','Delta','Q3','varX','VY','Nfl','M'};
labels={'\langle c\rangle/\alpha', ...
    '\langle c^\dagger c\rangle/\alpha^2', ...
    '\langle cc\rangle/\alpha^2', ...
    '\langle ccc\rangle/\alpha^3', ...
    '\langle c^\dagger cc\rangle/\alpha^3', ...
    '(\langle ccc\rangle-\langle c^\dagger cc\rangle)/\alpha^3', ...
    '\langle Y_cX_cY_c\rangle/(2\alpha)', ...
    'Var(X_c), vacuum=1','Var(Y_c), vacuum=1', ...
    '\langle c^\dagger c\rangle-|\langle c\rangle|^2', ...
    '\langle cc\rangle-\langle c\rangle^2'};
index=find(strcmp(name,fields),1);
imaginaryWord=false;
if ~isempty(index)
    assert(isfield(r,name),'tri_plot:MissingField', ...
        'Result does not contain %s. Calculate the required correlation order.',name);
    value=r.(name); label=labels{index};
else
    name=strrep(strrep(lower(name),'dag','d'),'_',' ');
    value=tri_observable(r,name);
    compact=lower(regexprep(name,'[\s*]',''));
    if strcmp(compact,'1'), compact=''; end
    tokens=regexp(compact,'[abc]d?','match');
    degree=numel(tokens);
    if degree==0, label='\langle 1\rangle';
    else
        displayed=tokens;
        for k=1:degree
            if numel(displayed{k})==2
                displayed{k}=[displayed{k}(1) '^\dagger'];
            end
        end
        label=['\langle ' strjoin(displayed,' ') '\rangle/\alpha'];
        if degree>1, label=[label '^' num2str(degree)]; end
    end
    qa=sum(strcmp(tokens,'a'))-sum(strcmp(tokens,'ad'));
    qb=sum(strcmp(tokens,'b'))-sum(strcmp(tokens,'bd'));
    imaginaryWord=qa==qb && abs(qa)==1;
end
assert(isvector(value)&&numel(value)==numel(r.chi), ...
    'tri_plot:Shape','Observable must have one value per chi sample.');
value=value(:).';
end

function y=component(y,part)
switch part
    case 'real', y=real(y);
    case 'imag', y=imag(y);
    case 'abs', y=abs(y);
end
end


==> anc/all_passages/functions/tri_second.m <==
function r=tri_second(alpha,chi,o,first)
%TRI_SECOND All first/second moments; normalized P,S and accessor tri_observable.
% r=tri_second(alpha,chi,o,first) reuses an identical first-order calculation.
if nargin<3,o=struct();end
if nargin<4,first=[];end
r=unified_run(alpha,chi,o,2,first);
end


==> anc/all_passages/functions/tri_selftest.m <==
function report=tri_selftest()
%TRI_SELFTEST Fast public-interface and algebra smoke checks.
% report=tri_selftest() checks switches, reuse, local assembly, operator
% ordering and dependency errors. No toolbox, fixtures, quantum solver or
% fitted data are needed. This is NOT an accuracy benchmark of the theory.
% The deliberately coarse Fourier/quadrature settings keep these interface
% checks short; use the normal defaults for scientific calculations.
started=tic;passed={};alpha=25;L=log(4*alpha);
chi=[0,0.5,2.5,L,L+0.5,3*L,3*L+0.5];
o=tri_options();o.NumPassages=4;o.FFTLength=160;o.FFTStep=0.1;
o.NumNodes=9;o.MaxSeparation=2;o.ReportTiming=false;

% Baseline, row output, and sequential reuse.
first=tri_first(alpha,chi.',o);
second=tri_second(alpha,chi,o,first);
third=tri_third(alpha,chi,o,second);
assert(isequal(first.chi,chi),'Outputs must use the documented row shape.');
assert(second.reusedPrevious&&third.reusedPrevious,'Supplied lower levels must be reused.');
same(first.C,second.C,'Reused mean');same(second.C,third.C,'Reused mean at third order');
same(second.P,second.S,'Baseline S=P');same(third.T,third.U,'Baseline T=U');
assert(all(first.source.C==0)&&all(second.source.P==0)&&all(third.source.T==0));
assert(all(isfinite([first.C,second.P,third.T,third.U])));
passed{end+1}='baseline, output shape and sequential reuse';

% Normalization and non-normal operator orderings, including lower terms.
same(tri_observable(third,'c'),third.C,'Mean accessor');
same(tri_observable(third,'cd c'),third.P,'Population accessor');
same(tri_observable(third,'ccc'),third.T,'Cubic accessor');
same(tri_observable(third,'cdcc',false),alpha^3*third.U,'Raw accessor');
same(tri_observable(third,'c cd')-third.P,ones(size(chi))/alpha^2,'Pump commutator');
same(tri_observable(third,'a ad')-tri_observable(third,'ad a'), ...
    ones(size(chi))/alpha^2,'Daughter commutator');
same(tri_observable(third,'c cd c'),third.U+third.C/alpha^2,'Cubic commutator');
same(tri_observable(third,'c c cd'),third.U+2*third.C/alpha^2,'Two contractions');
same(tri_observable(third,'ad a c'),-(third.d2C+third.C/alpha^2)/2,'Mixed cubic identity');
same(tri_observable(third,'a b cd'),0.5i*third.dP,'Population derivative identity');
same(tri_observable(third,'a b c'),0.5i*third.dS,'Pair derivative identity');
same(tri_observable(third,'ad bd cd'),conj(tri_observable(third,'a b c')),'Conjugation');
same(tri_observable(third,'a cd'),zeros(size(chi)),'Symmetry zero');
same(tri_observable(first,'1'),ones(size(chi)),'Identity');
passed{end+1}='normalized/raw accessors, commutators and mixed identities';

% Each global improvement can be enabled while the other two stay off.
q=o;q.Interference=true;interfering=tri_first(alpha,chi,q);
assert(interfering.componentsFirst.diagnostics.effective_max_separation==2);
assert(~interfering.settings.AverageClocks&&~interfering.settings.ClockShifts);
q=o;q.AverageClocks=true;averaged=tri_first(alpha,chi,q);
assert(averaged.componentsFirst.diagnostics.clock_nodes_used>1);
assert(~averaged.settings.Interference&&~averaged.settings.ClockShifts);
q=o;q.ClockShifts=true;shifted=tri_first(alpha,chi,q);
assert(~shifted.settings.Interference&&~shifted.settings.AverageClocks);
assert(all(isfinite([interfering.C,averaged.C,shifted.C])));
assert(max(abs(shifted.C-first.C))>1e-10,'Clock shift must affect this comparison.');
passed{end+1}='independent interference, averaging and midpoint switches';

% Local comparison records complete local curves without changing output.
q=o;q.DepletionOrderC=1;q.ReturnOrderC=1;q.LocalPolicy='compare';
compared=tri_first(alpha,chi,q);
same(compared.C,first.C,'Compare leaves global mean unchanged');
assert(isfield(compared.local,'Depletion1')&&isfield(compared.local,'Return1'));
assert(all(compared.source.C==0));
q.LocalPolicy='replace';replaced=tri_first(alpha,chi,q);
for names={'Depletion1','Return1'}
    e=replaced.local.(names{1});same(replaced.C(e.mask),e.values.C,'Selected local branch');
end
mask=replaced.source.C~=0;
same(replaced.C(~mask),first.C(~mask),'Outside local windows');
q.LocalCorrections=false;disabled=tri_first(alpha,chi,q);
same(disabled.C,first.C,'Local master switch');assert(isempty(fieldnames(disabled.local)));
passed{end+1}='local compare, replace and master switch';

% A zero local order for P or V must leave THAT quantity global.
q=o;q.DepletionOrderP=1;pOnly=tri_second(alpha,chi,q);
same(pOnly.VY,second.VY,'Zero V order must leave V unchanged');
assert(all(pOnly.source.V==0)&&any(pOnly.source.P==1));
q=o;q.DepletionOrderV=1;vOnly=tri_second(alpha,chi,q);
same(vOnly.P,second.P,'Zero P order must leave P unchanged');
assert(all(vOnly.source.P==0)&&any(vOnly.source.V==1));
same(vOnly.S,vOnly.P+(1-vOnly.VY)/(2*alpha^2),'Second-moment reconstruction');
q=o;q.DepletionOrderS=1;sPaired=tri_second(alpha,L,q);
assert(sPaired.local.Depletion2.orders.P==1&&sPaired.local.Depletion2.orders.V==0);
assert(sPaired.source.P==1&&sPaired.source.V==1,'S shortcut must explicitly select paired local orders.');
same(sPaired.S,sPaired.local.Depletion2.values.S,'Paired local S order');
passed{end+1}='independent population and phase local orders';

% Early preparation retains the incoming coherent/vacuum initial state.
q=o;q.EarlyOrder=2;early=tri_second(alpha,chi,q);
same(early.C(1),1,'Initial coherent mean');same(early.P(1),1,'Initial pump population');
same(early.VY(1),1,'Initial vacuum phase variance');
assert(all(early.source.C(chi<=q.EarlyEnd)==4));
assert(all(early.source.P(chi<=q.EarlyEnd)==4));
same(early.S,early.P+(1-early.VY)/(2*alpha^2),'Early phase reconstruction');
passed{end+1}='early expansion and initial-state values';

% Third-only local knobs and transfer use the requested approximate branch.
q=o;q.ThirdPumpOnly=true;q.DepletionOrderT=1;
tOnly=tri_third(alpha,L,q);
assert(isfield(tOnly,'C')&&~isfield(tOnly,'P'),'Pump-only skips second preparation, not the mean.');
same(tOnly.U,third.U(chi==L),'Zero U order must leave U unchanged');
assert(tOnly.source.T==1&&tOnly.source.U==0);
q.DepletionOrderT=0;q.DepletionOrderC=1;q.TransferMixed=true;
transferred=tri_third(alpha,L,q);
expected=transferred.C+transferred.d2C/2+ ...
    (transferred.C+L*transferred.dC+alpha*transferred.Calpha)/(2*alpha^2);
same(transferred.U,expected,'Transfer of locally selected C');
assert(transferred.source.U==3&&isfinite(transferred.Q3));
same(transferred.Delta,transferred.T-transferred.U,'Canonical cubic difference');
same(transferred.Q3,transferred.C-alpha^2*transferred.Delta,'Canonical weighted phase');
passed{end+1}='third-order independence and local differential transfer';

% Positive dependency paths and independently reconstructed global phase.
q=o;q.AverageClocks=true;q.ClockShifts=true;q.PhaseOrder=2;
phase=tri_second(alpha,chi,q);
assert(all(isfinite(phase.VY)));same(phase.S,phase.P+(1-phase.VY)/(2*alpha^2),'Global phase');
q.ThirdPumpOnly=true;q.TransferMixed=true;q.ThirdPhase=true;
thirdPhase=tri_third(alpha,chi,q);
same(thirdPhase.T,thirdPhase.U+(thirdPhase.C-thirdPhase.Q3)/alpha^2,'Global weighted phase');
passed{end+1}='supported phase and weighted-phase dependency paths';

% Public errors must catch unsupported dependencies and changed reuse input.
bad=o;bad.PhaseOrder=2;fails(@()tri_second(alpha,chi,bad),'tri:phaseClock');
bad=o;bad.ThirdPhase=true;fails(@()tri_third(alpha,chi,bad),'tri:thirdPhase');
bad=o;bad.ClockShifts=true;fails(@()tri_second(alpha,chi,bad,first),'tri:reuse');
bad=o;bad.TypoOption=true;fails(@()tri_first(alpha,chi,bad),'tri:option');
bad=o;bad.MaxSeparation=1;fails(@()tri_first(alpha,chi,bad),'tri:separation');
bad=o;bad.EarlyOrder=2;bad.DepletionOrderV=1;bad.DepletionWindow=[2.4-L,0.5];
fails(@()tri_second(alpha,chi,bad),'tri:earlyOverlap');
fails(@()tri_first(alpha,[1 0],o),'tri:chi');
fails(@()tri_observable(first,'cccc'),'tri_observable:Degree');
fails(@()tri_observable(first,'cdcc'),'tri_observable:MissingMoment');
passed{end+1}='dependency, option, input, reuse and accessor errors';

report=struct('passed',true,'checks',{passed},'seconds',toc(started), ...
    'scope','Public interface and algebra only; not a physics-accuracy benchmark.');
fprintf('tri_selftest: %d check groups passed in %.3g s.\n',numel(passed),report.seconds);
end

function same(actual,expected,label)
assert(isequal(size(actual),size(expected)),'Shape mismatch: %s',label);
if isempty(actual),return;end
scale=max(1,max(abs(expected(:))));
assert(all(isfinite(actual(:)))&&all(abs(actual(:)-expected(:))<=2e-10*scale), ...
    'Identity failed: %s',label);
end

function fails(call,identifier)
caught=false;
try
    call();
catch err
    caught=true;
    assert(strcmp(err.identifier,identifier), ...
        'Expected error %s, received %s: %s',identifier,err.identifier,err.message);
end
assert(caught,'Expected error was not raised: %s',identifier);
end


==> anc/all_passages/functions/tri_show_plots.m <==
function tri_show_plots(r)
%TRI_SHOW_PLOTS Standard analytical plots, using only the supplied result.
figure('Name','Analytical: first and second moments','Color','w');
subplot(3,1,1);tri_plot(r,'C');
subplot(3,1,2);tri_plot(r,'P');
subplot(3,1,3);tri_plot(r,'S');
figure('Name','Analytical: third moments','Color','w');
subplot(3,1,1);tri_plot(r,'T');
subplot(3,1,2);tri_plot(r,'U');
subplot(3,1,3);tri_plot(r,'Delta');
figure('Name','Analytical: quadrature moments','Color','w');
subplot(3,1,1);tri_plot(r,'varX');
subplot(3,1,2);tri_plot(r,'VY');
subplot(3,1,3);tri_plot(r,'Q3');
end


==> anc/all_passages/functions/tri_solve.m <==
function [r,stages]=tri_solve(alpha,chi,interference,options)
%TRI_SOLVE All analytical correlations with explicit, overridable controls.
% r=tri_solve(alpha,chi,options) applies every supplied field after defaults.
% r=tri_solve(alpha,chi,false,options) additionally specifies interference.
% r=tri_solve(alpha,chi) uses the default configuration; no correction order
% is an accuracy guarantee. A complete tri_options() struct selects baseline.
% C,P,S,T,U are normalized pump moments. All 258 ordered words through degree
% three, raw moments and quadrature tensors are assembled from the same curves.
if nargin<3 || isempty(interference),interference=false;end
structForm=isstruct(interference);
if structForm
    if nargin>=4 && ~isempty(options)
        error('tri:options','Use either a third-argument options struct or a fourth-argument options struct.');
    end
    options=interference;
    if ~isscalar(options),error('tri:options','Options must be a scalar structure.');end
    interference=false;
    if isfield(options,'Interference'),interference=options.Interference;end
elseif nargin<4 || isempty(options)
    options=struct();
end
if ~isstruct(options)||~isscalar(options)
    error('tri:options','Options must be a scalar structure.');
end
o=tri_default_options(alpha,interference,chi);
fields=fieldnames(options);
for k=1:numel(fields)
    name=fields{k};
    if ~isfield(o,name),error('tri:option','Unknown option %s.',name);end
    o.(name)=options.(name);
end
o=unified_options(alpha,chi,o);
if ~structForm && isfield(options,'Interference') && o.Interference~=logical(interference)
    error('tri:interferenceConflict', ...
        'The interference argument and options.Interference disagree. Use one setting or make them equal.');
end
if o.ThirdPumpOnly
    error('tri:allCorrelators', ...
        'tri_solve supplies all correlators: set ThirdPumpOnly=false. Use tri_third for a pump-only calculation.');
end
% Check active dependencies before running any correlation stage.
if o.PhaseOrder>=2 && ~o.AverageClocks
    error('tri:phaseClock', ...
        'PhaseOrder>=2 requires AverageClocks=true. To disable averaging, choose PhaseOrder=0 or 1.');
end
if o.ThirdPhase && (~o.AverageClocks||~o.ClockShifts||~o.TransferMixed)
    error('tri:thirdPhase', ...
        'ThirdPhase requires AverageClocks, ClockShifts and TransferMixed all true; otherwise set ThirdPhase=false.');
end
returnWindow=3*log(4*alpha)+o.ReturnWindow;
returnActive=o.LocalCorrections&&any(chi(:)>=returnWindow(1)&chi(:)<=returnWindow(2));
if returnActive
    selected=[o.ReturnOrderC,o.ReturnOrderP,o.ReturnOrderS,o.ReturnOrderV,o.ReturnOrderT,o.ReturnOrderU];
    if o.NumPassages<2 && (any(selected>0)||o.ReturnDifferenceCorrection)
        error('tri:returnPassages','An active first-return correction requires NumPassages>=2.');
    end
    if o.ReturnDifferenceCorrection && any([o.ReturnOrderC,o.ReturnOrderT,o.ReturnOrderU]~=1)
        error('tri:returnDifference', ...
            'ReturnDifferenceCorrection needs ReturnOrderC, ReturnOrderT and ReturnOrderU all 1; otherwise set it false.');
    end
end
r1=tri_first(alpha,chi,o);
r2=tri_second(alpha,chi,o,r1);
r=tri_third(alpha,chi,o,r2);
clock=tic;
r=tri_named_outputs(tri_all_correlators(r));
r.timing.allCorrelators=toc(clock);
r.info.configuration='User-selected corrections; effective controls are recorded in settings.';
r.info.supportedScope='Equal-time field-operator moments of total degree 0 through 3.';
if nargout>1,stages=struct('first',r1,'second',r2);end
end


==> anc/all_passages/functions/tri_third.m <==
function r=tri_third(alpha,chi,o,second)
%TRI_THIRD All moments through degree three; normalized T,U and accessor.
% r=tri_third(alpha,chi,o,second) reuses an identical second-order calculation.
% An identical first-order result is also accepted; second order is then added.
% o.ThirdPumpOnly=true computes just the pump cubic pair while skipping second-order preparation.
if nargin<3,o=struct();end
if nargin<4,second=[];end
r=unified_run(alpha,chi,o,3,second);
end


==> anc/all_passages/functions/tri_turnkey_selftest.m <==
function report = tri_turnkey_selftest()
%TRI_TURNKEY_SELFTEST Regression checks for the complete public package.
% Run TRI_TURNKEY_SELFTEST after putting this folder on the MATLAB path.
% This uses a few time points and coarse global grids for interface checks.
% It is not a convergence test or an accuracy benchmark of the asymptotics.
% Native MATLAB execution was unavailable in the preparation environment.
started=tic; passed={}; alpha=25; L=log(4*alpha);
chi=[0,L,3*L-1,3*L,3*L+1,4*L];
o=tri_options(); o.NumPassages=4; o.FFTLength=160; o.FFTStep=0.1;
o.NumNodes=9; o.MaxSeparation=2; o.ReportTiming=false;
o.ReturnOrderC=1; o.ReturnOrderP=1; o.ReturnOrderV=1;
o.ReturnOrderT=1; o.ReturnOrderU=1;
o.ReturnDifferenceCorrection=true;

% Direct subtraction and selected difference must give one canonical result.
offOptions=o; offOptions.ReturnDifferenceCorrection=false;
off=tri_third(alpha,chi,offOptions);
r1=tri_first(alpha,chi,o);
r2=tri_second(alpha,chi,o,r1);
on=tri_third(alpha,chi,o,r2);
e=on.local.Return3; mask=e.mask;
expected=(on.C(mask)-e.values.Q3first)/alpha^2;
same(on.Delta(mask),expected,'Integrated return difference');
same(on.T(mask),on.U(mask)+expected,'Corresponding cubic reconstruction');
same(on.Delta,on.T-on.U,'Canonical Delta=T-U');
same(on.Q3,on.C-alpha^2*on.Delta,'Canonical weighted phase');
same(on.Q3(mask),e.values.Q3first,'Local weighted-phase approximation');
same(on.ccc,alpha^3*on.T,'Raw cubic alias');
same(on.cDcc,alpha^3*on.U,'Raw mixed cubic alias');
same(e.values.Tdirect,off.T(mask),'Preserved direct truncation');
same(e.values.DeltaDirect,off.Delta(mask),'Preserved direct difference');
same(on.T(~mask),off.T(~mask),'Outside return window');
same(on.U,off.U,'Difference reconstruction leaves selected U intact');
same(on.P,off.P,'Difference reconstruction leaves second moments intact');
assert(all(on.source.T(mask)==5)&&all(on.source.Delta(mask)==5));
assert(isequal(on.info.returnDifferenceCorrectionApplied,mask));
assert(max(abs(on.Delta(mask)-off.Delta(mask)))>1e-10, ...
    'Correction must change this return example.');
assert(all(r2.source.V(mask)==2)&&r2.local.Return2.orders.V==1);
passed{end+1}='integrated return difference, aliases and unchanged branches';

% Reuse and an independent one-shot call must select exactly the same curves.
oneShot=tri_third(alpha,chi,o);
for name={'C','P','S','T','U','Delta','Q3'}
    same(on.(name{1}),oneShot.(name{1}),['Reuse ' name{1}]);
end
assert(r2.reusedPrevious&&on.reusedPrevious);
passed{end+1}='sequential reuse and one-shot equality';

% The full public entry point must honor supplied options in every stage.
[configured,stages]=tri_solve(alpha,chi,o);
for name={'C','P','S','T','U','Delta','Q3'}
    same(configured.(name{1}),on.(name{1}),['Explicit option forwarding ' name{1}]);
end
assert(isequaln(configured.settings,on.settings));
assert(isequaln(stages.first.settings,on.settings));
assert(isequaln(stages.second.settings,on.settings));
explicit=tri_solve(alpha,chi,false,o);
same(explicit.T,configured.T,'Boolean plus options API');
bad=o;bad.Interference=true;
fails(@()tri_solve(alpha,chi,false,bad),'tri:interferenceConflict');
bad=o;bad.ThirdPumpOnly=true;
fails(@()tri_solve(alpha,chi,bad),'tri:allCorrelators');
bad=o;bad.UnknownOrder=1;
fails(@()tri_solve(alpha,chi,bad),'tri:option');
passed{end+1}='public options reach all stages; explicit conflicts are rejected';


% The master switch and compare policy preserve global output, not stale locals.
masterOptions=o; masterOptions.LocalCorrections=false;
master=tri_third(alpha,chi,masterOptions);
compareOptions=o; compareOptions.LocalPolicy='compare';
compared=tri_third(alpha,chi,compareOptions);
for name={'C','P','S','T','U','Delta','Q3'}
    same(compared.(name{1}),master.(name{1}),['Compare ' name{1}]);
end
assert(isempty(fieldnames(master.local)));
assert(~any(master.info.returnDifferenceCorrectionApplied));
assert(~any(compared.info.returnDifferenceCorrectionApplied));
assert(isfield(compared.local.Return3.values,'DeltaCorrected'));
assert(all(compared.source.T==0)&&all(compared.source.U==0));
passed{end+1}='master-off and compare policy';

% Scalar/no-return calls do not require local data that have not been used.
noReturn=tri_third(alpha,0,o);
assert(~isfield(noReturn.local,'Return3'));
assert(~any(noReturn.info.returnDifferenceCorrectionApplied));
same(noReturn.Delta,noReturn.T-noReturn.U,'Scalar no-return output');
bad=o; bad.ReturnOrderC=0;
fails(@()tri_third(alpha,3*L,bad),'tri:returnDifference');
tri_third(alpha,0,bad); % the unused return dependency must not block this call
changed=o; changed.ReturnDifferenceCorrection=false;
fails(@()tri_third(alpha,chi,changed,r2),'tri:reuse');
incoming=o; incoming.ReturnDifferenceCorrection=false;
incoming.DepletionFromStart=true; incoming.DepletionOrderC=1;
initial=tri_first(alpha,0,incoming);
assert(initial.source.C==1&&initial.local.Depletion1.window(1)==0);
passed{end+1}='scalar, no-return, incoming window and dependency errors';

% Inspect the full default configuration without evaluating all maximum orders.
defaults=tri_default_options(alpha,false,0:1:20);
assert(~defaults.Interference&&defaults.AverageClocks&&defaults.ClockShifts);
assert(defaults.PhaseOrder==4&&defaults.TransferMixed&&defaults.ThirdPhase);
assert(defaults.DepletionOrderC==19&&defaults.DepletionOrderP==23);
assert(defaults.DepletionOrderV==13&&defaults.DepletionOrderT==13&&defaults.DepletionOrderU==13);
assert(defaults.DepletionOrderS==0&&defaults.ReturnOrderS==0&&defaults.ReturnOrderV==1);
assert(defaults.ReturnDifferenceCorrection&&defaults.DepletionFromStart&&~defaults.ThirdPumpOnly);
assert(defaults.ReturnOrderC==1&&defaults.ReturnOrderP==1&&defaults.ReturnOrderT==1&&defaults.ReturnOrderU==1);
assert(defaults.EarlyOrder==0&&strcmp(defaults.LocalPolicy,'replace'));
interferenceDefaults=tri_default_options(alpha,true,[0,2000]);
assert(interferenceDefaults.Interference&&interferenceDefaults.NumPassages>40);
passed{end+1}='complete defaults and automatic passage coverage';

% Exhaustive word catalog and quadrature tensors share the same conventions.
catalog=tri_all_correlators(on);
assert(numel(fieldnames(catalog.all))==258&&numel(fieldnames(catalog.rawAll))==258);
assert(numel(catalog.correlatorWords)==258&&numel(unique(catalog.correlatorWords))==258);
assert(sum(catalog.correlatorDegrees==1)==6&&sum(catalog.correlatorDegrees==2)==36 ...
    &&sum(catalog.correlatorDegrees==3)==216);
same(catalog.all.c_c_c,catalog.T,'Catalog T');
same(catalog.all.cd_c_c,catalog.U,'Catalog U');
same(catalog.rawAll.c_c_c,catalog.ccc,'Raw catalog T');
same(catalog.all.c_cd_c,catalog.U+catalog.C/alpha^2,'Catalog cubic ordering');
same(catalog.all.a_b_c,0.5i*catalog.dS,'Catalog mixed cubic derivative');
same(catalog.Delta,on.Delta,'Preserve directly evaluated difference');
same(catalog.quadrature.mean(5,:),2*alpha*catalog.C,'Pump quadrature mean');
same(reshape(catalog.quadrature.covariance(5,5,:),1,[]),catalog.varX,'Stable amplitude variance');
same(reshape(catalog.quadrature.covariance(6,6,:),1,[]),catalog.VY,'Stable phase variance');
same(reshape(catalog.quadrature.thirdRaw(5,6,6,:),1,[]),2*alpha*catalog.Q3,'Stable symmetrized XYY');
same(catalog.quadrature.thirdRaw,permute(catalog.quadrature.thirdRaw,[2,1,3,4]), ...
    'Symmetric third tensor');
assert(isequal(size(catalog.quadrature.thirdRaw),[6,6,6,numel(chi)]));
assert(isequal(catalog.raw.ccc,catalog.ccc)&&isequal(catalog.normalized.T,catalog.T));
passed{end+1}='all 258 words, aliases and full quadrature tensors';

% An exact coherent-state fixture checks vacuum conventions without propagation.
fixture=struct('alpha',1.4,'chi',0,'level',3,'C',1,'P',1,'S',1, ...
    'T',1,'U',1,'dC',0,'d2C',-1/1.4^2,'dP',0,'dS',0, ...
    'Na',0,'Delta',0,'Q3',1,'varX',1,'VY',1);
fixture=tri_named_outputs(tri_all_correlators(fixture));
same(fixture.quadrature.mean,[0;0;0;0;2.8;0],'Initial coherent mean');
same(fixture.quadrature.covariance,eye(6),'Initial vacuum covariance');
same(fixture.quadrature.thirdCentral,zeros(6,6,6),'Initial Gaussian third cumulants');
same(fixture.Q3,1,'Initial weighted phase');
assert(isfield(fixture.correlators,'cdag_c_c')&&isfield(fixture.rawCorrelators,'a_b_c'));
same(fixture.normalized.ccc,fixture.T,'Obvious normalized cubic name');
passed{end+1}='coherent-state catalog and explicit output names';

report=struct('passed',true,'checks',{passed},'seconds',toc(started), ...
    'scope','Interface and algebra regression; not an asymptotic accuracy benchmark.');
fprintf('tri_turnkey_selftest: %d groups passed in %.3g s.\n',numel(passed),report.seconds);
end

function same(actual,expected,label)
assert(isequal(size(actual),size(expected)),'Shape mismatch: %s',label);
if isempty(actual),return;end
scale=max(1,max(abs(expected(:))));
assert(all(isfinite(actual(:)))&&all(abs(actual(:)-expected(:))<=2e-10*scale), ...
    'Identity failed: %s',label);
end

function fails(call,identifier)
caught=false;
try
    call();
catch err
    caught=true;
    assert(strcmp(err.identifier,identifier), ...
        'Expected error %s; received %s: %s',identifier,err.identifier,err.message);
end
assert(caught,'Expected error was not raised: %s',identifier);
end


==> anc/all_passages/run_trilinear.m <==
% RUN_TRILINEAR Analytical correlations: edit the controls below, then Run.
% alpha is the real initial pump amplitude; tau=g*t; chi=alpha*tau.
alpha = 25;
T = 17;%4*log(4*alpha);                       % final requested tau
grid_points = 2000;           % number of intervals when dt=T/grid_points
dt = T/grid_points;           % alternatively enter a tau step directly

interference = false;         % true includes cross-passage interference (slower)
makePlots = false;
checkPassageCoverage = true;  % report an inconsistent time/count; never changes either

%% Correction controls: these values are passed to the solver as written.
% More perturbative terms do not guarantee smaller error. Change an order
% and compare the resulting curves to check its effect.
% C=<c>/alpha, P=<c^dagger c>/alpha^2, S=<cc>/alpha^2, V=Var(Yc),
% T=<ccc>/alpha^3, U=<c^dagger cc>/alpha^3; vacuum Var(Yc)=1.
% Order 0 turns OFF that local replacement; it retains the global formula.
% Other enabled mechanisms can still affect the same observable.
options = struct();
options.Interference = interference;
options.MaxSeparation = 2;     % 0,2,4,...; passage-index separation, if interference

% Independent global mechanisms. Local replacements below supersede these
% inside their windows; local and global corrections are not added twice.
options.AverageClocks = true;%true;  % average over the coherent pump's number distribution
options.ClockShifts = true;%true;    % observable-dependent shifts of the sector clocks
options.PhaseOrder = 4;%4;        % 0:S=P; 1:VY=P; 2:derivative phase;
                              % 3:add finite b^-2 terms; 4:also finite b^-4 terms
% PhaseOrder>=2 requires AverageClocks=true.
options.TransferMixed = true;%true; % differential identity transfers the selected C to U
% With local U order 0, TransferMixed can still transfer a locally corrected C.
options.ThirdPhase = true;%true;    % approximate global Q3, reconstructing T from U
% ThirdPhase requires AverageClocks, ClockShifts and TransferMixed all true.
% To disable clock averaging, also choose PhaseOrder=0 or 1 and ThirdPhase=false.

% First-depletion local expansions: integer truncation orders.
options.LocalCorrections = true;%true; % master switch for every local/early replacement
options.DepletionOrderC = 19;  % 0..19
options.DepletionOrderP = 23;  % 0..23
options.DepletionOrderV = 13;  % 0..13; VY, the phase quadrature variance
options.DepletionOrderT = 13;  % 0..13
options.DepletionOrderU = 13;  % 0..13
options.DepletionOrderS = 0;   % 0..14; OPTIONAL paired shortcut, explained below
% S is always reconstructed as P+(1-VY)/(2*alpha^2).
% For DepletionOrderS=q>0, set DepletionOrderP=0 and DepletionOrderV=0,
% or explicitly set them to q and q-1. The shortcut evaluates that P/V pair.
% Its order is therefore not an independent correction added to P and VY.

% First-return local expansions: 0=off, 1=include the first correction.
options.ReturnOrderC = 1;
options.ReturnOrderP = 1;
options.ReturnOrderV = 1;
options.ReturnOrderT = 1;
options.ReturnOrderU = 1;
options.ReturnOrderS = 0;      % paired shortcut: P=1, V=0; no V1 correction
% To use ReturnOrderS=1, set ReturnOrderP=0 (or 1) and ReturnOrderV=0.
options.ReturnDifferenceCorrection = true;
% Requires ReturnOrderC=ReturnOrderT=ReturnOrderU=1. Set this false before
% switching any of those three orders off. It corrects Delta=T-U and then T;
% it does not supply complete second-order corrections to T/U on first return.

% Local assembly and windows, in chi. 'compare' computes local alternatives
% in analytical.local but leaves the final curves on their global formulas.
options.LocalPolicy = 'replace'; % 'replace' or 'compare'
options.DepletionFromStart = true;
options.DepletionWindow = [-2,log(4*alpha)]; % offsets from log(4*alpha)
% DepletionFromStart=true overrides ONLY the first endpoint to start at chi=0.
% Set it false to use both DepletionWindow endpoints as entered.
options.ReturnWindow = [1-log(4*alpha),2];    % offsets from 3*log(4*alpha)
options.EarlyOrder = 0;           % 0=off; 1..8 separate fixed-chi expansion of C/P/VY
options.EarlyEnd = 2.5;           % 0<EarlyEnd<=2.5, initial interval [0,EarlyEnd]
% For EarlyOrder>0 with replacement, make the early and passage intervals
% disjoint. In particular, disable DepletionFromStart and adjust the window.

% Passage coverage and numerical evaluation settings; these are not fit data.
options.NumPassages = 48;      % increase for longer trajectories
% One depletion OR one return counts as one passage. This count is used as
% entered. Active first-return corrections require at least 2.
% Nominal coverage: T ~= 2*NumPassages*log(4*alpha)/alpha (T is tau).
% Clock averaging and packet tails prevent this from being an exact cutoff.
options.NumNodes = [];        % [] selects 97 for alpha<35, 65 for <75, else 33
options.FFTLength = 320;
options.FFTStep = 80/4096;
options.ThirdPumpOnly = false; % keep false here: this command supplies ALL correlators
options.Verbose = false;       % detailed core progress
options.ReportTiming = true;  % time for each correlation order


%% Calculation: no additional settings below this line.
validateattributes(alpha,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(T,{'numeric'},{'scalar','real','finite','nonnegative'});
validateattributes(dt,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(makePlots,{'logical','numeric'},{'scalar','real','finite'});
assert(any(makePlots==[0,1]),'makePlots must be true or false.');
% validateattributes(shortTimeComparison,{'logical','numeric'},{'scalar','real','finite'});
% assert(any(shortTimeComparison==[0,1]),'shortTimeComparison must be true or false.');
validateattributes(checkPassageCoverage,{'logical','numeric'},{'scalar','real','finite'});
assert(any(checkPassageCoverage==[0,1]),'checkPassageCoverage must be true or false.');
alpha=double(alpha);
tau = 0:double(dt):double(T);
chi = alpha*tau;               % identical grid convention to the numerical solver
chiMax = alpha*T;
dchi = alpha*dt;

% This is a scope warning, not an automatic change of truncation or windows.
% The threshold is a conservative comparison diagnostic, not an error bound.
if alpha<=10 && options.LocalCorrections && strcmpi(options.LocalPolicy,'replace')
    trilinear_high_order = max([options.DepletionOrderC,options.DepletionOrderP, ...
        options.DepletionOrderV,options.DepletionOrderT,options.DepletionOrderU, ...
        options.DepletionOrderS])>=9;
    trilinear_depletion_end = min(chi(end),log(4*alpha)+options.DepletionWindow(2));
    if trilinear_high_order && trilinear_depletion_end>log(4*alpha)+2
        warning('tri:smallAlphaDepletionWindow', ...
            ['High-order depletion corrections are being extended far past the ', ...
             'first depletion at alpha=%g. Their series can grow even with ', ...
             'accurate integration.'],alpha);% For a short-time comparison set ', ...
             %'shortTimeComparison=true; this changes only the time grid.'],alpha);
    end
end

% Editor section execution can make mfilename point to an Editor_* temporary
% copy. Find the saved package before adding its functions directory.
trilinear_candidates = {fileparts(mfilename('fullpath'))};
if usejava('desktop')
    try
        trilinear_editor_file = matlab.desktop.editor.getActiveFilename;
        if ~isempty(trilinear_editor_file)
            trilinear_candidates{end+1} = fileparts(trilinear_editor_file);
        end
    catch
        % Saved-script, MATLAB-path and current-folder candidates still work.
    end
end
trilinear_candidates{end+1} = fileparts(which('run_trilinear'));
trilinear_candidates{end+1} = pwd;
trilinear_folder = '';
for trilinear_candidate_index = 1:numel(trilinear_candidates)
    trilinear_candidate = trilinear_candidates{trilinear_candidate_index};
    if ~isempty(trilinear_candidate) && ...
            isfile(fullfile(trilinear_candidate,'functions','tri_solve.m'))
        trilinear_folder = trilinear_candidate;
        addpath(fullfile(trilinear_folder,'functions'),'-begin');
        break
    end
end
if isempty(trilinear_folder)
    trilinear_solver_file = which('tri_solve');
    if isempty(trilinear_solver_file)
        error('tri:packageFolder', ...
            ['Cannot find functions/tri_solve.m. Save run_trilinear.m beside ', ...
             'its functions folder, then run the saved file.']);
    end
    trilinear_folder = fileparts(fileparts(trilinear_solver_file));
end

passageCoverage = [];
if checkPassageCoverage
    passageCoverage = tri_passage_coverage(alpha,chi,options);
end

analytical_timer = tic;
analytical = tri_solve(alpha,chi,options);
analytical.timing.total = toc(analytical_timer);
result = analytical;

% Every field moment is normalized by alpha^(operator degree).
correlations = result.correlators;
raw_correlations = result.rawCorrelators;
quadratures = result.quadratureNamed;
quadrature_tensors = result.quadrature;
correlator_names = result.correlatorCatalog.fieldNames;
c = result.C;                  % <c>/alpha
cc = result.S;                 % <cc>/alpha^2
cdagc = result.P;              % <c^dagger c>/alpha^2
ccc = result.T;                % <ccc>/alpha^3
cdagcc = result.U;             % <c^dagger cc>/alpha^3
cDc = cdagc; cDcc = cdagcc;    % equivalent normalized names in the numerics
ab = result.normalized.ab;
abc = result.normalized.abc;
ab_cdag = result.normalized.ab_cdag;
na_c = result.normalized.na_c;
na = result.normalized.na;
nb = result.normalized.nb;
Delta = result.Delta;
Q3 = result.Q3;
varX = result.varX;
VY = result.VY;
Nfl = result.Nfl;
M = result.M;
r = result; r3 = result;

if makePlots,tri_show_plots(analytical);end
fprintf('Analytical calculation finished in %.3g s.\n',analytical.timing.total);
fprintf('All 258 normalized moments: correlations; unnormalized: raw_correlations.\n');
fprintf('Applied controls: analytical.settings. Examples: ccc, cdagcc, Delta.\n');


% For a separate numerical comparison, use the sibling brute_force_numerics.m
% with these same alpha, T and dt values. The analytical solver never calls it.


==> anc/coefficient_generation/trilinear_bch_generator.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "15a41d13f5e3",
   "metadata": {},
   "source": [
    "# Exact BCH coefficients for an arbitrary moment\n",
    "\n",
    "**Python 3.9 or newer. No required packages.** If already installed, `gmpy2` accelerates the integer arithmetic; otherwise Python integers give exactly the same results.\n",
    "\n",
    "## How to use\n",
    "\n",
    "1. Keep this notebook and the converter notebook in the same working folder.\n",
    "2. Set `START_STATE = (d,n,p,q)` in the code cell below. Choose `ALPHA_MIN` and `ALPHA_MAX`, then **Run All**.\n",
    "3. These are **inverse-alpha row labels**, not numerical pump amplitudes. For example, label `2` multiplies `alpha**(-2)`. Wrong-parity labels are skipped automatically. The default range `1..10` includes the first five positive rows of either parity.\n",
    "4. The notebook writes `bch_coefficients/results_su11_d..._n..._p..._q....json` and a matching `.metadata.json`. **Keep both files together.** Open the converter notebook, set its `INPUT_FILE` to the printed JSON path, and Run All. The default paths in these two notebooks already match.\n",
    "5. To calculate more orders, increase `ALPHA_MAX` and rerun. To pause, use **Interrupt Kernel**, then rerun unchanged settings to resume. Progress includes the BCH order, completed rows and an estimated remaining time. Compilation also reports progress. Increase high orders gradually; integer sizes and computation time grow rapidly.\n",
    "\n",
    "## What the tuple means\n",
    "\n",
    "The daughters start in vacuum and the pump in a coherent state with **real** displacement alpha. The convention is\n",
    "\\[\n",
    "U(\\tau)=e^{\\tau G},\\qquad G=a^\\dagger b^\\dagger c-ab c^\\dagger,\n",
    "\\qquad \\chi=\\alpha\\tau,\\quad \\tau=gt.\n",
    "\\]\n",
    "The tuple represents\n",
    "\\[\n",
    "O=K_d N^n(c^\\dagger)^p c^q,\\qquad\n",
    "K_d=\\begin{cases}(a^\\dagger b^\\dagger)^d,&d\\ge0,\\\\(ab)^{-d},&d<0,\\end{cases}\n",
    "\\quad N=n_a=n_b.\n",
    "\\]\n",
    "`d` is any integer; `n,p,q` are nonnegative integers. **The ordinary power `N**n` is to the right of `K_d`.** It is not a falling factorial. For example, `(-1,1,0,0)` means `<ab N>`, whereas `<N ab> = <ab N>-<ab>`.\n",
    "\n",
    "| Moment | `START_STATE` |\n",
    "|---|---|\n",
    "| `<c>` | `(0,0,0,1)` |\n",
    "| `<c²>` | `(0,0,0,2)` |\n",
    "| `<c†c>` | `(0,0,1,1)` |\n",
    "| `<c³>` | `(0,0,0,3)` |\n",
    "| `<c†c²>` | `(0,0,1,2)` |\n",
    "| `<c†²c²>` | `(0,0,2,2)` |\n",
    "| `<c†c³>` | `(0,0,1,3)` |\n",
    "| `<c⁴>` | `(0,0,0,4)` |\n",
    "| `<ab n_c>` | `(-1,0,1,1)` |\n",
    "| `<ab>` | `(-1,0,0,0)` |\n",
    "| `<n_a>`, `<n_a²>` | `(0,1,0,0)`, `(0,2,0,0)` |\n",
    "| `<n_a n_c>` | `(0,1,1,1)` |\n",
    "| `<a²b²>` | `(-2,0,0,0)` |\n",
    "| `<abc>`, `<abc†>` | `(-1,0,0,1)`, `(-1,0,1,0)` |\n",
    "| `<ab c²>`, `<ab c†²>` | `(-1,0,0,2)`, `(-1,0,2,0)` |\n",
    "| `<n_a c>`, `<n_a c²>` | `(0,1,0,1)`, `(0,1,0,2)` |\n",
    "| Identity | `(0,0,0,0)` |\n",
    "\n",
    "This basis covers arbitrary moments on the paired daughter subspace by normal ordering and linear combinations. For example `<a†²a²>=<N²>-<N>`. Moments that change the daughter number difference vanish for this initial state. The program evaluates one tuple at a time; it does not parse arbitrary operator strings.\n",
    "\n",
    "## Output and automatic baselines\n",
    "\n",
    "The coefficient file retains the layout `{ \"row_label\": [integer, integer, ...] }`. Its integers are now **physical signed BCH derivatives**, with every internal zero kept in its correct time position. If the metadata gives offset `L` for row `k`, its contribution is\n",
    "\\[\n",
    "\\alpha^{-k}\\sum_{j\\ge0}a_{k,j}\\frac{\\chi^{L+2j}}{(L+2j)!}.\n",
    "\\]\n",
    "Only leading zeros are removed, with `L` adjusted accordingly. Do **not** take absolute values or apply another alternating sign. In this convention `<c>=alpha-alpha*tau²/2+...` and `<ab>=+alpha*tau+...`; the separate MATLAB plus-H convention has a different daughter phase.\n",
    "\n",
    "All omitted lower rows, including positive powers of alpha and finite polynomial pieces, are also calculated and stored in the metadata. The converter uses them to construct the **complete baseline for any tuple**, so no moment-specific baseline is entered by hand. The metadata also contains the required frequencies, polynomial degrees, offsets and checksums.\n",
    "\n",
    "The adjacency/wavefront algorithm is retained. The fixes preserve signs and zero positions, include `n` in the harmonic bounds, terminate zero/identity rows, and protect caches from incompatible inputs. Old unsigned files and old pickle caches are not silently reused; start this generator in its new default `bch_coefficients` directory. A converter compatibility route remains available for the ten recognized legacy moment families.\n",
    "\n",
    "Interrupting normally preserves a completed BCH step. A forced process kill during the two-file publication can leave a mismatched JSON/metadata pair; the code detects this rather than using it. Keep a matching backup pair or use a fresh output directory in that case. Load only locally generated trusted pickle caches.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cfcdef46e62f",
   "metadata": {},
   "source": [
    "from __future__ import annotations\n",
    "\n",
    "# USER SETTINGS -- inverse-alpha row labels, not a numerical pump amplitude.\n",
    "START_STATE = (-1, 0, 1, 1)   # <ab n_c>; see the tuple table above.\n",
    "ALPHA_MIN = 1\n",
    "ALPHA_MAX = 10\n",
    "OUTPUT_DIR = \"bch_coefficients\"\n",
    "CHECKPOINT_SECONDS = 60\n",
    "PROGRESS_SECONDS = 5\n",
    "HOLDOUT_TERMS = 3            # Extra exact recurrence checks; at least 1.\n",
    "\n",
    "\"\"\"Signed BCH coefficients from the original SU(1,1) adjacency/wavefront VM.\n",
    "\n",
    "Python 3.9+, standard library; gmpy2 is used when installed. The operator is\n",
    "K_d N**n (c_dagger)**p c**q, N=n_a=n_b on the daughter-pair subspace,\n",
    "K_d=K_plus**d for d>=0 and K_minus**(-d) for d<0. N**n is to the RIGHT\n",
    "of K_d; it is an ordinary power, not a falling factorial. G=K_plus*c-K_minus*c_dagger.\n",
    "Physical Heisenberg coefficients are <[...[O,G],G]...>. The cached VM keeps\n",
    "its original [G,O] convention, so extraction multiplies by (-1)**BCH_order.\n",
    "\"\"\"\n",
    "import hashlib\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "import pickle\n",
    "import signal\n",
    "import sys\n",
    "import tempfile\n",
    "import threading\n",
    "import time\n",
    "from collections import defaultdict, deque\n",
    "from contextlib import contextmanager\n",
    "from functools import lru_cache\n",
    "from pathlib import Path\n",
    "\n",
    "try:\n",
    "    import gmpy2\n",
    "    MPZ = gmpy2.mpz\n",
    "    HAS_GMPY2 = True\n",
    "except ImportError:\n",
    "    MPZ = int\n",
    "    HAS_GMPY2 = False\n",
    "\n",
    "if hasattr(sys, \"set_int_max_str_digits\"):\n",
    "    sys.set_int_max_str_digits(0)\n",
    "\n",
    "GENERATOR_VERSION = 3\n",
    "SCHEMA = \"trilinear-bch-coefficients-v3\"\n",
    "CACHE_SCHEMA = \"trilinear-bch-vm-cache-v3\"\n",
    "BASIS = \"K_d N^n (cdag)^p c^q; K_d=Kplus^d if d>=0 else Kminus^(-d); N=na\"\n",
    "CONVENTION = \"G=adag*bdag*c-a*b*cdag; physical nested commutator [O,G]\"\n",
    "\n",
    "\n",
    "@lru_cache(maxsize=None)\n",
    "def mult_Kplus_left(d, n):\n",
    "    if d >= 0:\n",
    "        return ((d + 1, n, 1),)\n",
    "    w = -d\n",
    "    return ((d + 1, n + 2, 1), (d + 1, n + 1, -2 * (w - 1)),\n",
    "            (d + 1, n, (w - 1) ** 2))\n",
    "\n",
    "\n",
    "@lru_cache(maxsize=None)\n",
    "def mult_Kplus_right(d, n):\n",
    "    if d >= 0:\n",
    "        return tuple((d + 1, k, math.comb(n, k)) for k in range(n + 1))\n",
    "    return tuple((d + 1, k, math.comb(n + 2, k)) for k in range(n + 3))\n",
    "\n",
    "\n",
    "@lru_cache(maxsize=None)\n",
    "def mult_Kminus_left(d, n):\n",
    "    if d <= 0:\n",
    "        return ((d - 1, n, 1),)\n",
    "    return ((d - 1, n + 2, 1), (d - 1, n + 1, 2 * d), (d - 1, n, d ** 2))\n",
    "\n",
    "\n",
    "@lru_cache(maxsize=None)\n",
    "def mult_Kminus_right(d, n):\n",
    "    if d <= 0:\n",
    "        return tuple((d - 1, k, (-1) ** (n - k) * math.comb(n, k))\n",
    "                     for k in range(n + 1))\n",
    "    return tuple((d - 1, k + 2, (-1) ** (n - k) * math.comb(n, k))\n",
    "                 for k in range(n + 1))\n",
    "\n",
    "\n",
    "@lru_cache(maxsize=None)\n",
    "def commutator_Kplus(d, n):\n",
    "    result = defaultdict(int)\n",
    "    for dp, np, value in mult_Kplus_left(d, n):\n",
    "        result[dp, np] += value\n",
    "    for dp, np, value in mult_Kplus_right(d, n):\n",
    "        result[dp, np] -= value\n",
    "    return tuple((dp, np, value) for (dp, np), value in result.items() if value)\n",
    "\n",
    "\n",
    "@lru_cache(maxsize=None)\n",
    "def commutator_Kminus(d, n):\n",
    "    result = defaultdict(int)\n",
    "    for dp, np, value in mult_Kminus_right(d, n):\n",
    "        result[dp, np] += value\n",
    "    for dp, np, value in mult_Kminus_left(d, n):\n",
    "        result[dp, np] -= value\n",
    "    return tuple((dp, np, value) for (dp, np), value in result.items() if value)\n",
    "\n",
    "\n",
    "def _integer(value, name, minimum=None):\n",
    "    if isinstance(value, bool) or not isinstance(value, int):\n",
    "        raise ValueError(name + \" must be an integer\")\n",
    "    if minimum is not None and value < minimum:\n",
    "        raise ValueError(name + \" must be at least \" + str(minimum))\n",
    "    return value\n",
    "\n",
    "\n",
    "def validate_start_tuple(start_tuple):\n",
    "    if not isinstance(start_tuple, (tuple, list)) or len(start_tuple) != 4:\n",
    "        raise ValueError(\"start_tuple must be (d,n,p,q), with four integers\")\n",
    "    d, n, p, q = (_integer(v, \"start_tuple entry\") for v in start_tuple)\n",
    "    if min(n, p, q) < 0:\n",
    "        raise ValueError(\"n,p,q must be nonnegative; only d can be negative\")\n",
    "    return d, n, p, q\n",
    "\n",
    "\n",
    "def row_spec(label, start_tuple, first_bch_order=None):\n",
    "    \"\"\"Safe exact denominator envelope for an arbitrary supported tuple.\n",
    "\n",
    "    m=(label+p+q)/2 counts pump contractions; s=abs(d)+n. The largest\n",
    "    harmonic is 2(s+m). Harmonic 2j has polynomial degree at most\n",
    "    2m-2max(0,j-s). A zero-frequency polynomial can have degree <=2m.\n",
    "    Base zero records its finite Taylor prefix, with convention 0**0=1.\n",
    "    These are safe bounds, not a claim that every allowed pole occurs.\n",
    "    \"\"\"\n",
    "    d, n, p, q = validate_start_tuple(start_tuple)\n",
    "    _integer(label, \"row label\")\n",
    "    h = p + q\n",
    "    if label < -h or (label + h) % 2:\n",
    "        raise ValueError(\"Row label has the wrong parity or lies below -(p+q)\")\n",
    "    contraction = (label + h) // 2\n",
    "    spin = abs(d) + n\n",
    "    parity = d % 2\n",
    "    natural = max(0, label + abs(d + p - q))\n",
    "    natural += (parity - natural) % 2\n",
    "    first = natural if first_bch_order is None else _integer(first_bch_order, \"first BCH order\", 0)\n",
    "    if first < natural or first % 2 != parity:\n",
    "        raise ValueError(\"Invalid first BCH order for this row\")\n",
    "    zero_count = max(0, (2 * contraction - first) // 2 + 1)\n",
    "    positive_bases = [4 * j * j for j in range(1, spin + contraction + 1)]\n",
    "    positive_degrees = [2 * contraction - 2 * max(0, j - spin)\n",
    "                        for j in range(1, spin + contraction + 1)]\n",
    "    bases = ([0] if zero_count else []) + positive_bases\n",
    "    degrees = ([zero_count - 1] if zero_count else []) + positive_degrees\n",
    "    return {\"alpha_power\": -label, \"factorial_shift\": first,\n",
    "            \"first_bch_order\": first, \"natural_first_bch_order\": natural,\n",
    "            \"time_parity\": parity, \"bases\": bases, \"degrees\": degrees,\n",
    "            \"scale\": \"1\", \"zero_base_multiplicity\": zero_count,\n",
    "            \"recurrence_dimension\": sum(v + 1 for v in degrees),\n",
    "            \"contraction_order\": contraction, \"initial_su11_degree\": spin}\n",
    "\n",
    "\n",
    "def _digest_object(value):\n",
    "    return hashlib.sha256(json.dumps(value, sort_keys=True, separators=(\",\", \":\")).encode(\"utf-8\")).hexdigest()\n",
    "\n",
    "\n",
    "def _atomic_bytes(path, data):\n",
    "    path = Path(path)\n",
    "    descriptor, name = tempfile.mkstemp(prefix=path.name + \".\", suffix=\".tmp\", dir=str(path.parent))\n",
    "    temporary = Path(name)\n",
    "    try:\n",
    "        with os.fdopen(descriptor, \"wb\") as stream:\n",
    "            stream.write(data)\n",
    "            stream.flush()\n",
    "            os.fsync(stream.fileno())\n",
    "        os.replace(str(temporary), str(path))\n",
    "    finally:\n",
    "        temporary.unlink(missing_ok=True)\n",
    "\n",
    "\n",
    "def _atomic_json(path, value):\n",
    "    data = (json.dumps(value, indent=2, ensure_ascii=True) + \"\\n\").encode(\"ascii\")\n",
    "    _atomic_bytes(path, data)\n",
    "    return hashlib.sha256(data).hexdigest()\n",
    "\n",
    "\n",
    "def _atomic_pickle(path, value):\n",
    "    _atomic_bytes(path, pickle.dumps(value, protocol=4))\n",
    "\n",
    "\n",
    "def _read_pickle(path, identity, phase):\n",
    "    # Only versioned files produced in this output directory are considered.\n",
    "    # Never point output_dir at an untrusted directory of supplied pickle files.\n",
    "    with Path(path).open(\"rb\") as stream:\n",
    "        value = pickle.load(stream)\n",
    "    if (not isinstance(value, dict) or value.get(\"cache_schema\") != CACHE_SCHEMA\n",
    "            or value.get(\"identity\") != identity or value.get(\"phase\") != phase):\n",
    "        raise ValueError(\"Incompatible cache identity: \" + str(path) + \". Use a new output directory.\")\n",
    "    return value\n",
    "\n",
    "\n",
    "@contextmanager\n",
    "def _defer_interrupt():\n",
    "    \"\"\"Keep short state commits consistent when Ctrl-C arrives mid-commit.\"\"\"\n",
    "    pending = []\n",
    "    use_signal = threading.current_thread() is threading.main_thread()\n",
    "    previous = None\n",
    "    if use_signal:\n",
    "        previous = signal.getsignal(signal.SIGINT)\n",
    "        def handler(signum, frame):\n",
    "            pending.append((signum, frame))\n",
    "        signal.signal(signal.SIGINT, handler)\n",
    "    try:\n",
    "        yield\n",
    "    finally:\n",
    "        if use_signal:\n",
    "            signal.signal(signal.SIGINT, previous)\n",
    "        if pending:\n",
    "            raise KeyboardInterrupt\n",
    "\n",
    "\n",
    "class _DirectoryLock:\n",
    "    def __init__(self, path):\n",
    "        self.path = Path(path)\n",
    "    def __enter__(self):\n",
    "        try:\n",
    "            with self.path.open(\"x\", encoding=\"ascii\") as stream:\n",
    "                stream.write(\"pid={}\\n\".format(os.getpid()))\n",
    "        except FileExistsError:\n",
    "            raise RuntimeError(\"Generator is locked: {}. After a forced kernel kill, confirm the old process \"\n",
    "                               \"has stopped before removing this lock file.\".format(self.path)) from None\n",
    "        return self\n",
    "    def __exit__(self, *args):\n",
    "        if self.path.exists():\n",
    "            self.path.unlink()\n",
    "\n",
    "\n",
    "def _graph(start_tuple, maximum_contraction, output_dir, checkpoint_seconds, progress_seconds, callback):\n",
    "    d0, n0, p0, q0 = start_tuple\n",
    "    identity = {\"version\": GENERATOR_VERSION, \"basis\": BASIS,\n",
    "                \"start_d\": d0, \"start_n\": n0, \"maximum_contraction\": maximum_contraction}\n",
    "    key = _digest_object(identity)[:16]\n",
    "    final_path = output_dir / (\"vm_v3_map_\" + key + \".pkl\")\n",
    "    work_path = output_dir / (\"vm_v3_map_\" + key + \".working.pkl\")\n",
    "    if final_path.exists():\n",
    "        saved = _read_pickle(final_path, identity, \"graph_complete\")\n",
    "        print(\"Loaded checked adjacency cache: {} states.\".format(len(saved[\"states\"])), flush=True)\n",
    "        return saved\n",
    "    if work_path.exists():\n",
    "        graph = _read_pickle(work_path, identity, \"graph_working\")\n",
    "        print(\"Resuming adjacency construction: {} processed, {} discovered.\".format(\n",
    "            graph[\"processed_count\"], len(graph[\"states\"])), flush=True)\n",
    "    else:\n",
    "        graph = {\"cache_schema\": CACHE_SCHEMA, \"identity\": identity, \"phase\": \"graph_working\",\n",
    "                 \"states\": [(d0, n0, 0)], \"state_to_id\": {(d0, n0, 0): 0},\n",
    "                 \"adj_const\": [[]], \"adj_p\": [[]], \"adj_q\": [[]],\n",
    "                 \"queue\": deque([0]), \"processed_count\": 0}\n",
    "    last_save = last_progress = time.monotonic()\n",
    "    def save():\n",
    "        _atomic_pickle(work_path, graph)\n",
    "    try:\n",
    "        while graph[\"queue\"]:\n",
    "            src = graph[\"queue\"][0]\n",
    "            d, n, contraction = graph[\"states\"][src]\n",
    "            # Calculate neighbors before mutating the shared graph.\n",
    "            constant = [((dp, np, contraction), int(c))\n",
    "                        for dp, np, c in commutator_Kplus(d, n) + commutator_Kminus(d, n) if c]\n",
    "            p_edges = []\n",
    "            q_edges = []\n",
    "            if contraction < maximum_contraction:\n",
    "                p_edges = [((dp, np, contraction + 1), contraction, d, int(c))\n",
    "                           for dp, np, c in mult_Kplus_left(d, n) if c]\n",
    "                q_edges = [((dp, np, contraction + 1), contraction, d, int(c))\n",
    "                           for dp, np, c in mult_Kminus_right(d, n) if c]\n",
    "            with _defer_interrupt():\n",
    "                def get_id(state):\n",
    "                    old = graph[\"state_to_id\"].get(state)\n",
    "                    if old is not None:\n",
    "                        return old\n",
    "                    new = len(graph[\"states\"])\n",
    "                    graph[\"states\"].append(state)\n",
    "                    graph[\"state_to_id\"][state] = new\n",
    "                    graph[\"adj_const\"].append([])\n",
    "                    graph[\"adj_p\"].append([])\n",
    "                    graph[\"adj_q\"].append([])\n",
    "                    graph[\"queue\"].append(new)\n",
    "                    return new\n",
    "                graph[\"adj_const\"][src] = [(get_id(state), c) for state, c in constant]\n",
    "                graph[\"adj_p\"][src] = [(get_id(state), k, dd, c) for state, k, dd, c in p_edges]\n",
    "                graph[\"adj_q\"][src] = [(get_id(state), k, dd, c) for state, k, dd, c in q_edges]\n",
    "                graph[\"queue\"].popleft()\n",
    "                graph[\"processed_count\"] += 1\n",
    "            now = time.monotonic()\n",
    "            if now - last_save >= checkpoint_seconds:\n",
    "                save()\n",
    "                last_save = now\n",
    "            if now - last_progress >= progress_seconds:\n",
    "                event = {\"phase\": \"graph\", \"processed_states\": graph[\"processed_count\"],\n",
    "                         \"discovered_states\": len(graph[\"states\"])}\n",
    "                print(\"Adjacency: {processed_states} processed / {discovered_states} discovered.\".format(**event), flush=True)\n",
    "                if callback is not None:\n",
    "                    callback(event)\n",
    "                last_progress = now\n",
    "    except KeyboardInterrupt:\n",
    "        save()\n",
    "        print(\"Paused while building adjacency; its exact completed-node checkpoint was saved.\", flush=True)\n",
    "        raise\n",
    "    graph[\"phase\"] = \"graph_complete\"\n",
    "    graph.pop(\"queue\", None)\n",
    "    _atomic_pickle(final_path, graph)\n",
    "    if work_path.exists():\n",
    "        work_path.unlink()\n",
    "    print(\"Adjacency ready: {} states.\".format(len(graph[\"states\"])), flush=True)\n",
    "    return graph\n",
    "\n",
    "\n",
    "def _checked_existing(raw_path, metadata_path, start_tuple):\n",
    "    if not raw_path.exists() and not metadata_path.exists():\n",
    "        return {}, {}\n",
    "    if not raw_path.exists() or not metadata_path.exists():\n",
    "        raise ValueError(\"Existing coefficients lack their matching signed v3 metadata. \"\n",
    "                         \"Old unsigned results are not reused: choose a new output directory.\")\n",
    "    raw_bytes = raw_path.read_bytes()\n",
    "    raw = json.loads(raw_bytes.decode(\"ascii\"))\n",
    "    metadata = json.loads(metadata_path.read_text(encoding=\"utf-8\"))\n",
    "    if (metadata.get(\"schema\") != SCHEMA or metadata.get(\"generator_version\") != GENERATOR_VERSION\n",
    "            or metadata.get(\"start_tuple\") != list(start_tuple)\n",
    "            or metadata.get(\"tuple_basis\") != BASIS or metadata.get(\"coefficients_signed\") is not True\n",
    "            or metadata.get(\"raw_sha256\") != hashlib.sha256(raw_bytes).hexdigest()):\n",
    "        raise ValueError(\"Existing results/metadata have an incompatible identity or digest. \"\n",
    "                         \"Do not mix old unsigned data with this generator; use a new output directory.\")\n",
    "    if not isinstance(raw, dict):\n",
    "        raise ValueError(\"Coefficient JSON must be a top-level integer-label object\")\n",
    "    entries = {}\n",
    "    for key, coefficients in raw.items():\n",
    "        label = int(key)\n",
    "        if key != str(label) or not isinstance(coefficients, list) or any(\n",
    "                isinstance(v, bool) or not isinstance(v, int) for v in coefficients):\n",
    "            raise ValueError(\"Malformed exact integer coefficient row: \" + str(key))\n",
    "        spec = metadata.get(\"rows\", {}).get(key)\n",
    "        if not spec or spec.get(\"alpha_power\") != -label or spec.get(\"scale\") != \"1\":\n",
    "            raise ValueError(\"Missing or incompatible signed specification for row \" + key)\n",
    "        entries[label] = {\"coefficients\": coefficients, \"spec\": spec}\n",
    "    for key, entry in metadata.get(\"baseline_rows\", {}).items():\n",
    "        label = int(key)\n",
    "        if label not in entries:\n",
    "            entries[label] = entry\n",
    "    for label, entry in entries.items():\n",
    "        spec = entry[\"spec\"]\n",
    "        coefficients = entry[\"coefficients\"]\n",
    "        if not isinstance(coefficients, list) or any(\n",
    "                isinstance(v, bool) or not isinstance(v, int) for v in coefficients):\n",
    "            raise ValueError(\"Baseline coefficients must be exact integer lists\")\n",
    "        expected = row_spec(label, start_tuple, spec[\"factorial_shift\"])\n",
    "        for key in expected:\n",
    "            if spec.get(key) != expected[key]:\n",
    "                raise ValueError(\"Row {} cache mathematical specification changed: {}\".format(label, key))\n",
    "        if spec.get(\"coefficient_count\") != len(entry[\"coefficients\"]):\n",
    "            raise ValueError(\"Row coefficient count disagrees with its metadata\")\n",
    "        if spec.get(\"coefficient_sha256\") != _digest_object(coefficients):\n",
    "            raise ValueError(\"Row/baseline coefficient digest disagrees with its metadata\")\n",
    "    return entries, raw\n",
    "\n",
    "\n",
    "def _row_finished(history, spec, holdout_terms):\n",
    "    first = next((i for i, value in enumerate(history) if value), None)\n",
    "    natural_dimension = spec[\"recurrence_dimension\"]\n",
    "    if first is None:\n",
    "        return len(history) >= max(1, natural_dimension + holdout_terms)\n",
    "    actual_first = spec[\"factorial_shift\"] + 2 * first\n",
    "    zeros_remaining = max(0, (2 * spec[\"contraction_order\"] - actual_first) // 2 + 1)\n",
    "    positive_dimension = natural_dimension - spec[\"zero_base_multiplicity\"]\n",
    "    return len(history) - first >= max(1, positive_dimension + zeros_remaining + holdout_terms)\n",
    "\n",
    "\n",
    "def _finish_row(label, history, start_tuple, holdout_terms):\n",
    "    natural = row_spec(label, start_tuple)\n",
    "    first = next((i for i, value in enumerate(history) if value), None)\n",
    "    leading = 0 if first is None else first\n",
    "    spec = row_spec(label, start_tuple, natural[\"factorial_shift\"] + 2 * leading)\n",
    "    needed = max(1, spec[\"recurrence_dimension\"] + holdout_terms)\n",
    "    coefficients = [int(v) for v in history[leading:leading + needed]]\n",
    "    spec.update({\"first_nonzero_bch_order\": None if first is None else spec[\"factorial_shift\"],\n",
    "                 \"leading_zeros_trimmed\": leading, \"is_zero_row\": first is None,\n",
    "                 \"coefficient_count\": len(coefficients), \"holdout_terms_requested\": holdout_terms,\n",
    "                 \"coefficient_sha256\": _digest_object(coefficients)})\n",
    "    return {\"coefficients\": coefficients, \"spec\": spec}\n",
    "\n",
    "\n",
    "def _publish(raw_path, metadata_path, start_tuple, selected, baseline, entries,\n",
    "             previous_raw, status, holdout_terms, progress=None):\n",
    "    # Preserve previously completed requested rows when extending a run.\n",
    "    selected_union = sorted(set(int(k) for k in previous_raw).union(selected))\n",
    "    omitted_baseline = [label for label in baseline if label not in selected_union]\n",
    "    complete_selected = [label for label in selected_union if label in entries]\n",
    "    raw = {str(label): entries[label][\"coefficients\"] for label in complete_selected}\n",
    "    raw_bytes = (json.dumps(raw, indent=2, ensure_ascii=True) + \"\\n\").encode(\"ascii\")\n",
    "    raw_sha = hashlib.sha256(raw_bytes).hexdigest()\n",
    "    metadata = {\"schema\": SCHEMA, \"generator_version\": GENERATOR_VERSION,\n",
    "                \"start_tuple\": list(start_tuple), \"tuple_basis\": BASIS,\n",
    "                \"generator\": \"G=adag*bdag*c-a*b*cdag\", \"commutator\": \"[O,G]\",\n",
    "                \"scaled_time\": \"chi=alpha*tau\", \"coefficients_signed\": True,\n",
    "                \"coefficient_meaning\": \"VEV=sum_k alpha^(-k)*sum_j row[k][j]*chi^(L_k+2j)/(L_k+2j)!\",\n",
    "                \"vm_sign_conversion\": \"physical coefficient=(-1)^BCH_order * original VM coefficient\",\n",
    "                \"rows\": {str(label): entries[label][\"spec\"] for label in complete_selected},\n",
    "                \"baseline_rows\": {str(label): entries[label] for label in omitted_baseline if label in entries},\n",
    "                \"requested_labels\": list(selected), \"selected_labels\": selected_union,\n",
    "                \"completed_labels\": complete_selected,\n",
    "                \"required_baseline_labels\": omitted_baseline,\n",
    "                \"missing_requested_labels\": [k for k in selected if k not in entries],\n",
    "                \"missing_baseline_labels\": [k for k in omitted_baseline if k not in entries],\n",
    "                \"status\": status, \"holdout_terms_requested\": holdout_terms,\n",
    "                \"raw_sha256\": raw_sha,\n",
    "                \"recurrence_note\": \"Safe bounds include n and |d|; base zero represents a finite Taylor prefix. \"\n",
    "                                   \"Leading zeros alone are trimmed; every subsequent zero retains its BCH time.\"}\n",
    "    if progress is not None:\n",
    "        metadata[\"progress\"] = progress\n",
    "    # A normal Jupyter interrupt cannot leave only one half of this pair.\n",
    "    # Both individual replacements are atomic. The completed-step checkpoint\n",
    "    # remains present until the entire pair has been published successfully.\n",
    "    with _defer_interrupt():\n",
    "        _atomic_bytes(raw_path, raw_bytes)\n",
    "        _atomic_json(metadata_path, metadata)\n",
    "    return metadata\n",
    "\n",
    "\n",
    "def run_1_over_alpha_expansion(alpha_min, alpha_max, start_tuple, output_dir=\"bch_coefficients\",\n",
    "                               checkpoint_seconds=60, holdout_terms=3, progress_seconds=5,\n",
    "                               progress_callback=None, max_steps_this_call=None):\n",
    "    \"\"\"Generate signed alpha rows and self-describing converter metadata.\n",
    "\n",
    "    alpha_min/alpha_max are INVERSE-ALPHA ROW LABELS, not pump amplitudes.\n",
    "    Raw JSON keeps the old top-level {integer_label: integer_list} format.\n",
    "    The matching .metadata.json specifies actual BCH offsets, denominator\n",
    "    bounds, and every omitted lower baseline row, including negative labels.\n",
    "    Interrupt the Jupyter kernel and rerun unchanged settings for exact resume\n",
    "    at the last completed BCH step. A partially calculated step is recomputed.\n",
    "    Legacy result/cache files are never used without the checked v3 identity.\n",
    "    max_steps_this_call is an optional finite pause control for testing/resume.\n",
    "    \"\"\"\n",
    "    start_tuple = validate_start_tuple(start_tuple)\n",
    "    _integer(alpha_min, \"alpha_min\")\n",
    "    _integer(alpha_max, \"alpha_max\")\n",
    "    if alpha_max < alpha_min:\n",
    "        raise ValueError(\"alpha_max must be at least alpha_min\")\n",
    "    _integer(holdout_terms, \"holdout_terms\", 1)\n",
    "    if max_steps_this_call is not None:\n",
    "        _integer(max_steps_this_call, \"max_steps_this_call\", 0)\n",
    "    for name, value in ((\"checkpoint_seconds\", checkpoint_seconds), (\"progress_seconds\", progress_seconds)):\n",
    "        if isinstance(value, bool) or not isinstance(value, (int, float)) or not math.isfinite(value) or value < 0:\n",
    "            raise ValueError(name + \" must be finite and nonnegative\")\n",
    "    d0, n0, p0, q0 = start_tuple\n",
    "    pump_degree = p0 + q0\n",
    "    selected = [k for k in range(max(alpha_min, -pump_degree), alpha_max + 1)\n",
    "                if (k + pump_degree) % 2 == 0]\n",
    "    if not selected:\n",
    "        raise ValueError(\"The requested range contains no structurally allowed alpha row labels\")\n",
    "    baseline = list(range(-pump_degree, selected[0], 2))\n",
    "    labels = baseline + selected\n",
    "    maximum_contraction = (max(labels) + pump_degree) // 2\n",
    "    output_dir = Path(output_dir)\n",
    "    output_dir.mkdir(parents=True, exist_ok=True)\n",
    "    base = \"su11_d{}_n{}_p{}_q{}\".format(*start_tuple)\n",
    "    raw_path = output_dir / (\"results_\" + base + \".json\")\n",
    "    metadata_path = output_dir / (\"results_\" + base + \".metadata.json\")\n",
    "    checkpoint_path = output_dir / (\"vm_v3_checkpoint_\" + base + \".pkl\")\n",
    "    identity = {\"version\": GENERATOR_VERSION, \"basis\": BASIS, \"start_tuple\": list(start_tuple),\n",
    "                \"selected\": selected, \"baseline\": baseline, \"holdout_terms\": holdout_terms,\n",
    "                \"maximum_contraction\": maximum_contraction}\n",
    "    start_clock = time.perf_counter()\n",
    "    with _DirectoryLock(output_dir / (\"generator_\" + base + \".lock\")):\n",
    "        entries, previous_raw = _checked_existing(raw_path, metadata_path, start_tuple)\n",
    "        # More requested holdouts require extending a previously shorter row.\n",
    "        for label in labels:\n",
    "            if label in entries and len(entries[label][\"coefficients\"]) < max(\n",
    "                    1, entries[label][\"spec\"][\"recurrence_dimension\"] + holdout_terms):\n",
    "                del entries[label]\n",
    "        pending = [label for label in labels if label not in entries]\n",
    "        if not pending:\n",
    "            if checkpoint_path.exists():\n",
    "                _read_pickle(checkpoint_path, identity, \"wavefront\")\n",
    "                checkpoint_path.unlink()\n",
    "            metadata = _publish(raw_path, metadata_path, start_tuple, selected, baseline,\n",
    "                                entries, previous_raw, \"complete\", holdout_terms)\n",
    "            print(\"All requested signed rows and lower baselines are already complete.\", flush=True)\n",
    "            return {\"status\": \"complete\", \"results_file\": str(raw_path), \"metadata_file\": str(metadata_path),\n",
    "                    \"completed_labels\": metadata[\"completed_labels\"], \"seconds\": time.perf_counter() - start_clock}\n",
    "        print(\"Generating signed physical BCH rows for {}. Arithmetic: {}.\".format(\n",
    "            start_tuple, \"gmpy2\" if HAS_GMPY2 else \"Python exact integers\"), flush=True)\n",
    "        print(\"Requested labels {}; automatically included lower baselines {}.\".format(selected, baseline), flush=True)\n",
    "        try:\n",
    "            graph = _graph(start_tuple, maximum_contraction, output_dir,\n",
    "                           checkpoint_seconds, progress_seconds, progress_callback)\n",
    "        except KeyboardInterrupt:\n",
    "            return {\"status\": \"interrupted\", \"phase\": \"graph\", \"results_file\": str(raw_path),\n",
    "                    \"metadata_file\": str(metadata_path), \"seconds\": time.perf_counter() - start_clock}\n",
    "        size = len(graph[\"states\"])\n",
    "        specifications = {label: row_spec(label, start_tuple) for label in pending}\n",
    "        if checkpoint_path.exists():\n",
    "            saved = _read_pickle(checkpoint_path, identity, \"wavefront\")\n",
    "            if saved.get(\"graph_identity\") != graph[\"identity\"]:\n",
    "                raise ValueError(\"Checkpoint and adjacency graph identities disagree\")\n",
    "            step = saved[\"bch_order\"]\n",
    "            vector = [MPZ(v) for v in saved[\"vector\"]]\n",
    "            if len(vector) != size:\n",
    "                raise ValueError(\"Checkpoint vector dimension disagrees with its adjacency graph\")\n",
    "            histories = {int(k): [int(v) for v in values] for k, values in saved[\"histories\"].items()}\n",
    "            # A checkpoint records the complete original work set. Previously\n",
    "            # published finished rows do not remove it from the resumed state.\n",
    "            specifications = {label: row_spec(label, start_tuple) for label in histories}\n",
    "            print(\"Resuming after completed BCH order {}.\".format(step), flush=True)\n",
    "        else:\n",
    "            step = 0\n",
    "            vector = [MPZ(0)] * size\n",
    "            vector[graph[\"state_to_id\"][d0, n0, 0]] = MPZ(1)\n",
    "            histories = {label: [] for label in pending}\n",
    "        active = [i for i, value in enumerate(vector) if value]\n",
    "        targets = {label: graph[\"state_to_id\"].get((0, 0, (label + pump_degree) // 2))\n",
    "                   for label in histories}\n",
    "        adjacency_constant = [[(target, MPZ(value)) for target, value in row] for row in graph[\"adj_const\"]]\n",
    "        adjacency_p = [[(target, k, d, MPZ(value)) for target, k, d, value in row] for row in graph[\"adj_p\"]]\n",
    "        adjacency_q = [[(target, k, d, MPZ(value)) for target, k, d, value in row] for row in graph[\"adj_q\"]]\n",
    "        last_save = last_progress = time.monotonic()\n",
    "        session_steps = 0\n",
    "        average_step = None\n",
    "        def sample_current():\n",
    "            for label, history in histories.items():\n",
    "                spec = specifications[label]\n",
    "                first = spec[\"factorial_shift\"]\n",
    "                if step >= first and (step - first) % 2 == 0:\n",
    "                    expected = (step - first) // 2\n",
    "                    if len(history) == expected and not _row_finished(history, spec, holdout_terms):\n",
    "                        target = targets[label]\n",
    "                        value = MPZ(0) if target is None else vector[target]\n",
    "                        history.append(int(value) * (-1 if step % 2 else 1))\n",
    "        # Loading a step checkpoint never appends its already recorded value twice.\n",
    "        sample_current()\n",
    "        def save_checkpoint():\n",
    "            _atomic_pickle(checkpoint_path, {\"cache_schema\": CACHE_SCHEMA, \"identity\": identity,\n",
    "                           \"phase\": \"wavefront\", \"graph_identity\": graph[\"identity\"],\n",
    "                           \"bch_order\": step, \"vector\": [int(v) for v in vector],\n",
    "                           \"histories\": histories})\n",
    "        def finished():\n",
    "            return all(_row_finished(histories[label], specifications[label], holdout_terms) for label in histories)\n",
    "        def finalize_entries():\n",
    "            for label, history in histories.items():\n",
    "                if _row_finished(history, specifications[label], holdout_terms):\n",
    "                    entries[label] = _finish_row(label, history, start_tuple, holdout_terms)\n",
    "        def event():\n",
    "            collected = sum(len(v) for v in histories.values())\n",
    "            goals = []\n",
    "            for label, history in histories.items():\n",
    "                spec = specifications[label]\n",
    "                first = next((i for i, value in enumerate(history) if value), None)\n",
    "                if first is not None:\n",
    "                    L = spec[\"factorial_shift\"] + 2 * first\n",
    "                    required = row_spec(label, start_tuple, L)[\"recurrence_dimension\"] + holdout_terms\n",
    "                    goals.append(L + 2 * (max(1, required) - 1))\n",
    "                else:\n",
    "                    # Worst case: the first nonzero is the final term before\n",
    "                    # the all-zero recurrence certificate would become valid.\n",
    "                    dim = spec[\"recurrence_dimension\"]\n",
    "                    goals.append(spec[\"factorial_shift\"] + 2 * (max(1, 2 * dim + holdout_terms) - 1))\n",
    "            remaining = max(0, max(goals, default=step) - step)\n",
    "            return {\"phase\": \"wavefront\", \"bch_order\": step, \"active_states\": len(active),\n",
    "                    \"graph_states\": size, \"collected_coefficients\": collected,\n",
    "                    \"completed_rows\": sum(_row_finished(histories[k], specifications[k], holdout_terms) for k in histories),\n",
    "                    \"total_rows\": len(histories), \"eta_seconds\": None if average_step is None else remaining * average_step}\n",
    "        status = \"complete\"\n",
    "        try:\n",
    "            while not finished():\n",
    "                if max_steps_this_call is not None and session_steps >= max_steps_this_call:\n",
    "                    status = \"paused\"\n",
    "                    break\n",
    "                if not active:\n",
    "                    # The truncated VM is closed toward smaller contraction\n",
    "                    # orders. An empty wavefront therefore makes every future\n",
    "                    # requested coefficient exactly zero; fill bounded rows\n",
    "                    # directly instead of stepping an identity forever.\n",
    "                    with _defer_interrupt():\n",
    "                        for label, history in histories.items():\n",
    "                            spec = specifications[label]\n",
    "                            first = next((i for i, value in enumerate(history) if value), None)\n",
    "                            if first is None:\n",
    "                                needed = max(1, spec[\"recurrence_dimension\"] + holdout_terms)\n",
    "                            else:\n",
    "                                actual = spec[\"factorial_shift\"] + 2 * first\n",
    "                                needed = first + max(1, row_spec(label, start_tuple, actual)[\"recurrence_dimension\"] + holdout_terms)\n",
    "                            if len(history) < needed:\n",
    "                                history.extend([0] * (needed - len(history)))\n",
    "                            step = max(step, spec[\"factorial_shift\"] + 2 * (len(history) - 1))\n",
    "                    break\n",
    "                step_clock = time.perf_counter()\n",
    "                next_vector = [MPZ(0)] * size\n",
    "                in_next = bytearray(size)\n",
    "                next_active = []\n",
    "                for source in active:\n",
    "                    source_value = vector[source]\n",
    "                    if not source_value:\n",
    "                        continue\n",
    "                    for target, value in adjacency_constant[source]:\n",
    "                        next_vector[target] += source_value * value\n",
    "                        if not in_next[target]:\n",
    "                            in_next[target] = 1\n",
    "                            next_active.append(target)\n",
    "                    for target, k, d, value in adjacency_p[source]:\n",
    "                        numerator = step - d + d0 + 2 * p0 - 2 * k\n",
    "                        if numerator % 2:\n",
    "                            raise ArithmeticError(\"VM pump creation exponent lost integer parity\")\n",
    "                        power = numerator // 2\n",
    "                        if power > 0:\n",
    "                            next_vector[target] += source_value * power * value\n",
    "                            if not in_next[target]:\n",
    "                                in_next[target] = 1\n",
    "                                next_active.append(target)\n",
    "                    for target, k, d, value in adjacency_q[source]:\n",
    "                        numerator = step + d - d0 + 2 * q0 - 2 * k\n",
    "                        if numerator % 2:\n",
    "                            raise ArithmeticError(\"VM pump annihilation exponent lost integer parity\")\n",
    "                        power = numerator // 2\n",
    "                        if power > 0:\n",
    "                            next_vector[target] += source_value * power * value\n",
    "                            if not in_next[target]:\n",
    "                                in_next[target] = 1\n",
    "                                next_active.append(target)\n",
    "                with _defer_interrupt():\n",
    "                    vector = next_vector\n",
    "                    active = [i for i in next_active if next_vector[i]]\n",
    "                    step += 1\n",
    "                    session_steps += 1\n",
    "                    sample_current()\n",
    "                duration = time.perf_counter() - step_clock\n",
    "                average_step = duration if average_step is None else 0.15 * duration + 0.85 * average_step\n",
    "                now = time.monotonic()\n",
    "                if now - last_save >= checkpoint_seconds:\n",
    "                    save_checkpoint()\n",
    "                    last_save = now\n",
    "                if now - last_progress >= progress_seconds:\n",
    "                    update = event()\n",
    "                    eta = update[\"eta_seconds\"]\n",
    "                    print(\"BCH {bch_order}: {completed_rows}/{total_rows} rows ready; \"\n",
    "                          \"{active_states} active states; ETA {eta}.\".format(\n",
    "                              eta=\"estimating\" if eta is None else \"{:.1f} s\".format(eta), **update), flush=True)\n",
    "                    if progress_callback is not None:\n",
    "                        progress_callback(update)\n",
    "                    last_progress = now\n",
    "        except KeyboardInterrupt:\n",
    "            status = \"interrupted\"\n",
    "        # Always persist the exact completed step before committing output files.\n",
    "        # Thus an interrupt during publication also leaves a resumable state.\n",
    "        save_checkpoint()\n",
    "        finalize_entries()\n",
    "        progress = event()\n",
    "        metadata = _publish(raw_path, metadata_path, start_tuple, selected, baseline,\n",
    "                            entries, previous_raw, status, holdout_terms, progress)\n",
    "        if status == \"complete\" and checkpoint_path.exists():\n",
    "            checkpoint_path.unlink()\n",
    "        elapsed = time.perf_counter() - start_clock\n",
    "        print(\"{} at BCH order {} after {:.2f} s.\\nSigned coefficients: {}\\nMetadata and baselines: {}\".format(\n",
    "            status.capitalize(), step, elapsed, raw_path, metadata_path), flush=True)\n",
    "        return {\"status\": status, \"results_file\": str(raw_path), \"metadata_file\": str(metadata_path),\n",
    "                \"checkpoint_file\": str(checkpoint_path) if checkpoint_path.exists() else None,\n",
    "                \"completed_labels\": metadata[\"completed_labels\"], \"bch_order\": step,\n",
    "                \"seconds\": elapsed, \"has_gmpy2\": HAS_GMPY2}\n",
    "\n",
    "\n",
    "if sys.version_info < (3, 9):\n",
    "    raise RuntimeError(\"This notebook requires Python 3.9 or newer.\")\n",
    "print(\"Integer backend:\", \"gmpy2\" if HAS_GMPY2 else \"Python int (exact)\")\n",
    "RESULT = run_1_over_alpha_expansion(\n",
    "    ALPHA_MIN, ALPHA_MAX, START_STATE, output_dir=OUTPUT_DIR,\n",
    "    checkpoint_seconds=CHECKPOINT_SECONDS, progress_seconds=PROGRESS_SECONDS,\n",
    "    holdout_terms=HOLDOUT_TERMS)\n",
    "print(\"Status:\", RESULT[\"status\"])\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.9.25",
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "pygments_lexer": "ipython3"
  },
  "title": "Exact BCH coefficient generator",
  "validation": {
   "runtime": "Python 3.9.25",
   "notebook_code_executed": true,
   "workflow": "Default generator then converter in separate namespaces; arbitrary N^2 case also executed under Python3.9",
   "code_sha256": "f0960fa0543e10ef5cb469aff7190e1bcd495056fe6cc529b476afd9fa95453d",
   "independent_exact_checks": "18 moment tuples; 10 legacy family exports; 4 archived fourth-order datasets at rows2,4,6; baseline and interruption/resume checks",
   "stale_outputs_cleared": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/coefficient_generation/trilinear_converter_notebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "67807c5ccb1c",
   "metadata": {},
   "source": [
    "# BCH coefficients to exact closed forms and harmonics\n",
    "\n",
    "**Python 3.9 or newer; standard library only.** This notebook is self-contained. It does not import the first notebook or require a separate Python module.\n",
    "\n",
    "## How to use\n",
    "\n",
    "1. Run the BCH generator notebook first.\n",
    "2. Set **only `INPUT_FILE`** below to its printed coefficient JSON path. Keep the matching `.metadata.json` beside that file. The default already matches the first notebook's default `<ab n_c>` calculation.\n",
    "3. **Run All.** The moment, time parity, signs, factorial offsets, recurrence model and baseline are read or calculated automatically. No `MOMENT`, `custom_spec`, sign or baseline settings are needed.\n",
    "4. Leave `OUTPUT_DIR=None` for a dedicated directory beside the input. `ORDERS=None` converts every completed input row; a list selects particular row labels. Selected or unfinished rows that are absent are **not** assumed zero.\n",
    "5. Interrupt and rerun unchanged settings to resume. Checkpoints are taken at complete algebraic calculation boundaries. After a forced kernel kill, remove a stale `solver.lock` only once the previous process has stopped. Use a fresh output directory for incompatible older converter caches.\n",
    "\n",
    "## Baselines for every moment\n",
    "\n",
    "For any generator tuple `(d,n,p,q)`, the sidecar supplies the signed coefficients of all lower rows omitted from the main JSON. This notebook converts them by the same exact recurrence/partial-fraction calculation as the requested rows. Thus the baseline is a calculated function of chi, **not merely the value at time zero**, and changing the starting row does not require new handwritten formulas.\n",
    "\n",
    "For reference, the usual baselines before the positive inverse-alpha rows are below. These are checks of the automatic result, not user inputs. Here `chi=alpha*g*t` and `N_c=<c†c>`.\n",
    "\n",
    "| Moment | Baseline |\n",
    "|---|---|\n",
    "| `<c>` | `alpha` |\n",
    "| `<c²>` | `alpha² - sinh(chi)²` |\n",
    "| `<c†c>` | `alpha² - sinh(chi)²` |\n",
    "| `<c³>`, `<c†c²>` | `alpha³ - (3 alpha/2) sinh(chi)²` |\n",
    "| `<ab>` | `sinh(2 chi)/2` |\n",
    "| `<c†²c²>` | `B4` below |\n",
    "| `<c†c³>` | `B4 + (sinh(chi)²-chi²)/2` |\n",
    "| `<c⁴>` | `B4 + 2(sinh(chi)²-chi²)` |\n",
    "| `<ab n_c>` | `Rbase` below |\n",
    "| Any other valid tuple | Calculated automatically from its lower signed rows; no extra settings |\n",
    "\n",
    "\\[\n",
    "\\begin{aligned}\n",
    "B_4={}&\\alpha^4-2\\alpha^2\\sinh^2\\chi\n",
    "+\\frac{\\cosh4\\chi-1}{2}\n",
    "-\\frac{7\\chi}{4}\\sinh2\\chi-\\frac{\\chi^2}{2}\\cosh2\\chi,\\\\\n",
    "R_{\\rm base}={}&\\frac{\\alpha^2}{2}\\sinh2\\chi+\\frac\\chi4\n",
    "+\\left(\\frac3{16}+\\frac{\\chi^2}4\\right)\\sinh2\\chi\n",
    "+\\frac{7\\chi}{8}\\cosh2\\chi-\\frac38\\sinh4\\chi.\n",
    "\\end{aligned}\n",
    "\\]\n",
    "For the population export, the existing convention is preserved: `initial_baseline` contains `alpha²`, while the explicit row `0` contains `-sinh(chi)²`. Do not add that row twice. Automatic baseline expressions may be expanded differently from this table but are exactly equivalent. Identity and finite polynomial baselines are supported.\n",
    "\n",
    "## Outputs: same expression and harmonic formats\n",
    "\n",
    "The existing names remain `amplitude_harmonics.json.gz`, `population_harmonics.json.gz`, or `custom_harmonics.json.gz`, plus the corresponding `_cosh_sinh.txt` and the individual compressed files in `orders/`. The schema remains **`trilinear-harmonics-v2`** with rows\n",
    "`[order, frequency, chi_power, numerator, denominator]` and exact integer strings for rational coefficients.\n",
    "\n",
    "The value is the exported `initial_baseline` plus the included `alpha**alpha_power * F_k(chi)` rows. Additional metadata records the detected tuple and, for new files, the exact baseline harmonics. Baseline harmonic records use `[alpha_power, frequency, chi_power, numerator, denominator]`; their time parity is `d % 2`, just like every row of the same moment. Positive frequencies are stored once. The reflected coefficient is\n",
    "\\[\n",
    "H_{p,-h}=(-1)^{L+p}H_{p,h},\n",
    "\\]\n",
    "so a term becomes a cosh when `L+p` is even and a sinh otherwise. **The physical sign is already applied.** Every supplied derivative, the required initial zeros and the available recurrence holdouts are checked exactly before a row is committed. Missing rows remain missing; the notebook does not use fitted trajectories or numerical quantum evolution.\n",
    "\n",
    "## Older coefficient files\n",
    "\n",
    "Without a sidecar, an unchanged `results_su11_d..._n..._p..._q....json` filename automatically identifies the ten legacy families in the table above. Their verified row signs and original baselines are restored, preserving the old physical closed forms and harmonic tables. Files containing signed integers require their new metadata; a second sign is never guessed. For another arbitrary **old unsigned** moment, rerun the new generator: signs and skipped time positions cannot in general be recovered from absolute values alone.\n",
    "\n",
    "The original third-order example's `scale=\"1\"` was not appropriate for magnitude-only rows. This notebook fixes that rather than preserving incorrect signs. For the previously verified fourth-order exports, the exact harmonic coefficients are unchanged.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "822d506ba9f5",
   "metadata": {},
   "source": [
    "from __future__ import annotations\n",
    "\n",
    "# USER SETTINGS -- only INPUT_FILE normally needs changing.\n",
    "INPUT_FILE = \"bch_coefficients/results_su11_d-1_n0_p1_q1.json\"\n",
    "OUTPUT_DIR = None            # Automatic dedicated directory beside INPUT_FILE.\n",
    "METADATA_FILE = None         # Automatically use the matching .metadata.json.\n",
    "CHECKPOINT_SECONDS = 60\n",
    "WRITE_COSH_SINH = True\n",
    "ORDERS = None                # All input rows, or e.g. [2, 4, 6].\n",
    "ALLOW_INCOMPLETE_JSON = False # Normally False: the new generator writes atomic files.\n",
    "EXPORT_ONLY = False          # Re-export unchanged, already validated cached rows.\n",
    "\n",
    "import gzip\n",
    "import os\n",
    "import re\n",
    "import sys\n",
    "import warnings\n",
    "from typing import Callable, Iterator, TextIO\n",
    "\n",
    "\n",
    "if hasattr(sys, \"set_int_max_str_digits\"):\n",
    "    # Coefficients in this application legitimately exceed Python's default\n",
    "    # decimal conversion limit.  Inputs must come from a trusted calculation.\n",
    "    sys.set_int_max_str_digits(0)\n",
    "\n",
    "\n",
    "_CHUNK_SIZE = 1024 * 1024\n",
    "_DIGITS = re.compile(r\"[0-9]+\")\n",
    "_SPACE = re.compile(r\"[ \\t\\r\\n]+\")\n",
    "\n",
    "\n",
    "class CoefficientJSONError(ValueError):\n",
    "    \"\"\"The coefficient file is not a supported, complete JSON object.\"\"\"\n",
    "\n",
    "\n",
    "class IncompleteJSONWarning(UserWarning):\n",
    "    \"\"\"An explicitly allowed incomplete object boundary was recovered.\"\"\"\n",
    "\n",
    "\n",
    "class _Lexer:\n",
    "    def __init__(self, stream: TextIO, name: str):\n",
    "        self.stream = stream\n",
    "        self.name = name\n",
    "        self.data = \"\"\n",
    "        self.pos = 0\n",
    "        self.offset = 0\n",
    "        self.eof = False\n",
    "\n",
    "    def error(self, message: str) -> CoefficientJSONError:\n",
    "        return CoefficientJSONError(\n",
    "            f\"{self.name}: character {self.offset + self.pos}: {message}\"\n",
    "        )\n",
    "\n",
    "    def _available(self) -> bool:\n",
    "        if self.pos < len(self.data):\n",
    "            return True\n",
    "        if self.eof:\n",
    "            return False\n",
    "        self.offset += len(self.data)\n",
    "        self.data = self.stream.read(_CHUNK_SIZE)\n",
    "        self.pos = 0\n",
    "        if not self.data:\n",
    "            self.eof = True\n",
    "            return False\n",
    "        return True\n",
    "\n",
    "    def _integer_text(self, *, quoted: bool) -> str:\n",
    "        parts = []\n",
    "        if self._available() and self.data[self.pos] == \"-\":\n",
    "            parts.append(\"-\")\n",
    "            self.pos += 1\n",
    "        if not self._available() or not (\"0\" <= self.data[self.pos] <= \"9\"):\n",
    "            raise self.error(\"expected integer digits\")\n",
    "        first_digit = self.data[self.pos]\n",
    "        digit_count = 0\n",
    "        while self._available():\n",
    "            match = _DIGITS.match(self.data, self.pos)\n",
    "            if match is None:\n",
    "                break\n",
    "            part = match.group()\n",
    "            digit_count += len(part)\n",
    "            parts.append(part)\n",
    "            self.pos = match.end()\n",
    "            if self.pos < len(self.data):\n",
    "                break\n",
    "        # Quoted numeric keys/values may contain zero padding.  Unquoted\n",
    "        # numbers must obey JSON's stricter number grammar.\n",
    "        if not quoted and first_digit == \"0\" and digit_count > 1:\n",
    "            raise self.error(\"an unquoted JSON integer cannot have leading zeros\")\n",
    "        return \"\".join(parts)\n",
    "\n",
    "    def next(self) -> tuple[str, str] | None:\n",
    "        while self._available():\n",
    "            match = _SPACE.match(self.data, self.pos)\n",
    "            if match is None:\n",
    "                break\n",
    "            self.pos = match.end()\n",
    "        if not self._available():\n",
    "            return None\n",
    "        char = self.data[self.pos]\n",
    "        if char in \"{}[],:\":\n",
    "            self.pos += 1\n",
    "            return char, char\n",
    "        if char == '\"':\n",
    "            self.pos += 1\n",
    "            value = self._integer_text(quoted=True)\n",
    "            if not self._available() or self.data[self.pos] != '\"':\n",
    "                raise self.error(\"expected closing quote after integer string\")\n",
    "            self.pos += 1\n",
    "            return \"string\", value\n",
    "        if char == \"-\" or \"0\" <= char <= \"9\":\n",
    "            value = self._integer_text(quoted=False)\n",
    "            if self._available() and self.data[self.pos] not in \" \\t\\r\\n,]}\":\n",
    "                raise self.error(\"only integer coefficient values are supported\")\n",
    "            return \"integer\", value\n",
    "        raise self.error(f\"unexpected character {char!r}; expected integer JSON data\")\n",
    "\n",
    "\n",
    "def _expect(lexer: _Lexer, kind: str) -> tuple[str, str]:\n",
    "    token = lexer.next()\n",
    "    if token is None or token[0] != kind:\n",
    "        actual = \"end of file\" if token is None else repr(token[0])\n",
    "        raise lexer.error(f\"expected {kind!r}, got {actual}\")\n",
    "    return token\n",
    "\n",
    "\n",
    "def _array(lexer: _Lexer, keep: bool) -> list[int] | None:\n",
    "    values = [] if keep else None\n",
    "    token = lexer.next()\n",
    "    if token is not None and token[0] == \"]\":\n",
    "        return values\n",
    "    while True:\n",
    "        if token is None or token[0] not in (\"integer\", \"string\"):\n",
    "            raise lexer.error(\"expected integer in coefficient array (array is incomplete or invalid)\")\n",
    "        if keep:\n",
    "            values.append(int(token[1]))\n",
    "        token = lexer.next()\n",
    "        if token is not None and token[0] == \"]\":\n",
    "            return values\n",
    "        if token is None or token[0] != \",\":\n",
    "            raise lexer.error(\"expected ',' or ']' after coefficient; incomplete arrays cannot be recovered\")\n",
    "        token = lexer.next()\n",
    "\n",
    "\n",
    "def iter_rows(\n",
    "    path: str | os.PathLike[str],\n",
    "    skip: Callable[[int], bool] | None = None,\n",
    "    allow_incomplete: bool = False,\n",
    ") -> Iterator[tuple[int, list[int] | None]]:\n",
    "    \"\"\"Yield ``(alpha_order, coefficients)`` from a JSON or JSON.gz file.\n",
    "\n",
    "    ``skip(k)`` skips allocation/conversion of coefficients, yielding ``(k,\n",
    "    None)`` after validating that row.  Keys must be quoted integer strings;\n",
    "    duplicates are detected after conversion (so \"02\" duplicates \"2\").\n",
    "\n",
    "    With ``allow_incomplete=True``, EOF immediately after a complete final\n",
    "    array, or after its separating comma, is accepted with a warning.  A root\n",
    "    trailing comma before ``}`` is also accepted with a warning.  An unfinished\n",
    "    key, integer, array, or gzip stream is never silently repaired.  Earlier\n",
    "    completed rows can be yielded before a later syntax error is discovered.\n",
    "    \"\"\"\n",
    "    name = os.fspath(path)\n",
    "    opener = gzip.open if name.lower().endswith(\".gz\") else open\n",
    "    with opener(name, \"rt\", encoding=\"utf-8-sig\", newline=\"\") as stream:\n",
    "        lexer = _Lexer(stream, name)\n",
    "        _expect(lexer, \"{\")\n",
    "        seen: set[int] = set()\n",
    "        after_comma = False\n",
    "        while True:\n",
    "            token = lexer.next()\n",
    "            if token is None:\n",
    "                if allow_incomplete and seen:\n",
    "                    warnings.warn(\n",
    "                        f\"{name}: recovered {len(seen)} complete rows; missing final root '}}'\"\n",
    "                        + (\" after a trailing comma\" if after_comma else \"\"),\n",
    "                        IncompleteJSONWarning,\n",
    "                        stacklevel=2,\n",
    "                    )\n",
    "                    return\n",
    "                raise lexer.error(\"unexpected end of file inside root object\")\n",
    "            if token[0] == \"}\":\n",
    "                if after_comma:\n",
    "                    if not allow_incomplete:\n",
    "                        raise lexer.error(\"trailing comma in root object\")\n",
    "                    warnings.warn(\n",
    "                        f\"{name}: accepted trailing comma after the final complete row\",\n",
    "                        IncompleteJSONWarning,\n",
    "                        stacklevel=2,\n",
    "                    )\n",
    "                if lexer.next() is not None:\n",
    "                    raise lexer.error(\"unexpected data after root object\")\n",
    "                return\n",
    "            if token[0] != \"string\":\n",
    "                raise lexer.error(\"expected a quoted integer order key\")\n",
    "            key = int(token[1])\n",
    "            if key in seen:\n",
    "                raise lexer.error(f\"duplicate order key {key}\")\n",
    "            _expect(lexer, \":\")\n",
    "            _expect(lexer, \"[\")\n",
    "            row = _array(lexer, keep=not (skip is not None and skip(key)))\n",
    "            seen.add(key)\n",
    "            yield key, row\n",
    "            token = lexer.next()\n",
    "            if token is None:\n",
    "                if allow_incomplete:\n",
    "                    warnings.warn(\n",
    "                        f\"{name}: recovered {len(seen)} complete rows; missing final root '}}'\",\n",
    "                        IncompleteJSONWarning,\n",
    "                        stacklevel=2,\n",
    "                    )\n",
    "                    return\n",
    "                raise lexer.error(\"expected ',' or '}' after completed row\")\n",
    "            if token[0] == \"}\":\n",
    "                if lexer.next() is not None:\n",
    "                    raise lexer.error(\"unexpected data after root object\")\n",
    "                return\n",
    "            if token[0] != \",\":\n",
    "                raise lexer.error(\"expected ',' or '}' after completed row\")\n",
    "            after_comma = True\n",
    "\n",
    "from fractions import Fraction\n",
    "from math import comb, factorial, isqrt\n",
    "import hashlib\n",
    "import json\n",
    "import sys\n",
    "import time\n",
    "\n",
    "if hasattr(sys, \"set_int_max_str_digits\"):\n",
    "    sys.set_int_max_str_digits(0)\n",
    "\n",
    "VERSION = 1\n",
    "OBSERVABLES = {\"amplitude\": \"amplitude\", \"c\": \"amplitude\",\n",
    "               \"population\": \"pump_population\", \"pump_population\": \"pump_population\",\n",
    "               \"cdagc\": \"pump_population\", \"cDc\": \"pump_population\"}\n",
    "\n",
    "\n",
    "def configuration(k, observable):\n",
    "    \"\"\"Validate alpha order and return observable, m, L, [(base,multiplicity)].\"\"\"\n",
    "    if observable not in OBSERVABLES:\n",
    "        raise ValueError(\"observable must be amplitude or pump_population\")\n",
    "    observable = OBSERVABLES[observable]\n",
    "    if not isinstance(k, int) or isinstance(k, bool) or k < 0:\n",
    "        raise ValueError(\"alpha order must be a nonnegative integer\")\n",
    "    if (observable == \"amplitude\" and (k < 1 or k % 2 != 1)) or (\n",
    "            observable == \"pump_population\" and k % 2 != 0):\n",
    "        raise ValueError(\"amplitude orders must be odd; population orders must be even\")\n",
    "    m = k // 2 + 1\n",
    "    return observable, m, 2 * m, [(4*j*j, 2*(m-j)+1) for j in range(1, m+1)]\n",
    "\n",
    "\n",
    "def encode_harmonics(harmonics):\n",
    "    return [[p, f, str(c.numerator), str(c.denominator)]\n",
    "            for (p, f), c in sorted(harmonics.items()) if c]\n",
    "\n",
    "\n",
    "def decode_harmonics(entries):\n",
    "    return {(int(p), int(f)): Fraction(int(a), int(b)) for p, f, a, b in entries}\n",
    "\n",
    "\n",
    "def _digest(seq):\n",
    "    h = hashlib.sha256()\n",
    "    for x in seq:\n",
    "        h.update(str(x).encode(\"ascii\")); h.update(b\"\\n\")\n",
    "    return h.hexdigest()\n",
    "\n",
    "\n",
    "def _integer_row(seq):\n",
    "    out = []\n",
    "    for value in seq:\n",
    "        if isinstance(value, bool) or not isinstance(value, (int, str)):\n",
    "            raise ValueError(\"BCH coefficients must be exact integers or integer strings\")\n",
    "        out.append(int(value))\n",
    "    return out\n",
    "\n",
    "\n",
    "def _mul_integer(a, b):\n",
    "    out = [0] * (len(a)+len(b)-1)\n",
    "    # Coefficients have alternating signs, so no cancellation within each sum.\n",
    "    for i, x in enumerate(a):\n",
    "        if x:\n",
    "            for j, y in enumerate(b):\n",
    "                if y: out[i+j] += x*y\n",
    "    return out\n",
    "\n",
    "\n",
    "def _scaled_shift_at_base(P, base, count):\n",
    "    \"\"\"First count Taylor coefficients of base**degree*P((1-y)/base).\n",
    "\n",
    "    The Horner shift uses integer additions and no repeated Fraction gcds.\n",
    "    \"\"\"\n",
    "    degree = len(P)-1\n",
    "    values = [P[-1]] + [0]*(count-1)\n",
    "    base_power = base\n",
    "    for i in range(degree-1, -1, -1):\n",
    "        for j in range(min(count-1, degree-i), 0, -1):\n",
    "            values[j] -= values[j-1]\n",
    "        values[0] += P[i]*base_power\n",
    "        base_power *= base\n",
    "    return values\n",
    "\n",
    "\n",
    "def _rational_polynomial_part(P, Q):\n",
    "    \"\"\"Split P/Q into its polynomial part and a padded proper numerator.\n",
    "\n",
    "    A zero recurrence root is a finite initial transient. Its factor in Q\n",
    "    is constant, so P/Q need not be proper. Padding the remainder to exactly\n",
    "    deg(Q) entries preserves the scaling used by _local_partial_fraction.\n",
    "    Ordinary positive-base models take the unchanged, division-free path.\n",
    "    \"\"\"\n",
    "    denominator = list(Q)\n",
    "    while len(denominator)>1 and denominator[-1]==0:\n",
    "        denominator.pop()\n",
    "    degree = len(denominator)-1\n",
    "    if len(P)<=degree:\n",
    "        return [], list(P)+[0]*(degree-len(P))\n",
    "    numerator = list(map(Fraction,P))\n",
    "    quotient = [Fraction(0)]*(len(numerator)-degree)\n",
    "    for power in range(len(numerator)-degree-1,-1,-1):\n",
    "        value = numerator[degree+power]/denominator[-1]\n",
    "        quotient[power] = value\n",
    "        if value:\n",
    "            for j,c in enumerate(denominator):\n",
    "                numerator[power+j] -= value*c\n",
    "    return quotient, numerator[:degree]\n",
    "\n",
    "\n",
    "def _local_partial_fraction(P, bases, index):\n",
    "    \"\"\"Return C[l-1] in sum_l C_l/(1-base*x)**l at one base.\n",
    "\n",
    "    Compute the reciprocal of the other factors through its log derivative;\n",
    "    unlike multiplying every rational Taylor polynomial, this takes O(d^2)\n",
    "    rational convolutions plus O(number_of_bases*d) moment accumulation.\n",
    "    \"\"\"\n",
    "    base, d = bases[index]\n",
    "    shifted = _scaled_shift_at_base(P, base, d)\n",
    "    moments = [Fraction(0)]*d\n",
    "    gap_product = 1\n",
    "    for other, multiplicity in bases:\n",
    "        if other == base: continue\n",
    "        gap = base-other\n",
    "        gap_product *= gap**multiplicity\n",
    "        ratio = Fraction(-other, gap)\n",
    "        power = Fraction(1)\n",
    "        for n in range(1, d):\n",
    "            power *= ratio\n",
    "            moments[n] += multiplicity*power\n",
    "    inverse = [Fraction(1)] + [Fraction(0)]*(d-1)\n",
    "    for n in range(1, d):\n",
    "        inverse[n] = sum((moments[h]*inverse[n-h] for h in range(1, n+1)),\n",
    "                         Fraction(0))/n\n",
    "    # shifted used degree D-1, while other denominator factors have degree D-d.\n",
    "    # Their common base powers cancel, leaving only base**(d-1).\n",
    "    scale = base**(d-1)*gap_product\n",
    "    result = [Fraction(0)]*d\n",
    "    for n in range(d):\n",
    "        result[d-n-1] = sum((shifted[h]*inverse[n-h] for h in range(n+1)),\n",
    "                             Fraction(0))/scale\n",
    "    return result\n",
    "\n",
    "\n",
    "def _harmonic_from_partial_fraction(C, frequency, L):\n",
    "    \"\"\"Direct Laplace principal parts -> polynomial multiplying exp(frequency*x).\n",
    "\n",
    "    At s=frequency+z, term l has local factor\n",
    "      z**(-l) * (frequency+z)**(2*l-L-1)/(2*frequency+z)**l.\n",
    "    A first-order differential equation gives its Taylor coefficients in O(l).\n",
    "    \"\"\"\n",
    "    result = [Fraction(0)]*len(C)\n",
    "    factorials = [factorial(p) for p in range(len(C))]\n",
    "    for l, value in enumerate(C, 1):\n",
    "        if not value: continue\n",
    "        a = 2*l-L-1\n",
    "        previous, coefficient = Fraction(0), Fraction(1)\n",
    "        for n in range(l):\n",
    "            p = l-n-1\n",
    "            # A custom sequence may have p>L.  Integer ** negative integer\n",
    "            # silently makes a float, so keep this power explicitly rational.\n",
    "            result[p] += value*coefficient / (2**l * Fraction(frequency)**(L-p)*factorials[p])\n",
    "            # f(t)=(1+t)**a*(1+t/2)**(-l).\n",
    "            # 2(n+1) f[n+1]=(2a-l-3n)f[n]+(a-l-n+1)f[n-1].\n",
    "            following = ((2*a-l-3*n)*coefficient+(a-l-n+1)*previous)/(2*(n+1))\n",
    "            previous, coefficient = coefficient, following\n",
    "    return result\n",
    "\n",
    "\n",
    "def _zero_harmonic(positive, L):\n",
    "    \"\"\"Fix the zero-frequency polynomial from E's vanishing initial derivatives.\"\"\"\n",
    "    result = {}\n",
    "    for degree in range(L % 2, L, 2):\n",
    "        val = Fraction(0)\n",
    "        for (power, frequency), c in positive.items():\n",
    "            if power <= degree:\n",
    "                val -= 2*c*Fraction(frequency**(degree-power), factorial(degree-power))\n",
    "        if val: result[degree, 0] = val\n",
    "    return result\n",
    "\n",
    "\n",
    "def taylor_derivative(harmonics, degree, parity=0):\n",
    "    \"\"\"Exact E^(degree)(0), interpreting the nonnegative harmonic representation.\"\"\"\n",
    "    if parity not in (0, 1):\n",
    "        raise ValueError(\"function parity must be 0 (even) or 1 (odd)\")\n",
    "    if degree % 2 != parity: return Fraction(0)\n",
    "    result = Fraction(0)\n",
    "    for (power, frequency), value in harmonics.items():\n",
    "        if power > degree: continue\n",
    "        if frequency == 0:\n",
    "            if power == degree: result += factorial(degree)*value\n",
    "        else:\n",
    "            result += 2*value*(factorial(degree)//factorial(degree-power)) * frequency**(degree-power)\n",
    "    return result\n",
    "\n",
    "\n",
    "def solve_order(k, seq, observable, checkpoint_callback=None, resume_state=None):\n",
    "    \"\"\"Return exact unsigned harmonics and validation metadata for one row.\n",
    "\n",
    "    callback(state) receives a JSON-serializable snapshot.  It is called after\n",
    "    each denominator factor, every 32 numerator coefficients, every 32 holdout\n",
    "    checks, and after each frequency.  A caller may persist only every N seconds.\n",
    "    Save atomically, and pass that same state as resume_state on restart.\n",
    "    Already completed work is not repeated.  Input digests prohibit accidentally\n",
    "    resuming a different observable, order, or changed raw row.\n",
    "\n",
    "    A stopped in-progress frequency is recomputed; preceding frequencies are\n",
    "    retained.  State never uses pickle, and a callback exception propagates.\n",
    "    \"\"\"\n",
    "    observable, m, L, bases = configuration(k, observable)\n",
    "    row = _integer_row(seq)\n",
    "    signature = {\"version\": VERSION, \"order\": k, \"observable\": observable,\n",
    "                 \"input_sha256\": _digest(row), \"input_terms\": len(row)}\n",
    "    return _solve_configured(\n",
    "        row, L, bases, signature, {\"order\": k, \"observable\": observable,\n",
    "                                  \"physical_sign\": (-1)**m},\n",
    "        checkpoint_callback, resume_state)\n",
    "\n",
    "\n",
    "def solve_sequence(seq, factorial_shift, bases, degrees, checkpoint_callback=None,\n",
    "                   resume_state=None, label=\"custom\"):\n",
    "    \"\"\"Resum one exact exponential-polynomial sequence without VEV assumptions.\n",
    "\n",
    "    The mathematical contract is\n",
    "        E(x) = sum_n seq[n] x**(2*n+L)/(2*n+L)!,  L=factorial_shift,\n",
    "        seq[n] = sum_j base[j]**n polynomial_j(n),\n",
    "        degree(polynomial_j) <= degrees[j].\n",
    "\n",
    "    Positive bases must be distinct perfect-square integers, degrees must be\n",
    "    nonnegative integers, and L may be any nonnegative integer. Base zero is\n",
    "    optional: degree d there denotes an arbitrary finite initial transient at\n",
    "    n=0,...,d (a zero recurrence root of multiplicity d+1), not 0**n times a\n",
    "    polynomial. Empty bases/degrees describe the identically zero sequence.\n",
    "    The result has\n",
    "    parity L%2: the coefficient of x**p exp(-f*x) is (-1)**(L+p) times the stored\n",
    "    positive-frequency coefficient.  No physical sign or baseline is inferred.\n",
    "    At least sum(degrees+1)+1 raw coefficients are required, including a holdout.\n",
    "\n",
    "    Checkpoint signatures include the complete mathematical model.  The same\n",
    "    sequence with different offsets/bases/degrees cannot reuse a checkpoint.\n",
    "    \"\"\"\n",
    "    if (not isinstance(factorial_shift, int) or isinstance(factorial_shift, bool)\n",
    "            or factorial_shift < 0):\n",
    "        raise ValueError(\"factorial_shift must be a nonnegative integer\")\n",
    "    bases, degrees = list(bases), list(degrees)\n",
    "    if len(bases) != len(degrees):\n",
    "        raise ValueError(\"provide equal lists of bases and degrees\")\n",
    "    for base in bases:\n",
    "        if (not isinstance(base, int) or isinstance(base, bool) or base < 0\n",
    "                or isqrt(base)**2 != base):\n",
    "            raise ValueError(\"bases must be nonnegative perfect-square integers\")\n",
    "    if len(set(bases)) != len(bases):\n",
    "        raise ValueError(\"bases must be distinct\")\n",
    "    if any(not isinstance(d, int) or isinstance(d, bool) or d < 0 for d in degrees):\n",
    "        raise ValueError(\"degrees must be nonnegative integers\")\n",
    "    if not isinstance(label, (str, int)) or isinstance(label, bool):\n",
    "        raise ValueError(\"label must be a string or integer\")\n",
    "    model = {\"factorial_shift\": factorial_shift,\n",
    "             \"bases\": bases, \"degrees\": degrees}\n",
    "    row = _integer_row(seq)\n",
    "    signature = {\"version\": VERSION, \"order\": label, \"observable\": \"custom\",\n",
    "                 \"model\": model, \"input_sha256\": _digest(row), \"input_terms\": len(row)}\n",
    "    return _solve_configured(\n",
    "        row, factorial_shift, list(zip(bases, (d+1 for d in degrees))), signature,\n",
    "        {\"order\": label, \"observable\": \"custom\", \"physical_sign\": 1, \"model\": model},\n",
    "        checkpoint_callback, resume_state)\n",
    "\n",
    "\n",
    "def _solve_configured(row, L, bases, signature, output_metadata,\n",
    "                      checkpoint_callback=None, resume_state=None):\n",
    "    \"\"\"Shared exact recurrence and local-pole engine for presets and custom rows.\"\"\"\n",
    "    started = time.perf_counter()\n",
    "    k = signature[\"order\"]\n",
    "    D = sum(multiplicity for _, multiplicity in bases)\n",
    "    if len(row) <= D:\n",
    "        raise ValueError(f\"order {k} requires at least {D+1} coefficients (one holdout); got {len(row)}\")\n",
    "    if resume_state is None:\n",
    "        state = dict(signature, phase=\"denominator\", next_base=0, Q=[\"1\"],\n",
    "                     P=[], numerator_next=0, checked=0, next_frequency=0,\n",
    "                     harmonics=[], elapsed_seconds=0.0)\n",
    "    else:\n",
    "        # Roundtrip breaks mutable aliases to the caller's saved snapshot.\n",
    "        state = json.loads(json.dumps(resume_state))\n",
    "        for key, expected in signature.items():\n",
    "            if state.get(key) != expected:\n",
    "                raise ValueError(f\"checkpoint does not match current input: {key}\")\n",
    "        if state.get(\"phase\") not in {\"denominator\", \"numerator\", \"validation\", \"harmonics\", \"done\"}:\n",
    "            raise ValueError(\"unsupported checkpoint phase\")\n",
    "    accumulated = float(state.get(\"elapsed_seconds\", 0.0))\n",
    "\n",
    "    def emit():\n",
    "        state[\"elapsed_seconds\"] = accumulated + time.perf_counter()-started\n",
    "        if checkpoint_callback is not None:\n",
    "            checkpoint_callback(state)\n",
    "\n",
    "    Q = list(map(int, state[\"Q\"]))\n",
    "    if state[\"phase\"] == \"denominator\":\n",
    "        for index in range(int(state[\"next_base\"]), len(bases)):\n",
    "            base, multiplicity = bases[index]\n",
    "            factor = [comb(multiplicity, j)*(-base)**j for j in range(multiplicity+1)]\n",
    "            Q = _mul_integer(Q, factor)\n",
    "            state[\"Q\"] = list(map(str, Q)); state[\"next_base\"] = index+1\n",
    "            emit()\n",
    "        state[\"phase\"] = \"numerator\"\n",
    "        emit()\n",
    "\n",
    "    P = list(map(int, state[\"P\"]))\n",
    "    if state[\"phase\"] == \"numerator\":\n",
    "        for n in range(int(state[\"numerator_next\"]), D):\n",
    "            P.append(sum(Q[j]*row[n-j] for j in range(n+1)))\n",
    "            if (n+1) % 32 == 0 or n+1 == D:\n",
    "                state.update(P=list(map(str, P)), numerator_next=n+1)\n",
    "                emit()\n",
    "        state[\"phase\"] = \"validation\"\n",
    "        emit()\n",
    "\n",
    "    if state[\"phase\"] == \"validation\":\n",
    "        for index in range(int(state[\"checked\"]), len(row)-D):\n",
    "            n = D+index\n",
    "            discrepancy = sum(Q[j]*row[n-j] for j in range(D+1))\n",
    "            if discrepancy:\n",
    "                raise ValueError(f\"basis recurrence fails at order {k}, sequence index {n}\")\n",
    "            state[\"checked\"] = index+1\n",
    "            if (index+1) % 32 == 0 or n+1 == len(row): emit()\n",
    "        state[\"phase\"] = \"harmonics\"\n",
    "        emit()\n",
    "\n",
    "    harmonics = decode_harmonics(state[\"harmonics\"])\n",
    "    if state[\"phase\"] == \"harmonics\":\n",
    "        positive_bases = [(base,d) for base,d in bases if base>0]\n",
    "        polynomial, proper_numerator = _rational_polynomial_part(P,Q)\n",
    "        for index in range(int(state[\"next_frequency\"]), len(positive_bases)):\n",
    "            C = _local_partial_fraction(proper_numerator, positive_bases, index)\n",
    "            frequency = isqrt(positive_bases[index][0])\n",
    "            for power, value in enumerate(_harmonic_from_partial_fraction(C, frequency, L)):\n",
    "                if value: harmonics[power, frequency] = value\n",
    "            state[\"harmonics\"] = encode_harmonics(harmonics)\n",
    "            state[\"next_frequency\"] = index+1\n",
    "            emit()\n",
    "        harmonics.update(_zero_harmonic(harmonics, L))\n",
    "        for n,coefficient in enumerate(polynomial):\n",
    "            if coefficient:\n",
    "                harmonics[L+2*n,0] = coefficient/factorial(L+2*n)\n",
    "        state[\"harmonics\"] = encode_harmonics(harmonics)\n",
    "        state[\"phase\"] = \"done\"\n",
    "        emit()\n",
    "\n",
    "    return {\"harmonics\": harmonics, **output_metadata,\n",
    "            \"factorial_shift\": L, \"unknowns\": D, \"validated_terms\": len(row)-D,\n",
    "            \"input_terms\": len(row), \"function_parity\": L % 2,\n",
    "            \"backend\": \"stdlib_integer_fraction\", \"seconds\": state[\"elapsed_seconds\"]}\n",
    "\n",
    "\n",
    "\n",
    "#!/usr/bin/env python3\n",
    "\n",
    "from fractions import Fraction\n",
    "import gzip\n",
    "import hashlib\n",
    "import json\n",
    "import os\n",
    "from pathlib import Path\n",
    "import sys\n",
    "import time\n",
    "\n",
    "\n",
    "if hasattr(sys, 'set_int_max_str_digits'):\n",
    "    sys.set_int_max_str_digits(0)\n",
    "\n",
    "DRIVER_VERSION = 3\n",
    "SCHEMA = 'trilinear-harmonics-v2'\n",
    "\n",
    "\n",
    "def atomic_json(path, obj):\n",
    "    \"\"\"Commit one complete file; interrupted writes leave the previous one intact.\"\"\"\n",
    "    path = Path(path)\n",
    "    path.parent.mkdir(parents=True, exist_ok=True)\n",
    "    tmp = path.with_name(path.name + '.tmp')\n",
    "    try:\n",
    "        with tmp.open('wb') as raw:\n",
    "            if path.suffix == '.gz':\n",
    "                with gzip.GzipFile(filename='', mode='wb', fileobj=raw, mtime=0) as packed:\n",
    "                    for part in json.JSONEncoder(separators=(',', ':')).iterencode(obj):\n",
    "                        packed.write(part.encode('utf-8'))\n",
    "            else:\n",
    "                for part in json.JSONEncoder(separators=(',', ':')).iterencode(obj):\n",
    "                    raw.write(part.encode('utf-8'))\n",
    "            raw.flush()\n",
    "            os.fsync(raw.fileno())\n",
    "        os.replace(tmp, path)\n",
    "    finally:\n",
    "        if tmp.exists():\n",
    "            tmp.unlink()\n",
    "\n",
    "\n",
    "def read_json(path):\n",
    "    opener = gzip.open if str(path).endswith('.gz') else open\n",
    "    with opener(path, 'rt', encoding='utf-8') as f:\n",
    "        return json.load(f)\n",
    "\n",
    "\n",
    "def input_identity(path):\n",
    "    \"\"\"Cheap change detector; not a cryptographic checksum of a multi-GB file.\"\"\"\n",
    "    path = Path(path).resolve()\n",
    "    stat = path.stat()\n",
    "    with path.open('rb') as f:\n",
    "        beginning = f.read(65536)\n",
    "        f.seek(max(0, stat.st_size - 65536))\n",
    "        ending = f.read()\n",
    "    return {'path':str(path), 'size':stat.st_size, 'mtime_ns':stat.st_mtime_ns,\n",
    "            'edge_sha256':hashlib.sha256(beginning + ending).hexdigest()}\n",
    "\n",
    "\n",
    "def sequence_hash(k, seq):\n",
    "    digest = hashlib.sha256((str(k)+'\\n').encode())\n",
    "    for value in seq:\n",
    "        digest.update(str(value).encode())\n",
    "        digest.update(b'\\n')\n",
    "    return digest.hexdigest()\n",
    "\n",
    "\n",
    "def positive_terms(harmonics, sign=1):\n",
    "    return [[int(p), int(h), str((v*sign).numerator), str((v*sign).denominator)]\n",
    "            for (p,h),v in sorted(harmonics.items(), key=lambda x:(x[0][1],x[0][0]))\n",
    "            if h >= 0 and v]\n",
    "\n",
    "\n",
    "def exact_taylor_check(terms, L, seq):\n",
    "    \"\"\"Check ALL supplied Taylor coefficients and all required initial zeros.\"\"\"\n",
    "    from math import lcm, factorial\n",
    "    polynomials = {}\n",
    "    for p,h,num,den in terms:\n",
    "        polynomials.setdefault(h, {})[p] = Fraction(int(num),int(den))\n",
    "    denominator = lcm(*(v.denominator for a in polynomials.values() for v in a.values()))\n",
    "    groups = []\n",
    "    degree_max = 0\n",
    "    zero = polynomials.pop(0,{})\n",
    "    for h, poly in polynomials.items():\n",
    "        degree = max(poly)\n",
    "        degree_max = max(degree_max,degree)\n",
    "        groups.append((h,poly,degree))\n",
    "    for d in range(L%2,L,2):\n",
    "        falling = [1]\n",
    "        for p in range(1,min(d,degree_max)+1):\n",
    "            falling.append(falling[-1]*(d-p+1))\n",
    "        value = sum(2*int(v*denominator)*falling[p]*h**(d-p)\n",
    "                    for h,poly,degree in groups for p,v in poly.items() if p<=d)\n",
    "        if d in zero:\n",
    "            value += int(zero[d]*denominator)*factorial(d)\n",
    "        if value:\n",
    "            raise ArithmeticError(f'Nonzero initial derivative at order {d}: {value}/{denominator}')\n",
    "    # Extra denominator clearance keeps p>L cases exact as well.\n",
    "    denominator *= lcm(*(h**max(0,degree-L) for h,poly,degree in groups))\n",
    "    compressed = []\n",
    "    for h,poly,degree in groups:\n",
    "        coefficients=[]\n",
    "        for p,v in poly.items():\n",
    "            c=2*v*denominator*Fraction(h)**(L-p)\n",
    "            if c.denominator != 1:\n",
    "                raise ArithmeticError('Internal denominator clearance failed')\n",
    "            coefficients.append((p,c.numerator))\n",
    "        compressed.append([h,1,coefficients])\n",
    "    for n, expected in enumerate(seq):\n",
    "        d = L+2*n\n",
    "        falling = [1]\n",
    "        for p in range(1,degree_max+1):\n",
    "            falling.append(falling[-1]*(d-p+1))\n",
    "        value = 0\n",
    "        for group in compressed:\n",
    "            h, exponential, coefficients = group\n",
    "            value += exponential * sum(c*falling[p] for p,c in coefficients)\n",
    "            group[1] *= h*h\n",
    "        if d in zero:\n",
    "            value += int(zero[d]*denominator)*factorial(d)\n",
    "        if value != expected*denominator:\n",
    "            raise ArithmeticError(f'Final Taylor verification failed at raw index {n}')\n",
    "    return len(seq)\n",
    "\n",
    "\n",
    "def export_results(out_dir, observable, text=False, custom_baseline=\"not supplied\", context=None):\n",
    "    blocks, seen_labels = [], set()\n",
    "    for path in sorted((out_dir/'orders').glob('order_*.json.gz')):\n",
    "        block = read_json(path)\n",
    "        label = int(path.name[6:-8])\n",
    "        if block.get('alpha_order')!=label or label in seen_labels:\n",
    "            raise ValueError('Cached order filename/label mismatch or duplicate: '+str(path))\n",
    "        seen_labels.add(label)\n",
    "        blocks.append(block)\n",
    "    for block in blocks:\n",
    "        if block['observable'] != observable or not block['validated']:\n",
    "            raise ValueError('Incompatible or unvalidated order file')\n",
    "    if context:\n",
    "        present = {b['alpha_order'] for b in blocks}\n",
    "        blocks.extend(b for b in context.get('export_baseline_blocks', []) if b['alpha_order'] not in present)\n",
    "    if observable == 'population' and not any(b['alpha_order']==0 for b in blocks) and not context:\n",
    "        blocks.append({'alpha_order':0, 'terms':[[0,0,'1','2'],[0,2,'-1','4']],\n",
    "                       'spec':{'factorial_shift':2,'alpha_power':0}, 'builtin':True})\n",
    "    blocks.sort(key=lambda b:b['alpha_order'])\n",
    "    rows = [[str(b['alpha_order']),str(h),str(p),num,den]\n",
    "            for b in blocks for p,h,num,den in b['terms']]\n",
    "    baseline = custom_baseline if context else {'amplitude':'alpha','population':'alpha**2'}.get(observable,custom_baseline)\n",
    "    metadata = {'observable':observable,'initial_baseline':baseline,\n",
    "                'meaning':'VEV = initial_baseline + sum_k alpha**row_metadata[k][alpha_power] * F_k(chi)',\n",
    "                'coefficient_convention':'scale from each row spec has ALREADY been applied',\n",
    "                'scaled_time':'chi=alpha*g*t',\n",
    "                'completed_input_orders':[b['alpha_order'] for b in blocks if not b.get('builtin')],\n",
    "                'row_metadata':{str(b['alpha_order']):{'factorial_shift':b['spec']['factorial_shift'],\n",
    "                    'time_parity':b['spec']['factorial_shift']%2,\n",
    "                    'alpha_power':b['spec']['alpha_power']} for b in blocks},\n",
    "                'note':'Only completed rows are included. Missing rows are not zero.',\n",
    "                'solver_version':DRIVER_VERSION}\n",
    "    if context:\n",
    "        metadata.update(moment=context['moment'], start_tuple=context['start_tuple'],\n",
    "                        source_coefficients=context['source_coefficients'],\n",
    "                        baseline_harmonics=context.get('baseline_harmonics', []),\n",
    "                        baseline_harmonic_columns=['alpha_power','frequency','chi_power','numerator','denominator'],\n",
    "                        baseline_calculation=context['baseline_calculation'])\n",
    "    data = {'schema':SCHEMA,'metadata':metadata,\n",
    "            'negative_frequency_rule':'coefficient[-h,p]=(-1)**(time_parity+p)*coefficient[h,p]',\n",
    "            'columns':['order','frequency','chi_power','numerator','denominator'],'rows':rows}\n",
    "    target = out_dir/(observable+'_harmonics.json.gz')\n",
    "    atomic_json(target,data)\n",
    "    if text:\n",
    "        text_path=out_dir/(observable+'_cosh_sinh.txt')\n",
    "        temporary=text_path.with_name(text_path.name+'.tmp')\n",
    "        with temporary.open('w',encoding='utf-8') as f:\n",
    "            f.write('Scaled/signed coefficient functions. Do not apply row scales again.\\n')\n",
    "            f.write(f'Baseline: {baseline}\\n\\n')\n",
    "            for block in blocks:\n",
    "                parity=block['spec']['factorial_shift']%2\n",
    "                pieces=[]\n",
    "                for p,h,num,den in block['terms']:\n",
    "                    c=Fraction(int(num),int(den))*(2 if h else 1)\n",
    "                    piece=f'({c.numerator}/{c.denominator})'\n",
    "                    if p: piece+=f'*chi**{p}'\n",
    "                    if h: piece+=f'*{\"sinh\" if (p+parity)%2 else \"cosh\"}({h}*chi)'\n",
    "                    pieces.append(piece)\n",
    "                f.write(f\"Row: {block['alpha_order']}; alpha_power: {block['spec']['alpha_power']}\\n\")\n",
    "                f.write(' + '.join(pieces) or '0');f.write('\\n\\n')\n",
    "            f.flush();os.fsync(f.fileno())\n",
    "        os.replace(temporary,text_path)\n",
    "    return target\n",
    "\n",
    "\n",
    "class Lock:\n",
    "    \"\"\"Prevent two workers from corrupting the same output directory.\"\"\"\n",
    "    def __init__(self,path):\n",
    "        self.path=path\n",
    "    def __enter__(self):\n",
    "        try:\n",
    "            with self.path.open('x') as f:\n",
    "                f.write(f'pid={os.getpid()}\\n')\n",
    "        except FileExistsError:\n",
    "            raise RuntimeError(f'Output directory is locked: {self.path}. If an earlier process crashed, '\n",
    "                               'confirm it has stopped, then remove this lock file.') from None\n",
    "        return self\n",
    "    def __exit__(self,*args):\n",
    "        self.path.unlink(missing_ok=True)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# Automatic moment, sign, and baseline handling. No eval or executable input.\n",
    "MOMENT_NAMES = {\n",
    "    (0,0,0,1): ('c', 'amplitude'),\n",
    "    (0,0,0,2): ('c2', 'custom'),\n",
    "    (0,0,1,1): ('nc', 'population'),\n",
    "    (0,0,0,3): ('c3', 'custom'),\n",
    "    (0,0,1,2): ('cdag_c2', 'custom'),\n",
    "    (0,0,2,2): ('cdag2_c2', 'custom'),\n",
    "    (0,0,1,3): ('cdag_c3', 'custom'),\n",
    "    (0,0,0,4): ('c4', 'custom'),\n",
    "    (-1,0,1,1): ('ab_nc', 'custom'),\n",
    "    (-1,0,0,0): ('ab', 'custom'),\n",
    "}\n",
    "\n",
    "_PUMP_FOURTH_BASELINE = (\n",
    "    'alpha**4 - 2*alpha**2*sinh(chi)**2'\n",
    "    ' + (cosh(4*chi)-1)/2 - (7*chi/4)*sinh(2*chi)'\n",
    "    ' - (chi**2/2)*cosh(2*chi)'\n",
    ")\n",
    "_LEGACY_BASELINES = {\n",
    "    'c': 'alpha',\n",
    "    'c2': 'alpha**2 - sinh(chi)**2',\n",
    "    'nc': 'alpha**2',\n",
    "    'c3': 'alpha**3 - (3*alpha/2)*sinh(chi)**2',\n",
    "    'cdag_c2': 'alpha**3 - (3*alpha/2)*sinh(chi)**2',\n",
    "    'cdag2_c2': _PUMP_FOURTH_BASELINE,\n",
    "    'cdag_c3': _PUMP_FOURTH_BASELINE + ' + (sinh(chi)**2-chi**2)/2',\n",
    "    'c4': _PUMP_FOURTH_BASELINE + ' + 2*(sinh(chi)**2-chi**2)',\n",
    "    'ab_nc': ('alpha**2*sinh(2*chi)/2 + chi/4'\n",
    "              ' + (3/16 + chi**2/4)*sinh(2*chi)'\n",
    "              ' + (7*chi/8)*cosh(2*chi) - (3/8)*sinh(4*chi)'),\n",
    "    'ab': 'sinh(2*chi)/2',\n",
    "}\n",
    "\n",
    "def file_sha256(path):\n",
    "    digest = hashlib.sha256()\n",
    "    with Path(path).open('rb') as stream:\n",
    "        for chunk in iter(lambda: stream.read(1024*1024), b''):\n",
    "            digest.update(chunk)\n",
    "    return digest.hexdigest()\n",
    "\n",
    "def normalized_spec(spec):\n",
    "    \"\"\"Keep the converter's established row-spec keys and rational scales.\"\"\"\n",
    "    keys = ('factorial_shift', 'bases', 'degrees', 'scale', 'alpha_power')\n",
    "    if any(key not in spec for key in keys):\n",
    "        raise ValueError('Incomplete row specification in metadata.')\n",
    "    out = {key: spec[key] for key in keys}\n",
    "    for key in ('factorial_shift', 'alpha_power'):\n",
    "        if type(out[key]) is not int:\n",
    "            raise ValueError(key + ' must be an integer.')\n",
    "    if out['factorial_shift'] < 0:\n",
    "        raise ValueError('factorial_shift cannot be negative.')\n",
    "    out['bases'], out['degrees'] = list(out['bases']), list(out['degrees'])\n",
    "    out['scale'] = str(Fraction(out['scale']))\n",
    "    return out\n",
    "\n",
    "def validate_signed_spec(label, state, supplied):\n",
    "    \"\"\"Cross-check the recorded model against the arbitrary-tuple BCH bounds.\"\"\"\n",
    "    d,n,p,q = state\n",
    "    if label < -(p+q) or (label+p+q)%2:\n",
    "        raise ValueError('Invalid inverse-alpha row label in metadata.')\n",
    "    spec = normalized_spec(supplied)\n",
    "    L = spec['factorial_shift']\n",
    "    natural = max(0,label+abs(d+p-q))\n",
    "    natural += (d%2-natural)%2\n",
    "    m,s = (label+p+q)//2,abs(d)+n\n",
    "    z = max(0,(2*m-L)//2+1)\n",
    "    bases = ([0] if z else [])+[4*j*j for j in range(1,s+m+1)]\n",
    "    degrees = ([z-1] if z else [])+[2*m-2*max(0,j-s) for j in range(1,s+m+1)]\n",
    "    if (L<natural or L%2!=d%2 or spec['alpha_power']!=-label\n",
    "            or spec['scale']!='1' or spec['bases']!=bases or spec['degrees']!=degrees):\n",
    "        raise ValueError('Signed row specification does not match its moment tuple: '+str(label))\n",
    "    if supplied.get('time_parity')!=d%2 or supplied.get('natural_first_bch_order')!=natural:\n",
    "        raise ValueError('Signed row time-index metadata is inconsistent: '+str(label))\n",
    "    return spec\n",
    "\n",
    "def terms_as_text(terms, parity):\n",
    "    pieces = []\n",
    "    for p,h,num,den in terms:\n",
    "        value = Fraction(int(num), int(den)) * (2 if h else 1)\n",
    "        if not value:\n",
    "            continue\n",
    "        part = '({}/{})'.format(value.numerator, value.denominator)\n",
    "        if p:\n",
    "            part += '*chi**{}'.format(p)\n",
    "        if h:\n",
    "            part += '*{}({}*chi)'.format('sinh' if (p+parity)%2 else 'cosh', h)\n",
    "        pieces.append(part)\n",
    "    return ' + '.join(pieces) or '0'\n",
    "\n",
    "def solve_baseline_rows(rows):\n",
    "    \"\"\"Exactly convert omitted lower alpha powers, including finite polynomials.\"\"\"\n",
    "    blocks = []\n",
    "    for label, row in sorted(rows.items(), key=lambda item:int(item[0])):\n",
    "        spec = normalized_spec(row['spec'])\n",
    "        seq = [int(value) for value in row['coefficients']]\n",
    "        digest = hashlib.sha256(json.dumps(seq,sort_keys=True,separators=(',',':')).encode('utf-8')).hexdigest()\n",
    "        if (row['spec'].get('coefficient_count')!=len(seq)\n",
    "                or row['spec'].get('coefficient_sha256')!=digest):\n",
    "            raise ValueError('Baseline coefficient count or checksum disagrees with metadata: '+str(label))\n",
    "        if Fraction(spec['scale']) != 1:\n",
    "            raise ValueError('Signed baseline coefficients must have scale 1.')\n",
    "        answer = solve_sequence(seq, spec['factorial_shift'], spec['bases'],\n",
    "                                spec['degrees'], label='baseline '+str(label))\n",
    "        terms = positive_terms(answer['harmonics'])\n",
    "        checked = exact_taylor_check(terms, spec['factorial_shift'], seq)\n",
    "        blocks.append({'alpha_order':int(label), 'spec':spec, 'terms':terms,\n",
    "                       'builtin':True, 'validated':True,\n",
    "                       'taylor_coefficients_checked':checked})\n",
    "    return blocks\n",
    "\n",
    "def resolve_input(input_file, metadata_file=None):\n",
    "    \"\"\"Prefer signed metadata; recognize the ten verified legacy magnitude families.\"\"\"\n",
    "    input_file = Path(input_file)\n",
    "    if not input_file.is_file():\n",
    "        raise FileNotFoundError('Coefficient JSON not found: {}. Run the first notebook first, or set INPUT_FILE.'.format(input_file))\n",
    "    raw_base = input_file.with_suffix('') if input_file.suffix == '.gz' else input_file\n",
    "    meta_path = Path(metadata_file) if metadata_file is not None else raw_base.with_suffix('.metadata.json')\n",
    "    if metadata_file is not None and not meta_path.is_file():\n",
    "        raise FileNotFoundError('Requested metadata file is missing: '+str(meta_path))\n",
    "    if meta_path.is_file():\n",
    "        meta = read_json(meta_path)\n",
    "        if (meta.get('schema') != 'trilinear-bch-coefficients-v3'\n",
    "                or meta.get('generator_version')!=3\n",
    "                or meta.get('coefficients_signed') is not True\n",
    "                or meta.get('commutator')!='[O,G]'\n",
    "                or meta.get('generator')!='G=adag*bdag*c-a*b*cdag'\n",
    "                or meta.get('tuple_basis')!='K_d N^n (cdag)^p c^q; K_d=Kplus^d if d>=0 else Kminus^(-d); N=na'):\n",
    "            raise ValueError('Unsupported coefficient metadata. Generate it with the accompanying BCH notebook.')\n",
    "        if meta.get('missing_baseline_labels'):\n",
    "            raise ValueError('The baseline rows are not complete yet. Rerun the first notebook to resume generation before converting this file.')\n",
    "        state = tuple(meta['start_tuple'])\n",
    "        if len(state) != 4 or any(type(x) is not int for x in state) or min(state[1:]) < 0:\n",
    "            raise ValueError('Invalid moment tuple in metadata.')\n",
    "        requested = meta.get('requested_labels', [])\n",
    "        selected_labels = meta.get('selected_labels', [])\n",
    "        if (not requested or any(type(k) is not int for k in requested+selected_labels)\n",
    "                or not set(requested).issubset(selected_labels)):\n",
    "            raise ValueError('Invalid selected/requested row labels in metadata.')\n",
    "        expected_baseline = set(range(-(state[2]+state[3]),min(requested),2))-set(selected_labels)\n",
    "        actual_baseline = {int(k) for k in meta.get('baseline_rows', {})}\n",
    "        if (actual_baseline!=expected_baseline\n",
    "                or set(meta.get('required_baseline_labels', []))!=expected_baseline):\n",
    "            raise ValueError('Baseline rows are missing or inconsistent with the requested alpha range.')\n",
    "        if file_sha256(input_file) != meta.get('raw_sha256'):\n",
    "            raise ValueError('Coefficient JSON and metadata do not match. Keep the pair together; rerun the first notebook after an interrupted save.')\n",
    "        name, observable = MOMENT_NAMES.get(state, ('su11_d{}_n{}_p{}_q{}'.format(*state), 'custom'))\n",
    "        specs = {int(k):validate_signed_spec(int(k),state,v) for k,v in meta['rows'].items()}\n",
    "        if set(specs).intersection(int(k) for k in meta.get('baseline_rows', {})):\n",
    "            raise ValueError('Metadata counts a row both as baseline and as input. Regenerate the metadata with the accompanying first notebook.')\n",
    "        for k,spec in specs.items():\n",
    "            if spec['alpha_power'] != -k or Fraction(spec['scale']) != 1:\n",
    "                raise ValueError('Signed coefficient metadata has inconsistent alpha power or scale.')\n",
    "        for k,row in meta.get('baseline_rows', {}).items():\n",
    "            validate_signed_spec(int(k),state,row['spec'])\n",
    "        baseline_blocks = solve_baseline_rows(meta.get('baseline_rows', {}))\n",
    "        baseline_pieces, baseline_harmonics, export_blocks = [], [], []\n",
    "        for block in baseline_blocks:\n",
    "            power = block['spec']['alpha_power']\n",
    "            parity = block['spec']['factorial_shift'] % 2\n",
    "            if observable == 'population' and block['alpha_order'] == 0:\n",
    "                # Preserve the existing population export's explicit row zero.\n",
    "                block['observable'] = observable\n",
    "                export_blocks.append(block)\n",
    "                continue\n",
    "            expression = terms_as_text(block['terms'], parity)\n",
    "            if expression != '0':\n",
    "                baseline_pieces.append('alpha**({})*({})'.format(power, expression))\n",
    "            baseline_harmonics.extend([power,h,p,num,den] for p,h,num,den in block['terms'])\n",
    "        baseline = ' + '.join(baseline_pieces) or '0'\n",
    "        context = {'moment':name, 'observable':observable, 'start_tuple':list(state),\n",
    "                   'source_coefficients':'physical signed BCH derivatives, zero positions retained',\n",
    "                   'baseline_calculation':'exact conversion of signed lower rows in coefficient metadata',\n",
    "                   'baseline_harmonics':baseline_harmonics,\n",
    "                   'export_baseline_blocks':export_blocks,\n",
    "                   'baseline':baseline, 'specs':specs,\n",
    "                   'legacy':False, 'metadata_file':str(meta_path.resolve()),\n",
    "                   'metadata_identity':file_sha256(meta_path),\n",
    "                   'available_labels':sorted(specs)}\n",
    "        return context\n",
    "\n",
    "    match = re.fullmatch(r'results_su11_d(-?\\d+)_n(\\d+)_p(\\d+)_q(\\d+)\\.json(?:\\.gz)?', input_file.name)\n",
    "    if not match:\n",
    "        raise ValueError('No metadata sidecar and no recognized moment filename. Keep the .metadata.json written by the first notebook beside this file.')\n",
    "    state = tuple(int(x) for x in match.groups())\n",
    "    if state not in MOMENT_NAMES:\n",
    "        raise ValueError('This legacy unsigned moment cannot be recovered safely from its filename alone. Rerun its tuple in the accompanying BCH notebook to retain signs and zero positions.')\n",
    "    name, observable = MOMENT_NAMES[state]\n",
    "    print('Legacy magnitude-only input detected: {}. Restoring the verified physical row signs.'.format(name), flush=True)\n",
    "    return {'moment':name, 'observable':observable, 'start_tuple':list(state),\n",
    "            'source_coefficients':'legacy absolute values; physical row signs restored exactly once',\n",
    "            'baseline_calculation':'verified legacy baseline for this recognized moment',\n",
    "            'baseline':_LEGACY_BASELINES[name], 'baseline_harmonics':[],\n",
    "            'export_baseline_blocks':([{'alpha_order':0,'terms':[[0,0,'1','2'],[0,2,'-1','4']],\n",
    "                                      'spec':{'factorial_shift':2,'alpha_power':0},\n",
    "                                      'builtin':True,'validated':True,'observable':'population'}]\n",
    "                                     if observable=='population' else []),\n",
    "            'legacy':True, 'specs':{}, 'available_labels':None,'metadata_identity':None}\n",
    "\n",
    "def automatic_row_spec(label, context):\n",
    "    if not context['legacy']:\n",
    "        if label not in context['specs']:\n",
    "            raise ValueError('Input row {} is missing from its metadata.'.format(label))\n",
    "        return context['specs'][label]\n",
    "    d,n,p,q = context['start_tuple']\n",
    "    if label < (1 if (p+q)%2 else 2) or (label+p+q)%2:\n",
    "        # Population's old row zero is a well-defined optional explicit input.\n",
    "        if not (context['moment']=='nc' and label==0):\n",
    "            raise ValueError('Unexpected legacy row label {} for {}.'.format(label,context['moment']))\n",
    "    internal_k = (label+p+q)//2\n",
    "    harmonic_max = internal_k + abs(d)\n",
    "    shift = label + p+q if d==0 else label+p+q+abs(d)\n",
    "    return {'factorial_shift':shift, 'bases':[4*j*j for j in range(1,harmonic_max+1)],\n",
    "            'degrees':[2*(harmonic_max-j) for j in range(1,harmonic_max+1)],\n",
    "            'scale':str((-1)**internal_k), 'alpha_power':-label}\n",
    "\n",
    "def convert_bch_file(input_file, output_dir=None, metadata_file=None,\n",
    "                     checkpoint_seconds=60, write_text=True,\n",
    "                     allow_incomplete=False, orders=None, export_only=False):\n",
    "    \"\"\"Run the same exact converter with automatically supplied moment metadata.\"\"\"\n",
    "    if checkpoint_seconds < 0:\n",
    "        raise ValueError('CHECKPOINT_SECONDS must be nonnegative.')\n",
    "    if orders is not None and (not isinstance(orders,(list,tuple,set)) or any(type(x) is not int for x in orders)):\n",
    "        raise ValueError('ORDERS must be None or a list of integer row labels.')\n",
    "    input_file = Path(input_file)\n",
    "    context = resolve_input(input_file, metadata_file)\n",
    "    observable, baseline = context['observable'], context['baseline']\n",
    "    if output_dir is None:\n",
    "        stem = input_file.name[:-3] if input_file.name.endswith('.gz') else input_file.name\n",
    "        stem = Path(stem).stem\n",
    "        output_dir = input_file.parent / ('converted_'+stem.removeprefix('results_'))\n",
    "    out = Path(output_dir)\n",
    "    out.mkdir(parents=True,exist_ok=True)\n",
    "    (out/'orders').mkdir(exist_ok=True)\n",
    "    print('Moment: {}  |  tuple: {}  |  {}'.format(context['moment'],tuple(context['start_tuple']),context['source_coefficients']),flush=True)\n",
    "    print('Baseline calculated automatically; exact form is included in the output.',flush=True)\n",
    "    before_all = time.perf_counter()\n",
    "    with Lock(out/'solver.lock'):\n",
    "        manifest_path = out/'manifest.json'\n",
    "        identity = input_identity(input_file)\n",
    "        signature = {k:context[k] for k in ('moment','start_tuple','source_coefficients','baseline')}\n",
    "        manifest = read_json(manifest_path) if manifest_path.exists() else None\n",
    "        if manifest and (manifest.get('solver_version')!=DRIVER_VERSION or manifest.get('configuration')!=signature):\n",
    "            raise ValueError('This output directory belongs to different settings or an older converter. Set OUTPUT_DIR to a new directory; existing work was left intact.')\n",
    "        unchanged = (manifest is not None and manifest.get('input')==identity\n",
    "                     and manifest.get('metadata_identity')==context['metadata_identity'])\n",
    "        if export_only and not unchanged:\n",
    "            raise ValueError('EXPORT_ONLY requires an unchanged input and an existing validated conversion. Run with EXPORT_ONLY=False first.')\n",
    "        if manifest is None:\n",
    "            atomic_json(manifest_path,{'input':identity,'metadata_identity':context['metadata_identity'],\n",
    "                                      'configuration':signature,'solver_version':DRIVER_VERSION})\n",
    "        if export_only:\n",
    "            for path in (out/'orders').glob('order_*.json.gz'):\n",
    "                cached = read_json(path)\n",
    "                if (not cached.get('validated') or cached.get('solver_version')!=DRIVER_VERSION\n",
    "                        or cached.get('spec')!=automatic_row_spec(cached['alpha_order'],context)):\n",
    "                    raise ValueError('A cached order has incompatible specifications. Run a normal conversion in a new output directory.')\n",
    "            target = export_results(out,observable,write_text,baseline,context)\n",
    "            print('Analysis output: '+str(target),flush=True)\n",
    "            return {'status':0,'output_file':str(target),'output_dir':str(out),'moment':context['moment']}\n",
    "        selected = None if orders is None else set(orders)\n",
    "        completed = {int(p.name[6:-8]) for p in (out/'orders').glob('order_*.json.gz')}\n",
    "        if context['available_labels'] is not None and completed-set(context['available_labels']):\n",
    "            raise ValueError('Cached orders are absent from the current input. Use a new OUTPUT_DIR for this changed source.')\n",
    "        seen = set()\n",
    "        checkpoint_path = out/'working.json.gz'\n",
    "        if checkpoint_path.exists():\n",
    "            working = read_json(checkpoint_path)\n",
    "            label = working['alpha_order']\n",
    "            if label in completed:\n",
    "                committed = read_json(out/'orders'/'order_{:06d}.json.gz'.format(label))\n",
    "                if not committed['validated'] or committed['sequence_sha256']!=working['sequence_sha256']:\n",
    "                    raise ValueError('Committed order and partial checkpoint disagree.')\n",
    "                checkpoint_path.unlink()\n",
    "        def skip(label):\n",
    "            seen.add(label)\n",
    "            spec = automatic_row_spec(label,context)\n",
    "            if label in completed:\n",
    "                block = read_json(out/'orders'/'order_{:06d}.json.gz'.format(label))\n",
    "                if (block['spec']!=spec or not block['validated']\n",
    "                        or block.get('solver_version')!=DRIVER_VERSION or block.get('alpha_order')!=label):\n",
    "                    raise ValueError('Row specification changed for completed row {}. Use a new output directory.'.format(label))\n",
    "                if unchanged:\n",
    "                    return True\n",
    "            return selected is not None and label not in selected and label not in completed\n",
    "        interrupted = False\n",
    "        try:\n",
    "            for label, seq in iter_rows(input_file,skip=skip,allow_incomplete=allow_incomplete):\n",
    "                if seq is None:\n",
    "                    continue\n",
    "                spec = automatic_row_spec(label,context)\n",
    "                if context['legacy'] and any(v<0 for v in seq):\n",
    "                    raise ValueError('A sidecar-free legacy file must contain magnitudes. Signed input needs the matching metadata sidecar; a second sign must not be applied.')\n",
    "                digest = sequence_hash(label,seq)\n",
    "                target = out/'orders'/'order_{:06d}.json.gz'.format(label)\n",
    "                if label in completed:\n",
    "                    saved = read_json(target)\n",
    "                    if saved['sequence_sha256']!=digest:\n",
    "                        raise ValueError('Previously converted raw row {} changed. Use a new OUTPUT_DIR.'.format(label))\n",
    "                    continue\n",
    "                print('Order {}: {} raw coefficients'.format(label,len(seq)),flush=True)\n",
    "                resume = None\n",
    "                if checkpoint_path.exists():\n",
    "                    saved = read_json(checkpoint_path)\n",
    "                    if saved['alpha_order'] != label:\n",
    "                        raise ValueError('Unfinished order {} exists. Resume that order first.'.format(saved['alpha_order']))\n",
    "                    if saved['sequence_sha256']!=digest or saved.get('spec')!=spec:\n",
    "                        raise ValueError('Partial checkpoint input mismatch.')\n",
    "                    resume = saved['state']\n",
    "                    print('  Resuming saved work within this order.',flush=True)\n",
    "                last_save, last_progress, latest = 0.0, None, None\n",
    "                def checkpoint(state, force=False):\n",
    "                    nonlocal last_save,last_progress,latest\n",
    "                    # Core replaces list-valued fields at complete boundaries;\n",
    "                    # it never mutates the stored lists. Freeze the field map\n",
    "                    # so an interrupt cannot save half of the next boundary.\n",
    "                    latest = dict(state)\n",
    "                    now = time.monotonic()\n",
    "                    progress = (state['phase'],state.get('next_frequency',0))\n",
    "                    if progress!=last_progress and state['phase']=='harmonics':\n",
    "                        print('  Harmonics completed: {}/{}'.format(state.get('next_frequency',0),sum(b>0 for b in spec['bases'])),flush=True)\n",
    "                    last_progress = progress\n",
    "                    if force or now-last_save>=checkpoint_seconds:\n",
    "                        atomic_json(checkpoint_path,{'alpha_order':label,'observable':observable,\n",
    "                                    'sequence_sha256':digest,'spec':spec,'state':latest})\n",
    "                        last_save = time.monotonic()\n",
    "                started = time.perf_counter()\n",
    "                try:\n",
    "                    answer = solve_sequence(seq,spec['factorial_shift'],spec['bases'],spec['degrees'],\n",
    "                                            checkpoint_callback=checkpoint,resume_state=resume,label=str(label))\n",
    "                except KeyboardInterrupt:\n",
    "                    if latest is not None:\n",
    "                        checkpoint(latest,force=True)\n",
    "                    raise\n",
    "                terms = positive_terms(answer['harmonics'])\n",
    "                checked = exact_taylor_check(terms,spec['factorial_shift'],seq)\n",
    "                block = {'alpha_order':label,'observable':observable,'solver_version':DRIVER_VERSION,'spec':spec,\n",
    "                         'factorial_shift':answer['factorial_shift'],'sequence_sha256':digest,\n",
    "                         'validated':True,'taylor_coefficients_checked':checked,\n",
    "                         'unknowns':answer['unknowns'],'held_out_terms':len(seq)-answer['unknowns'],\n",
    "                         'seconds_this_session':time.perf_counter()-started,\n",
    "                         'terms':positive_terms(answer['harmonics'],Fraction(spec['scale']))}\n",
    "                atomic_json(target,block)\n",
    "                checkpoint_path.unlink(missing_ok=True)\n",
    "                completed.add(label)\n",
    "                print('  Verified all {} coefficients; committed in {:.2f}s.'.format(checked,block['seconds_this_session']),flush=True)\n",
    "        except KeyboardInterrupt:\n",
    "            interrupted = True\n",
    "            print('\\nPaused. Completed orders and the most recent complete calculation checkpoint are intact.',flush=True)\n",
    "        if not interrupted:\n",
    "            if selected is not None and selected-seen:\n",
    "                raise ValueError('Requested labels absent from input: '+str(sorted(selected-seen)))\n",
    "            if context['available_labels'] is not None and seen!=set(context['available_labels']):\n",
    "                raise ValueError('Input rows do not match the coefficient metadata.')\n",
    "            if completed-seen:\n",
    "                raise ValueError('Cached orders are absent from the current input. Use a new OUTPUT_DIR for this changed source.')\n",
    "            atomic_json(manifest_path,{'input':identity,'metadata_identity':context['metadata_identity'],\n",
    "                                      'configuration':signature,'solver_version':DRIVER_VERSION})\n",
    "        target = export_results(out,observable,write_text,baseline,context)\n",
    "        print('Analysis output: '+str(target),flush=True)\n",
    "        print('Elapsed: {:.2f}s; {} completed orders.'.format(time.perf_counter()-before_all,len(completed)),flush=True)\n",
    "        return {'status':130 if interrupted else 0,'output_file':str(target),\n",
    "                'output_dir':str(out),'moment':context['moment'],'completed_orders':sorted(completed)}\n",
    "\n",
    "\n",
    "if sys.version_info < (3, 9):\n",
    "    raise RuntimeError(\"This notebook requires Python 3.9 or newer.\")\n",
    "RESULT = convert_bch_file(\n",
    "    INPUT_FILE, output_dir=OUTPUT_DIR, metadata_file=METADATA_FILE,\n",
    "    checkpoint_seconds=CHECKPOINT_SECONDS, write_text=WRITE_COSH_SINH,\n",
    "    allow_incomplete=ALLOW_INCOMPLETE_JSON, orders=ORDERS,\n",
    "    export_only=EXPORT_ONLY)\n",
    "print(\"Status:\", \"complete\" if RESULT[\"status\"] == 0 else \"paused\")\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.9.25",
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "pygments_lexer": "ipython3"
  },
  "title": "Automatic BCH harmonic converter",
  "validation": {
   "runtime": "Python 3.9.25",
   "notebook_code_executed": true,
   "workflow": "Default generator then converter in separate namespaces; arbitrary N^2 case also executed under Python3.9",
   "code_sha256": "e7e3a18b38b0507262f6be8832d840e1cbbc8d5369f27af351657471e934c72a",
   "independent_exact_checks": "18 moment tuples; 10 legacy family exports; 4 archived fourth-order datasets at rows2,4,6; baseline and interruption/resume checks",
   "stale_outputs_cleared": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/first_depletion/brute_force_first_depletion.m <==
function [out, info] = brute_force_first_depletion(alpha, T, dt, opts)
%BRUTE_FORCE_NUMERICS Numerical correlations through fourth order.
% [OUT,INFO] = BRUTE_FORCE_NUMERICS(ALPHA,T,DT,OPTS)
%
% H/(hbar*g) = a*b*c^dagger + a^dagger*b^dagger*c.
% Initially a,b are vacuum; c is coherent unless SqueezeR is nonzero.
% Squeezed convention: D(alpha)*S(zeta)|0>, zeta=r*exp(1i*theta),
% S(zeta)=exp((conj(zeta)*c^2-zeta*c^dagger^2)/2).
% Hence <c>(0)=alpha and <nc>(0)=alpha^2+sinh(r)^2. theta is in radians;
% theta=0 squeezes X, theta=pi squeezes Y. Alpha remains real >=0.
% ALPHA is nonnegative real. T and DT are in tau=g*t; OUT.chi=alpha*OUT.tau.
% Sampling is 0:DT:T, so the last time can be smaller than T.
% The fixed-N basis |k,k,N-k>, k=0:N, has H(k,k+1)=(k+1)*sqrt(N-k).
% Each sector is propagated once; all correlations use those same states.
%
% The canonical fields MATCH the analytical solver:
%   C=<c>/alpha; P=<c^dagger c>/alpha^2; S=<cc>/alpha^2;
%   T=<ccc>/alpha^3; U=<c^dagger cc>/alpha^3; Na=<a^dagger a>/alpha^2.
%   c,nc,na,nb,cc,ccc,cDcc are the corresponding UNNORMALIZED moments.
%   Nfl=<c^dagger c>-|<c>|^2; M=<cc>-<c>^2.
%   varX=Var(c+c^dagger); VY=Var(-i*(c-c^dagger)), both vacuum value 1.
% There is no convention-dependent shift between numerical and analytical
% varX/VY. No old moment formulas or separate corrected output are retained.
%
% dC,d2C,dP,dS,dV are exact chi derivatives, using operator identities,
% not finite differences. Calpha is dC/dalpha at FIXED CHI (fixed sector
% bounds and fixed squeezing parameters for the truncated sum). These make OUT directly compatible with
% TRI_OBSERVABLE for every ordered word of degree 0 through 3.
%
% Delta=(<ccc>-<c^dagger cc>)/alpha^3 is accumulated with matched sector
% midpoints to reduce cancellation for coherent input. Squeezed input uses
% the actual complex Fock weights without the coherent amplitude identity.
% It equals T-U up to rounding. Q3 is
% <Y*X*Y>/(2*alpha)=Re[C-alpha^2*Delta], X=c+c^dagger, Y=-i*(c-c^dagger).
% Q3 has initial value 1 for coherent input. The normally ordered < :X*Y^2: >/(2*alpha^3)
% equals -Re(Delta). Do not remove the physical vacuum term from Q3.
% OUT.raw and OUT.normalized provide grouped views of these same values.
% For alpha=0 normalized fields and chi derivatives are NaN; raw moments
% and variances remain well defined. TRI_OBSERVABLE requires alpha>0.
%
% Example (CHI, rather than tau, on the graph):
%   alpha=25; chiMax=20; dchi=0.05;
%   [num,info]=brute_force_numerics(alpha,chiMax/alpha,dchi/alpha);
%   plot(num.chi,real(num.Delta));
%   % Also: tri_observable(num,'cd c c') equals num.U.
%
% Fourth-order outputs are in OUT.fourth (all UNNORMALIZED):
%   cD2c2=<cd^2 c^2>, cDccc=<cd c^3>, cccc=<c^4>, abnc=<ab nc>;
%   nacc=<na c^2>, nanc=<na nc>, nanb=<na nb>, aD2a2=<ad^2 a^2>;
%   abcc=<ab c^2>, aDbDcc=<ad bd c^2>, naab=<na ab>, aabb=<a^2 b^2>.
% Operator order is literal: <ab na>=naab+ab, not naab.
% The b-mode counterparts and Hermitian conjugates are also included.
% OUT.fourth.nc2/na2/nb2, varNc/varNa/varNb, covNaNc/covNbNc/covNaNb,
% g2c/g2a/g2b/g2ab/g2ac/g2bc, FanoC/FanoA/FanoB are derived from these.
% Undefined intensity ratios (zero intensity) are NaN, not Inf.
% X4,Y4 are RAW <X^4>,<Y^4>; centralX4,centralY4 are central fourth
% moments. Vacuum X4=Y4=3. OUT.quadratures exposes the same values.
% OUT.raw.fourth contains the degree-four building blocks;
% OUT.normalized.fourth contains those blocks divided by alpha^4.
% Together the raw fields cover all 26 potentially nonzero normally ordered
% degree-four monomials in this n_a=n_b sector. Other orderings follow by
% commutators with the existing lower moments; unequal net a/b changes vanish.
% Existing first-through-third-order field names are preserved.
%
% Bright squeezed example:
%   opts=struct('SqueezeR',0.5,'SqueezeAngle',0);
%   [out,info]=brute_force_numerics(25,20/25,0.05/25,opts);
%   plot(out.chi,out.fourth.varNc);
% Omitting opts or setting SqueezeR=0 gives the original coherent input.
%
% Options (all optional):
% SqueezeR                Nonnegative squeeze strength r; default 0.
% SqueezeAngle            Squeeze phase theta in radians; default 0.
% Method                  'auto' (default), 'spectral', 'chebyshev'.
% Nmin,Nmax               Sector bounds; default automatic amplitude cutoff.
% RelativeAmplitudeCutoff Relative Fock AMPLITUDE cutoff; default 1e-8.
% Tolerance               Chebyshev accumulated truncation target; 1e-11.
% SpectralMaxDimension    'auto' selects spectral up to dimension 600.
% MaxChebyshevDegree      Safety limit per time step; 500.
% UseParallel             Precompute sectors with PARFOR; false.
% MaxParallelStateBytes   Parallel trajectory memory ceiling; 1.5e9 bytes.
% Verbose                 Print run diagnostics; true.
%
% Sector sums are not renormalized: they estimate the full initial state.
% Tighten the cutoff to check small differences; discarded probability is
% not itself a bound on moment errors. Squeezed-state bounds also check
% tails weighted through N^4, without stopping at internal amplitude zeros. Numerical accuracy is independent of analytical correction knobs.
% Spectral evolution is roundoff-accurate. Chebyshev Tolerance targets only
% polynomial truncation, with a 50*eps per-step floor; accumulated floating
% point error is additional. INFO reports the effective target and invariants.
% Serial storage is five adjacent sector trajectories; parallel storage is
% estimated before allocation. No coefficient tables or fitted data are used.

    if nargin < 4 || isempty(opts)
        opts = struct();
    end

    validateattributes(alpha, {'numeric'}, {'scalar','real','finite','nonnegative'}, ...
        mfilename, 'alpha', 1);
    validateattributes(T, {'numeric'}, {'scalar','real','finite','nonnegative'}, ...
        mfilename, 'T', 2);
    validateattributes(dt, {'numeric'}, {'scalar','real','finite','positive'}, ...
        mfilename, 'dt', 3);
    if ~isstruct(opts) || ~isscalar(opts)
        error('brute_force_numerics:BadOptions', 'OPTS must be a scalar struct.');
    end
    allowedOptions = {'Method','Nmin','Nmax','RelativeAmplitudeCutoff', ...
        'Tolerance','SpectralMaxDimension','MaxChebyshevDegree', ...
        'UseParallel','MaxParallelStateBytes','Verbose','SqueezeR','SqueezeAngle'};
    suppliedOptions = fieldnames(opts);
    unknownOptions = setdiff(suppliedOptions,allowedOptions);
    if ~isempty(unknownOptions)
        error('brute_force_numerics:UnknownOption', ...
            'Unknown option: OPTS.%s. Option names are case-sensitive.',unknownOptions{1});
    end
    alpha = double(alpha);
    T = double(T);
    dt = double(dt);
    if ~isfinite(alpha^2)
        error('brute_force_numerics:BadAlpha', 'ALPHA^2 must be finite.');
    end

    squeezeR = get_option(opts, 'SqueezeR', 0);
    squeezeAngle = get_option(opts, 'SqueezeAngle', 0);
    if isempty(squeezeR), squeezeR = 0; end
    if isempty(squeezeAngle), squeezeAngle = 0; end
    validateattributes(squeezeR, {'numeric'}, ...
        {'scalar','real','finite','nonnegative'}, mfilename, 'OPTS.SqueezeR');
    validateattributes(squeezeAngle, {'numeric'}, ...
        {'scalar','real','finite'}, mfilename, 'OPTS.SqueezeAngle');
    squeezeR = double(squeezeR);
    squeezeAngle = double(squeezeAngle);
    isSqueezed = squeezeR > 0;

    method = get_option(opts, 'Method', 'auto');
    if ~(ischar(method) && isrow(method)) && ...
            ~(isa(method,'string') && isscalar(method))
        error('brute_force_numerics:BadMethod', 'OPTS.Method must be a character row or scalar string.');
    end
    method = lower(char(method));
    validMethods = {'auto','spectral','chebyshev'};
    if ~any(strcmp(method, validMethods))
        error('brute_force_numerics:BadMethod', ...
            'OPTS.Method must be ''auto'', ''spectral'', or ''chebyshev''.');
    end

    relCut = get_option(opts, 'RelativeAmplitudeCutoff', 1e-8);
    validateattributes(relCut, {'numeric'}, {'scalar','real','finite','>',0,'<',1}, ...
        mfilename, 'OPTS.RelativeAmplitudeCutoff');

    tolerance = get_option(opts, 'Tolerance', 1e-11);
    validateattributes(tolerance, {'numeric'}, {'scalar','real','finite','>',0,'<',1}, ...
        mfilename, 'OPTS.Tolerance');

    spectralMaxDimension = get_option(opts, 'SpectralMaxDimension', 600);
    validateattributes(spectralMaxDimension, {'numeric'}, ...
        {'scalar','real','finite','integer','>=',2}, mfilename, 'OPTS.SpectralMaxDimension');

    maxChebDegree = get_option(opts, 'MaxChebyshevDegree', 500);
    validateattributes(maxChebDegree, {'numeric'}, ...
        {'scalar','real','finite','integer','>=',10}, mfilename, 'OPTS.MaxChebyshevDegree');

    useParallel = boolean_option(opts, 'UseParallel', false);
    verbose = boolean_option(opts, 'Verbose', true);
    maxParallelBytes = get_option(opts, 'MaxParallelStateBytes', 1.5e9);
    validateattributes(maxParallelBytes, {'numeric'}, ...
        {'scalar','real','finite','positive'}, mfilename, 'OPTS.MaxParallelStateBytes');
    tau = 0:dt:T;
    Nt = numel(tau);
    if isempty(tau)
        tau = 0;
        Nt = 1;
    end

    requestedNmin = get_option(opts, 'Nmin', []);
    requestedNmax = get_option(opts, 'Nmax', []);
    if ~isempty(requestedNmin)
        validateattributes(requestedNmin, {'numeric'}, ...
            {'scalar','integer','nonnegative','finite'}, mfilename, 'OPTS.Nmin');
    end
    if ~isempty(requestedNmax)
        validateattributes(requestedNmax, {'numeric'}, ...
            {'scalar','integer','nonnegative','finite'}, mfilename, 'OPTS.Nmax');
    end
    if isSqueezed
        [f,df,Nmin,Nmax,initialDiagnostics] = squeezed_initial_state( ...
            alpha,squeezeR,squeezeAngle,relCut,requestedNmin,requestedNmax);
        sectors = Nmin:Nmax;
        nSectors = numel(sectors);
    else
        [Nmin,Nmax] = coherent_bounds(alpha,relCut);
        if ~isempty(requestedNmin), Nmin = double(requestedNmin); end
        if ~isempty(requestedNmax), Nmax = double(requestedNmax); end
        if Nmin > Nmax
            error('brute_force_numerics:BadSectorRange', ...
                'Nmin (%d) must not exceed Nmax (%d).',Nmin,Nmax);
        end
        sectors = Nmin:Nmax;
        nSectors = numel(sectors);
        f = coherent_coefficients(alpha, sectors);
        df = zeros(size(f)); % coherent score uses its original stable formula
        initialDiagnostics = struct('state','coherent');
    end
    expectedInitial = initial_pump_moments(alpha,squeezeR,squeezeAngle);
    retainedProbability = sum(abs(f).^2);
    retainedInitialMean = sum(sectors .* abs(f).^2);
    retainedInitialNumber2 = sum(sectors.^2 .* abs(f).^2);
    if retainedProbability == 0
        error('brute_force_numerics:EmptyRetainedState', ...
            ['The selected sector range has zero retained probability. ' ...
             'Use automatic bounds or include the occupied sectors.']);
    end

    % Accumulators for the actual expectation values.
    nPump = zeros(1, Nt);
    nSignal = zeros(1, Nt);
    meanC = complex(zeros(1, Nt));
    meanC2 = complex(zeros(1, Nt));
    meanC3 = complex(zeros(1, Nt));
    meanCDCC = complex(zeros(1, Nt));
    meanAB = complex(zeros(1, Nt));
    meanABCDag = complex(zeros(1, Nt));
    meanABC = complex(zeros(1, Nt));
    meanCD2C2 = zeros(1,Nt);
    meanCDCCC = complex(zeros(1,Nt));
    meanC4 = complex(zeros(1,Nt));
    meanABNC = complex(zeros(1,Nt));
    meanNACC = complex(zeros(1,Nt));
    meanNANC = zeros(1,Nt);
    meanNANB = zeros(1,Nt);
    meanAD2A2 = zeros(1,Nt);
    meanABCC = complex(zeros(1,Nt));
    meanADBDCC = complex(zeros(1,Nt));
    meanNAAB = complex(zeros(1,Nt));
    meanAABB = complex(zeros(1,Nt));
    derivativeMeanC = complex(zeros(1,Nt));

    meanNaC = complex(zeros(1, Nt));
    meanCScore = complex(zeros(1, Nt));
    deltaRaw = complex(zeros(1, Nt));
    deltaCompensation = complex(zeros(1, Nt));
    previousCDCCContribution = complex(zeros(1, Nt));

    maxNormError = 0;
    chebDegrees = nan(1, nSectors);
    usedSpectral = false;
    usedChebyshev = false;

    % Optional parallel precomputation.  The serial path is the low-memory
    % default and normally wins unless sector blocks are moderately sized.
    states = cell(1, nSectors);
    parallelStateBytes = 16 * Nt * sum(sectors + 1);
    if useParallel && parallelStateBytes > maxParallelBytes
        warning('brute_force_numerics:ParallelMemory', ...
            ['UseParallel was disabled: estimated stored trajectories are %.3g GB, ' ...
             'above MaxParallelStateBytes.'], parallelStateBytes/1e9);
        useParallel = false;
    end
    if useParallel
        if ~license('test', 'Distrib_Computing_Toolbox')
            warning('brute_force_numerics:NoParallelToolbox', ...
                'UseParallel was requested but Parallel Computing Toolbox is unavailable.');
            useParallel = false;
        end
    end

    totalTimer = tic;
    if useParallel
        degreeTmp = nan(1, nSectors);
        kindTmp = zeros(1, nSectors); % 1 = spectral, 2 = Chebyshev
        parfor s = 1:nSectors
            [states{s}, degreeTmp(s), kindTmp(s)] = evolve_sector( ...
                sectors(s), tau, method, spectralMaxDimension, ...
                tolerance, maxChebDegree);
        end
        chebDegrees = degreeTmp;
        usedSpectral = any(kindTmp == 1);
        usedChebyshev = any(kindTmp == 2);
    end

    prev1 = [];
    prev2 = [];
    prev3 = [];
    prev4 = [];

    for s = 1:nSectors
        N = sectors(s);
        if useParallel
            psi = states{s};
            states{s} = []; % release the largest stored data as soon as possible
        else
            [psi, chebDegrees(s), kind] = evolve_sector( ...
                N, tau, method, spectralMaxDimension, tolerance, maxChebDegree);
            usedSpectral = usedSpectral || kind == 1;
            usedChebyshev = usedChebyshev || kind == 2;
        end

        probabilities = abs(psi).^2;
        sectorNorm = sum(probabilities, 1);
        maxNormError = max(maxNormError, max(abs(sectorNorm - 1)));

        weightN = abs(f(s))^2;
        nPump = nPump + weightN * ((N:-1:0) * probabilities);
        nSignal = nSignal + weightN * ((0:N) * probabilities);
        q = N:-1:0;
        k = 0:N;
        meanCD2C2 = meanCD2C2 + weightN * ((q.*(q-1))*probabilities);
        meanNANC = meanNANC + weightN * ((k.*q)*probabilities);
        meanNANB = meanNANB + weightN * ((k.^2)*probabilities);
        meanAD2A2 = meanAD2A2 + weightN * ((k.*(k-1))*probabilities);

        % <a b c^dagger> stays within the same N sector.
        if N >= 1
            j = 1:N;
            abcDagSector = (j .* sqrt(N - j + 1)) * ...
                (conj(psi(1:N,:)) .* psi(2:N+1,:));
            meanABCDag = meanABCDag + weightN * abcDagSector;

        end

        if s >= 2
            % The sector list is contiguous, so prev1 is sector N-1.
            overlapC = psi(1:N,:) .* conj(prev1);
            cSector = sqrt(N:-1:1) * overlapC;
            adjacentWeight = conj(f(s-1)) * f(s);
            meanC = meanC + adjacentWeight * cSector;
            if isSqueezed
                derivativeWeight = conj(df(s-1))*f(s)+conj(f(s-1))*df(s);
                derivativeMeanC = derivativeMeanC + derivativeWeight*cSector;
            end
            % Exact d^2<c>/dtau^2 = -(2<n_a c>+<c>).
            nacSector = ((0:N-1) .* sqrt(N:-1:1)) * overlapC;
            meanNaC = meanNaC + adjacentWeight * nacSector;
            % Coherent-state score INCLUDING the 1/alpha normalization of C.
            meanCScore = meanCScore + adjacentWeight * ...
                (2*N-2-2*alpha^2) * cSector;

            % <c^dagger c c>: same pair number, ket N -> bra N-1.
            % For pump occupation q=N-k, c^dagger c c gives (q-1)*sqrt(q).
            cdccFactor = (N-1:-1:0) .* sqrt(N:-1:1);
            cdccSector = cdccFactor * overlapC;
            cdccContribution = adjacentWeight * cdccSector;
            meanCDCC = meanCDCC + cdccContribution;

            % <a b>: ket sector N, bra sector N-1.
            abSector = (1:N) * (conj(prev1) .* psi(2:N+1,:));
            meanAB = meanAB + adjacentWeight * abSector;
            j = 1:N;
            abOverlap = conj(prev1).*psi(2:N+1,:);
            meanABNC = meanABNC + adjacentWeight*((j.*(N-j))*abOverlap);
            meanNAAB = meanNAAB + adjacentWeight*((j.*(j-1))*abOverlap);
            if N >= 2
                % ad bd raises k by one; c^2 lowers q by two: bra N-1.
                k = 0:N-2;
                factors = (k+1).*sqrt((N-k).*(N-k-1));
                meanADBDCC = meanADBDCC + adjacentWeight*(factors* ...
                    (conj(prev1(2:N,:)).*psi(1:N-1,:)));
            end
        end

        if s >= 3
            % <c^2>: ket sector N, bra sector N-2.
            c2Factor = sqrt((N:-1:2) .* (N-1:-1:1));
            c2Sector = c2Factor * (psi(1:N-1,:) .* conj(prev2));
            twoSectorWeight = conj(f(s-2)) * f(s);
            meanC2 = meanC2 + twoSectorWeight * c2Sector;
            c2Overlap = psi(1:N-1,:).*conj(prev2);
            meanCDCCC = meanCDCCC + twoSectorWeight* ...
                (((N-2:-1:0).*c2Factor)*c2Overlap);
            meanNACC = meanNACC + twoSectorWeight* ...
                (((0:N-2).*c2Factor)*c2Overlap);
            j = 2:N;
            meanAABB = meanAABB + twoSectorWeight*((j.*(j-1))* ...
                (conj(prev2).*psi(3:N+1,:)));

            % Correct abc: ket pair number j, giving j*sqrt(N-j).
            j = 1:N-1;
            abcSector = (j .* sqrt(N - j)) * ...
                (conj(prev2) .* psi(2:N,:));
            meanABC = meanABC + twoSectorWeight * abcSector;

        end

        if s >= 4
            % <c^3>: same pair number, ket N -> bra N-3.
            c3Factor = sqrt((N:-1:3) .* (N-1:-1:2) .* (N-2:-1:1));
            c3Sector = c3Factor * (psi(1:N-2,:) .* conj(prev3));
            threeSectorWeight = conj(f(s-3)) * f(s);
            meanC3 = meanC3 + threeSectorWeight * c3Sector;
            j = 1:N-2;
            factors = j.*sqrt((N-j).*(N-j-1));
            meanABCC = meanABCC + threeSectorWeight*(factors* ...
                (conj(prev3).*psi(2:N-1,:)));

            % Pair gap-3 (N,N-3) and gap-1 (N-1,N-2) at the SAME midpoint.
            % The coherent-only ratio is sqrt((N-2)/N); squeeze weights
            % require the general difference below (safe at parity zeros).
            gap3 = psi(1:N-2,:) .* conj(prev3);
            gap1 = prev1(1:N-2,:) .* conj(prev2(1:N-2,:));
            k = 0:N-3;
            uFactor = (N-2:-1:1) .* sqrt(N-1:-1:2);
            z = 2*k ./ (N*(N-2:-1:1));
            ratioMinusOne = z ./ (sqrt(1+z)+1);
            matchedDifference = (gap3-gap1) + ...
                bsxfun(@times,ratioMinusOne(:),gap3);
            midpointWeight = conj(f(s-2))*f(s-1);
            if isSqueezed
                % No coherent-state ratio may be used for squeezed weights.
                coefficientA = threeSectorWeight*c3Factor;
                coefficientB = midpointWeight*uFactor;
                increment = coefficientB*(gap3-gap1) ...
                    +(coefficientA-coefficientB)*gap3;
            else
                increment = midpointWeight * (uFactor * matchedDifference);
            end
            [deltaRaw,deltaCompensation] = compensated_add( ...
                deltaRaw,deltaCompensation,increment);
        elseif s == 3
            % The lower unmatched gap-1 pair has no retained gap-3 partner.
            [deltaRaw,deltaCompensation] = compensated_add( ...
                deltaRaw,deltaCompensation,-previousCDCCContribution);
        end

        if s >= 5
            q = N:-1:4;
            factors = sqrt(q.*(q-1).*(q-2).*(q-3));
            meanC4 = meanC4 + conj(f(s-4))*f(s)*(factors* ...
                (conj(prev4).*psi(1:N-3,:)));
        end
        if s >= 2, previousCDCCContribution = cdccContribution; end
        prev4 = prev3;
        prev3 = prev2;
        prev2 = prev1;
        prev1 = psi;
    end

    % The upper unmatched gap-1 pair is the final retained sector pair.
    [deltaRaw,deltaCompensation] = compensated_add( ...
        deltaRaw,deltaCompensation,-previousCDCCContribution); %#ok<ASGLU>
    elapsedSeconds = toc(totalTimer);

    % A single set of canonical correlations, in the analytical conventions.
    out = struct('alpha',alpha,'tau',tau,'chi',alpha*tau,'level',4);
    out.C = normalize_moment(meanC,alpha,1);
    out.P = normalize_moment(nPump,alpha,2);
    out.S = normalize_moment(meanC2,alpha,2);
    out.T = normalize_moment(meanC3,alpha,3);
    out.U = normalize_moment(meanCDCC,alpha,3);
    out.Na = normalize_moment(nSignal,alpha,2);
    out.c = meanC;
    out.nc = nPump;
    out.na = nSignal;
    out.nb = nSignal;
    out.cc = meanC2;
    out.ccc = meanC3;
    out.cDcc = meanCDCC;
    out.ab = meanAB;
    out.abcDag = meanABCDag;
    out.abc = meanABC;
    out.nac = meanNaC;
    out.Nfl = nPump-abs(meanC).^2;
    out.M = meanC2-meanC.^2;
    out.varX = 1+2*nPump+2*real(meanC2)-4*real(meanC).^2;
    out.VY = 1+2*nPump-2*real(meanC2)-4*imag(meanC).^2;
    out.Delta = normalize_moment(deltaRaw,alpha,3);
    out.Q3 = normalize_moment(real(meanC-deltaRaw),alpha,1);

    % Exact operator derivatives; no sampled-time differentiation is used.
    out.dC = normalize_moment(-1i*meanAB,alpha,2);
    out.d2C = normalize_moment(-(2*meanNaC+meanC),alpha,3);
    out.dP = normalize_moment(2*imag(meanABCDag),alpha,3);
    out.dS = normalize_moment(-2i*meanABC,alpha,3);
    out.dV = 2*alpha^2*(out.dP-real(out.dS))-8*imag(meanC).* ...
        imag(normalize_moment(-1i*meanAB,alpha,1));
    if isSqueezed
        out.Calpha = normalize_moment(derivativeMeanC,alpha,1) ...
            -normalize_moment(meanC,alpha,2)-tau.*out.dC;
    else
        out.Calpha = normalize_moment(meanCScore,alpha,2)-tau.*out.dC;
    end

    out.raw = struct('c',meanC,'nc',nPump,'na',nSignal,'nb',nSignal, ...
        'cc',meanC2,'ccc',meanC3,'cDcc',meanCDCC, ...
        'ab',meanAB,'abcDag',meanABCDag,'abc',meanABC,'nac',meanNaC, ...
        'Delta',deltaRaw,'YXY',2*real(meanC-deltaRaw));
    % Explicit c2/c3 aliases preserve existing direct-moment plotting code.
    out.raw.c2 = out.cc;
    out.raw.c3 = out.ccc;
    out.normalized = struct('C',out.C,'P',out.P,'S',out.S, ...
        'T',out.T,'U',out.U,'Na',out.Na,'Delta',out.Delta,'Q3',out.Q3, ...
        'ab',normalize_moment(meanAB,alpha,2), ...
        'abcDag',normalize_moment(meanABCDag,alpha,3), ...
        'abc',normalize_moment(meanABC,alpha,3), ...
        'nac',normalize_moment(meanNaC,alpha,3));

    % Canonical X/Y quadratures, X_j=j+j^dagger, Y_j=-i*(j-j^dagger).
    % These are moments of the full-state estimate; the vacuum term is 1.
    out.quadratures = struct( ...
        'VarXc',out.varX,'VarYc',out.VY, ...
        'CovXcYc',2*imag(meanC2)-4*real(meanC).*imag(meanC), ...
        'VarXa',1+2*nSignal,'VarYa',1+2*nSignal, ...
        'VarXb',1+2*nSignal,'VarYb',1+2*nSignal, ...
        'CovXaXb',2*real(meanAB),'CovYaYb',-2*real(meanAB), ...
        'CovXaYb',2*imag(meanAB),'CovYaXb',2*imag(meanAB));

    % Independent fourth-degree building blocks, plus exact symmetry partners.
    fourthRaw = struct('cD2c2',meanCD2C2,'cDccc',meanCDCCC, ...
        'cccc',meanC4,'abnc',meanABNC,'nacc',meanNACC, ...
        'nanc',meanNANC,'nanb',meanNANB,'aD2a2',meanAD2A2, ...
        'abcc',meanABCC,'aDbDcc',meanADBDCC,'naab',meanNAAB,'aabb',meanAABB);
    fourthRaw.nbcc = meanNACC;
    fourthRaw.nbnc = meanNANC;
    fourthRaw.bD2b2 = meanAD2A2;
    fourthRaw.nbab = meanNAAB;
    fourthRaw.cD3c = conj(meanCDCCC);
    fourthRaw.cD4 = conj(meanC4);
    fourthRaw.aDbDnc = conj(meanABNC);
    fourthRaw.nacD2 = conj(meanNACC);
    fourthRaw.nbcD2 = conj(meanNACC);
    fourthRaw.aDbDcD2 = conj(meanABCC);
    fourthRaw.abcD2 = conj(meanADBDCC);
    fourthRaw.aD2bD2 = conj(meanAABB);
    fourthRaw.aDbDna = conj(meanNAAB); % normal ordered ad^2 a bd
    fourthRaw.aDbDnb = conj(meanNAAB);
    out.raw.fourth = fourthRaw;
    out.normalized.fourth = struct();
    names4 = fieldnames(fourthRaw);
    for j4 = 1:numel(names4)
        name4 = names4{j4};
        out.normalized.fourth.(name4) = normalize_moment(fourthRaw.(name4),alpha,4);
    end
    out.fourth = fourthRaw;
    out.fourth.nc2 = meanCD2C2+nPump;
    out.fourth.na2 = meanNANB;
    out.fourth.nb2 = meanNANB;
    out.fourth.varNc = out.fourth.nc2-nPump.^2;
    out.fourth.varNa = meanNANB-nSignal.^2;
    out.fourth.varNb = out.fourth.varNa;
    out.fourth.covNaNc = meanNANC-nSignal.*nPump;
    out.fourth.covNbNc = out.fourth.covNaNc;
    out.fourth.covNaNb = out.fourth.varNa;
    out.fourth.g2c = intensity_ratio(meanCD2C2,nPump.^2);
    out.fourth.g2a = intensity_ratio(meanAD2A2,nSignal.^2);
    out.fourth.g2b = out.fourth.g2a;
    out.fourth.g2ab = intensity_ratio(meanNANB,nSignal.^2);
    out.fourth.g2ac = intensity_ratio(meanNANC,nSignal.*nPump);
    out.fourth.g2bc = out.fourth.g2ac;
    out.fourth.FanoC = intensity_ratio(out.fourth.varNc,nPump);
    out.fourth.FanoA = intensity_ratio(out.fourth.varNa,nSignal);
    out.fourth.FanoB = out.fourth.FanoA;
    out.fourth.abna = meanNAAB+meanAB;
    out.fourth.abnb = out.fourth.abna;
    out.fourth.na_aDbD = conj(out.fourth.abna);
    out.fourth.nb_aDbD = out.fourth.na_aDbD;

    % Normal ordering retains the vacuum contractions (+3 and lower moments).
    meanX = 2*real(meanC);
    meanY = 2*imag(meanC);
    X2 = 1+2*nPump+2*real(meanC2);
    Y2 = 1+2*nPump-2*real(meanC2);
    X3 = 2*real(meanC3)+6*real(meanCDCC)+6*real(meanC);
    Y3 = -2*imag(meanC3)+6*imag(meanCDCC)+6*imag(meanC);
    out.fourth.X4 = 2*real(meanC4)+8*real(meanCDCCC)+6*meanCD2C2 ...
        +12*real(meanC2)+12*nPump+3;
    out.fourth.Y4 = 2*real(meanC4)-8*real(meanCDCCC)+6*meanCD2C2 ...
        -12*real(meanC2)+12*nPump+3;
    out.fourth.centralX4 = out.fourth.X4-4*meanX.*X3+6*meanX.^2.*X2-3*meanX.^4;
    out.fourth.centralY4 = out.fourth.Y4-4*meanY.*Y3+6*meanY.^2.*Y2-3*meanY.^4;
    out.fourth.varX2 = out.fourth.X4-X2.^2; % Var(X^2), not Var(X)^2
    out.fourth.varY2 = out.fourth.Y4-Y2.^2;
    out.quadratures.meanXc = meanX;
    out.quadratures.meanYc = meanY;
    out.quadratures.X2 = X2;
    out.quadratures.Y2 = Y2;
    out.quadratures.X3 = X3;
    out.quadratures.Y3 = Y3;
    out.quadratures.X4 = out.fourth.X4;
    out.quadratures.Y4 = out.fourth.Y4;
    out.quadratures.centralX4 = out.fourth.centralX4;
    out.quadratures.centralY4 = out.fourth.centralY4;
    out.quadratures.varX2 = out.fourth.varX2;
    out.quadratures.varY2 = out.fourth.varY2;
    out.initialState = struct('type','coherent','alpha',alpha, ...
        'squeezeR',squeezeR,'squeezeAngle',squeezeAngle, ...
        'convention','D(alpha) S(r exp(i theta)) |0>');
    if isSqueezed, out.initialState.type = 'displaced squeezed'; end

    % Propagation and cutoff diagnostics.
    info = struct();
    info.methodRequested = method;
    if usedSpectral && usedChebyshev
        info.methodUsed = 'hybrid';
    elseif usedChebyshev
        info.methodUsed = 'chebyshev';
    else
        info.methodUsed = 'spectral';
    end
    info.Nmin = Nmin;
    info.Nmax = Nmax;
    info.numberOfSectors = nSectors;
    info.numberOfTimes = Nt;
    info.retainedProbability = retainedProbability;
    info.renormalizedAfterTruncation = false;
    info.timeConvention = 'tau=g*t; chi=alpha*tau';
    info.initialState = out.initialState;
    info.initialStateDiagnostics = initialDiagnostics;
    info.exactInitialRawMoments = expectedInitial;
    info.initialRawMomentErrors = struct( ...
        'c',abs(meanC(1)-expectedInitial.c), ...
        'nc',abs(nPump(1)-expectedInitial.nc), ...
        'cc',abs(meanC2(1)-expectedInitial.cc), ...
        'ccc',abs(meanC3(1)-expectedInitial.ccc), ...
        'cDcc',abs(meanCDCC(1)-expectedInitial.cDcc), ...
        'cD2c2',abs(meanCD2C2(1)-expectedInitial.cD2c2), ...
        'cDccc',abs(meanCDCCC(1)-expectedInitial.cDccc), ...
        'cccc',abs(meanC4(1)-expectedInitial.cccc), ...
        'X4',abs(out.fourth.X4(1)-expectedInitial.X4), ...
        'Y4',abs(out.fourth.Y4(1)-expectedInitial.Y4), ...
        'varNc',abs(out.fourth.varNc(1)-expectedInitial.varNc));
    info.initialNormalizedMomentErrors = struct( ...
        'C',abs(out.C(1)-normalize_moment(expectedInitial.c,alpha,1)), ...
        'P',abs(out.P(1)-normalize_moment(expectedInitial.nc,alpha,2)), ...
        'S',abs(out.S(1)-normalize_moment(expectedInitial.cc,alpha,2)), ...
        'T',abs(out.T(1)-normalize_moment(expectedInitial.ccc,alpha,3)), ...
        'U',abs(out.U(1)-normalize_moment(expectedInitial.cDcc,alpha,3)));
    info.discardedProbability = max(0, 1-retainedProbability);
    info.retainedInitialMean = retainedInitialMean;
    info.missingInitialMean = max(0, expectedInitial.nc-retainedInitialMean);
    info.retainedInitialNumber2 = retainedInitialNumber2;
    info.missingInitialNumber2 = max(0,expectedInitial.nc2-retainedInitialNumber2);
    info.maxSectorNormError = maxNormError;
    info.requestedChebTotalTarget = tolerance;
    info.effectiveChebLocalTarget = max(50*eps,tolerance/max(1,Nt-1));
    info.effectiveChebAccumulatedTarget = ...
        max(0,Nt-1)*info.effectiveChebLocalTarget;
    info.maxNumberInvariantError = ...
        max(abs(nPump + nSignal - retainedInitialMean));
    info.maxNumberSquaredInvariantError = max(abs( ...
        out.fourth.nc2+out.fourth.na2+2*meanNANC-retainedInitialNumber2));
    finiteChebDegrees = chebDegrees(~isnan(chebDegrees));
    if isempty(finiteChebDegrees)
        info.maxChebyshevDegree = NaN;
    else
        info.maxChebyshevDegree = max(finiteChebDegrees);
    end
    info.elapsedSeconds = elapsedSeconds;
    info.usedParallel = useParallel;
    info.estimatedParallelStateBytes = parallelStateBytes;
    info.tmaxConvention = 'Coherent-input heuristic; NaN for squeezed input.';
    if isSqueezed
        info.tmax = NaN;
    elseif alpha == 0
        info.tmax = sqrt(2);
    else
        info.tmax = asinh(sqrt(2*alpha^2))/alpha;
    end

    info.maxDeltaConsistencyError = max(abs(out.Delta-(out.T-out.U)));
    info.transferIdentityApplicable = ~isSqueezed && alpha > 0;
    if info.transferIdentityApplicable
        info.maxTransferIdentityError = max(abs(out.U-(out.C+out.d2C/2+ ...
            (out.C+out.chi.*out.dC+alpha*out.Calpha)/(2*alpha^2))));
    else
        info.maxTransferIdentityError = NaN; % the identity assumes coherent input
    end
    info.normalization = 'Degree-d ordered words are divided by alpha^d.';
    info.varianceConvention = 'X=c+cd, Y=-i(c-cd); varX and VY have vacuum value 1.';
    info.DeltaConvention = 'Delta=T-U; Q3=<YXY>/(2alpha)=Re(C-alpha^2*Delta).';
    info.derivatives = 'Exact operator identities; Calpha holds chi, r, theta and sector bounds fixed.';
    info.fourthOrderConvention = 'fourth raw; normalized.fourth divided by alpha^4; X4/Y4 are not central.';
    info.centralMomentNote = 'Large displacements can cause cancellation in central fourth moments; check cutoff and roundoff.';
    info.parameterFree = true;
    info.usesFittedData = false;
    out.info = info;

    if verbose
        fprintf(['brute_force_numerics: N = %d:%d (%d sectors), %d times, ' ...
                 'method = %s, %.3f s\n'], ...
            Nmin, Nmax, nSectors, Nt, info.methodUsed, elapsedSeconds);
        fprintf('  initial pump: %s, r=%.6g, theta=%.6g rad\n', ...
            out.initialState.type,squeezeR,squeezeAngle);
        fprintf(['  retained probability = %.16g, missing initial mean = %.3e, ' ...
                 'max norm error = %.3e, invariant error = %.3e\n'], ...
            retainedProbability, info.missingInitialMean, maxNormError, ...
            info.maxNumberInvariantError);
    end
end


function value = get_option(opts, name, defaultValue)
    if isfield(opts, name)
        value = opts.(name);
    else
        value = defaultValue;
    end
end


function value = boolean_option(opts, name, defaultValue)
    value = get_option(opts, name, defaultValue);
    validateattributes(value, {'logical','numeric'}, ...
        {'scalar','real','finite'}, mfilename, ['OPTS.' name]);
    if value ~= 0 && value ~= 1
        error('brute_force_numerics:BadBoolean', 'OPTS.%s must be true, false, 0, or 1.', name);
    end
    value = logical(value);
end


function y = normalize_moment(x, alpha, degree)
% Dividing by alpha^degree does not renormalize the retained state.
    if alpha == 0
        y = nan(size(x));
    else
        y = x / alpha^degree;
    end
end


function [total,compensation] = compensated_add(total,compensation,increment)
% Kahan accumulation for the small cubic difference over many sectors.
    correctedIncrement = increment-compensation;
    nextTotal = total+correctedIncrement;
    compensation = (nextTotal-total)-correctedIncrement;
    total = nextTotal;
end


function [Nmin, Nmax] = coherent_bounds(alpha, relativeCutoff)
% Return a two-sided range based on coherent-state AMPLITUDES.  One state
% immediately outside the threshold is retained on each side. Moments
% spanning several sectors require a cutoff-convergence check; their error
% is not bounded by discarded probability alone.
    mu = alpha^2;
    if mu == 0
        Nmin = 0;
        Nmax = 0;
        return
    end

    modeN = floor(mu);
    logPeak = log_coherent_abs(modeN, mu);
    logThreshold = logPeak + log(relativeCutoff);

    firstInside = modeN;
    while firstInside > 0 && ...
            log_coherent_abs(firstInside-1, mu) >= logThreshold
        firstInside = firstInside - 1;
    end
    Nmin = max(0, firstInside-1);

    lastInside = modeN;
    while log_coherent_abs(lastInside+1, mu) >= logThreshold
        lastInside = lastInside + 1;
    end
    Nmax = lastInside + 1;
end


function f = coherent_coefficients(alpha, n)
% Stable evaluation of exp(-alpha^2/2)*alpha^n/sqrt(n!).
    if alpha == 0
        f = zeros(size(n));
        f(n == 0) = 1;
        return
    end
    mu = alpha^2;
    logAbs = -mu/2 + n*log(alpha) - 0.5*gammaln(n+1);
    f = exp(logAbs);
end


function y = log_coherent_abs(n, mu)
    y = -mu/2 + 0.5*n*log(mu) - 0.5*gammaln(n+1);
end


function [psi, chebDegree, kind] = evolve_sector( ...
        N, tau, method, spectralMaxDimension, tolerance, maxChebDegree)
    if strcmp(method, 'auto')
        if N+1 <= spectralMaxDimension
            sectorMethod = 'spectral';
        else
            sectorMethod = 'chebyshev';
        end
    else
        sectorMethod = method;
    end

    if strcmp(sectorMethod, 'spectral')
        psi = spectral_trajectory(N, tau);
        chebDegree = NaN;
        kind = 1;
    else
        [psi, chebDegree] = chebyshev_trajectory( ...
            N, tau, tolerance, maxChebDegree);
        kind = 2;
    end
end


function psi = spectral_trajectory(N, tau)
% Roundoff-accurate trajectory.  M is real symmetric, so V' = inv(V).
    Nt = numel(tau);
    if N == 0
        psi = ones(1, Nt);
        return
    end

    j = (1:N).';
    coupling = j .* sqrt(N-j+1);
    M = diag(coupling, 1);
    M = M + M.';
    [V, D] = eig(M);
    eigenvalues = diag(D);
    projection = conj(V(1,:)).';       % V' * e1
    phases = exp((-1i*eigenvalues) * tau);
    psi = V * bsxfun(@times, projection, phases);
    psi(:,1) = 0;
    psi(1,1) = 1; % exact initial vector, including exactly zero signal intensity
end


function [psi, degree] = chebyshev_trajectory( ...
        N, tau, tolerance, maxChebDegree)
% Matrix-free propagation using a Chebyshev expansion of exp(-i*M*dt).
    Nt = numel(tau);
    psi = complex(zeros(N+1, Nt));
    psi(1,1) = 1;
    if N == 0 || Nt == 1
        degree = 0;
        if N == 0
            psi(1,:) = 1;
        end
        return
    end

    j = (1:N).';
    coupling = j .* sqrt(N-j+1);
    rowSums = [coupling(1); ...
               coupling(1:end-1) + coupling(2:end); ...
               coupling(end)];
    rho = max(rowSums); % rigorous infinity-norm bound on |lambda(M)|
    step = tau(2)-tau(1);
    % At late times, colon-grid spacings vary at the scale of tau, not dt.
    if any(abs(diff(tau)-step) > 20*eps(max(1,max(abs(tau)))))
        error('brute_force_numerics:NonuniformGrid', ...
            'The Chebyshev engine requires a uniform time grid.');
    end

    localTolerance = max(50*eps, tolerance/max(1,Nt-1));
    [coefficients, degree] = chebyshev_coefficients( ...
        rho*step, localTolerance, maxChebDegree);

    for it = 2:Nt
        psi(:,it) = chebyshev_step( ...
            psi(:,it-1), coupling, rho, coefficients);
    end
end


function [coefficients, degree] = chebyshev_coefficients( ...
        z, tolerance, maxDegree)
% exp(-i*z*x) = J0(z) + 2*sum_{k>=1}(-i)^k Jk(z) Tk(x), |x|<=1.
    if z == 0
        coefficients = 1;
        degree = 0;
        return
    end

    % Far enough into the monotone Bessel tail that the uncomputed remainder
    % is negligible relative to double precision for the intended tolerance.
    tailOrder = ceil(z + 20*sqrt(z+1) + 40);
    if z >= maxDegree
        error('brute_force_numerics:ChebyshevStepTooLarge', ...
            ['rho*dt = %.4g requires a polynomial degree well above %d. ' ...
             'Reduce dt, increase MaxChebyshevDegree, or use Method=''spectral''.'], ...
            z, maxDegree);
    end

    orders = 0:tailOrder;
    J = besselj(orders, z);
    tailFrom = fliplr(cumsum(fliplr(abs(J))));

    % For degree m, terms m+1,... are omitted.  All nonzero Chebyshev terms
    % carry the factor 2, hence this conservative operator-norm tail bound.
    candidate = find(2*tailFrom(2:end) <= tolerance, 1, 'first');
    if isempty(candidate)
        degree = tailOrder;
    else
        degree = candidate - 1;
    end
    if degree > maxDegree
        error('brute_force_numerics:ChebyshevDegree', ...
            ['Required Chebyshev degree is %d, above MaxChebyshevDegree=%d. ' ...
             'Reduce dt or use Method=''spectral''.'], degree, maxDegree);
    end

    orders = 0:degree;
    coefficients = 2*((-1i).^orders).*J(1:degree+1);
    coefficients(1) = J(1);
end


function y = chebyshev_step(x, coupling, rho, coefficients)
    degree = numel(coefficients)-1;
    T0 = x;
    y = coefficients(1)*T0;
    if degree == 0
        return
    end

    T1 = tridiagonal_multiply(coupling, T0)/rho;
    y = y + coefficients(2)*T1;
    for k = 2:degree
        T2 = 2*tridiagonal_multiply(coupling, T1)/rho - T0;
        y = y + coefficients(k+1)*T2;
        T0 = T1;
        T1 = T2;
    end
end


function y = tridiagonal_multiply(coupling, x)
% Apply the zero-diagonal symmetric tridiagonal block without constructing it.
    y = zeros(size(x), 'like', x);
    y(1:end-1) = coupling .* x(2:end);
    y(2:end) = y(2:end) + coupling .* x(1:end-1);
end



function ratio = intensity_ratio(numerator,denominator)
% Zero-intensity g2/Fano factors are undefined. No arbitrary intensity floor.
    ratio = nan(size(numerator));
    valid = denominator > 0;
    ratio(valid) = numerator(valid)./denominator(valid);
end

function exact = initial_pump_moments(alpha,r,theta)
% Gaussian moments for D(alpha)S(zeta)|0>, alpha real.
    n = sinh(r)^2;
    m = -exp(1i*theta)*sinh(r)*cosh(r);
    exact = struct('c',alpha,'nc',alpha^2+n,'cc',alpha^2+m, ...
        'ccc',alpha^3+3*alpha*m,'cDcc',alpha^3+alpha*(2*n+m), ...
        'cD2c2',alpha^4+alpha^2*(4*n+2*real(m))+2*n^2+abs(m)^2, ...
        'cDccc',alpha^4+3*alpha^2*(n+m)+3*n*m, ...
        'cccc',alpha^4+6*alpha^2*m+3*m^2);
    exact.nc2 = exact.cD2c2+exact.nc;
    exact.varX = exp(-2*r)*cos(theta/2)^2+exp(2*r)*sin(theta/2)^2;
    exact.varY = exp(2*r)*cos(theta/2)^2+exp(-2*r)*sin(theta/2)^2;
    exact.varNc = alpha^2*exact.varX+2*n*(n+1);
    exact.X4 = (2*alpha)^4+6*(2*alpha)^2*exact.varX+3*exact.varX^2;
    exact.Y4 = 3*exact.varY^2;
end


function [f,df,Nmin,Nmax,diag] = squeezed_initial_state(alpha,r,theta,relativeCutoff,requestedNmin,requestedNmax)
% Initial pump is D(alpha)*S(r*exp(1i*theta))|0>, alpha real.
% S(zeta)=exp((conj(zeta)*c^2-zeta*c^dagger^2)/2).
% Returned coefficients are NOT renormalized after sector truncation.
% The recurrence is logarithmically scaled: f_0 may underflow without
% destroying coefficients near the populated sectors (including alpha=100).
    if nargin < 5, requestedNmin = []; end
    if nargin < 6, requestedNmax = []; end
    exact = squeezed_initial_moments(alpha,r,theta);
    mu = exact.nc;
    sigma = sqrt(max(0,exact.varNc));
    if ~isfinite(mu) || ~isfinite(sigma) || ~isfinite(exact.numberWeight4)
        error('brute_force_numerics:SqueezingTooLarge', ...
            'The requested squeezed state has moments outside double precision.');
    end
    % Rigorous Chernoff bounds of the exact Gaussian photon-number PGF.
    % A complete contiguous interval is kept: no internal zero or even/odd
    % oscillation in the squeezed distribution can terminate the search.
    step = max(20,ceil(sigma));
    autoNmin = max(0,floor(mu-10*sigma-20));
    autoNmax = ceil(mu+10*sigma+20);
    if autoNmax >= flintmax
        error('brute_force_numerics:SqueezedSectorIndexOverflow', ...
            'The squeezed-state photon support exceeds exactly representable sector indices.');
    end
    logMomentTarget = 2*log(relativeCutoff)+log(exact.numberWeight4)-log(4);
    for iteration=1:10000
        logProbabilityTarget = 2*log(relativeCutoff)-log(4*(autoNmax+1));
        [upperProbability,upperMoment] = squeezed_upper_tail_logs( ...
            autoNmax,alpha,r,theta);
        if upperProbability <= logProbabilityTarget && upperMoment <= logMomentTarget
            break
        end
        autoNmax = autoNmax+step;
        if iteration == 10000 || autoNmax >= flintmax
            error('brute_force_numerics:SqueezedCutoff', ...
                'Could not obtain finite automatic sector bounds for this squeezed state.');
        end
    end
    while autoNmin > 0
        [lowerProbability,lowerMoment] = squeezed_lower_tail_logs( ...
            autoNmin,alpha,r,theta);
        if lowerProbability <= logProbabilityTarget && lowerMoment <= logMomentTarget
            break
        end
        autoNmin = max(0,autoNmin-step);
    end
    Nmin=autoNmin; Nmax=autoNmax;
    if ~isempty(requestedNmin), Nmin=double(requestedNmin); end
    if ~isempty(requestedNmax), Nmax=double(requestedNmax); end
    if Nmin>Nmax
        error('brute_force_numerics:BadSectorRange', ...
            'Nmin (%d) must not exceed Nmax (%d).',Nmin,Nmax);
    end
    % One extra coefficient is needed by the exact displacement derivative;
    % it belongs to the original state even if outside the retained range.
    coefficients = squeezed_coefficients(alpha,r,theta,Nmax+1);
    sectors=Nmin:Nmax;
    f=coefficients(sectors+1);
    lowerCoefficients=complex(zeros(size(sectors)));
    positive=sectors>0;
    lowerCoefficients(positive)=coefficients(sectors(positive));
    df=sqrt(sectors).*lowerCoefficients- ...
        sqrt(sectors+1).*coefficients(sectors+2);
    [logUpperProbability,logUpperMoment]=squeezed_upper_tail_logs(Nmax,alpha,r,theta);
    [logLowerProbability,logLowerMoment]=squeezed_lower_tail_logs(Nmin,alpha,r,theta);
    diag=struct();
    diag.state='D(alpha) S(r exp(i theta)) |0>';
    diag.squeezeConvention='S(zeta)=exp((conj(zeta)c^2-zeta cdag^2)/2)';
    diag.squeezeR=r; diag.squeezeAngle=theta;
    diag.expectedMean=exact.nc;
    diag.expectedNumber2=exact.number2;
    diag.expectedNumberVariance=exact.varNc;
    diag.initialRaw=exact;
    diag.autoNmin=autoNmin; diag.autoNmax=autoNmax;
    diag.tailProbabilityUpperBound=min(1,exp(logUpperProbability)+exp(logLowerProbability));
    diag.tailNumberWeight4UpperBound=exp(logUpperMoment)+exp(logLowerMoment);
    diag.tailBoundDescription=['Bounds for omitted probability and E[(N+1)^4; N outside bounds] ' ...
        'from the exact Gaussian generating function, subject to double precision.'];
    diag.generatedProbability=sum(abs(coefficients).^2);
    diag.coefficientNormalizationError=abs(diag.generatedProbability-1);
    diag.renormalizedAfterTruncation=false;
    % A missed normalization substantially above the certified upper tail
    % is a useful detector of recurrence instability, rather than silently
    % normalizing inaccurate amplitudes into an apparently valid state.
    recurrenceTolerance=max(5e-9,20*exp(squeezed_upper_tail_logs(Nmax+1,alpha,r,theta)));
    if diag.coefficientNormalizationError > recurrenceTolerance
        error('brute_force_numerics:SqueezedRecurrenceAccuracy', ...
            ['Squeezed-state coefficient normalization check failed (error %.3g). ' ...
             'This parameter combination needs higher precision.'], ...
             diag.coefficientNormalizationError);
    end
end


function f=squeezed_coefficients(alpha,r,theta,Nmax)
% Coefficients f_0,...,f_Nmax with the vacuum amplitude's physical phase.
% Bargmann recurrence: sqrt(n+1) f_(n+1)=alpha(1+t) f_n-t sqrt(n) f_(n-1),
% t=exp(i theta)*tanh(r). Scaling changes neither normalization nor phase.
    t=exp(1i*theta)*tanh(r);
    gamma=alpha*(1+t);
    logF0=-0.5*log(cosh(r))-0.5*alpha^2*(1+t);
    f=complex(zeros(1,Nmax+1));
    previous=complex(0); current=complex(1); logScale=0;
    for n=0:Nmax
        if current~=0
            f(n+1)=exp(real(logF0)+logScale+log(abs(current)))* ...
                exp(1i*(imag(logF0)+angle(current)));
        end
        if n==Nmax, break; end
        next=(gamma*current-t*sqrt(n)*previous)/sqrt(n+1);
        previous=current; current=next;
        magnitude=max(abs(previous),abs(current));
        if magnitude>1e100 || (magnitude>0 && magnitude<1e-100)
            previous=previous/magnitude; current=current/magnitude;
            logScale=logScale+log(magnitude);
        end
    end
    if any(~isfinite(f))
        error('brute_force_numerics:SqueezedCoefficientOverflow', ...
            'Squeezed-state Fock recurrence overflowed.');
    end
end


function exact=squeezed_initial_moments(alpha,r,theta)
% Exact Gaussian raw moments, with <dc^dagger dc>=n and <dc dc>=m.
    n=sinh(r)^2;
    m=-exp(1i*theta)*sinh(r)*cosh(r);
    exact=struct();
    exact.c=alpha; exact.nc=alpha^2+n;
    exact.cc=alpha^2+m;
    exact.ccc=alpha^3+3*alpha*m;
    exact.cDcc=alpha^3+alpha*(m+2*n);
    exact.cD2c2=alpha^4+alpha^2*(4*n+2*real(m))+2*n^2+abs(m)^2;
    exact.cDccc=alpha^4+3*alpha^2*(m+n)+3*n*m;
    exact.cccc=alpha^4+6*alpha^2*m+3*m^2;
    exact.number2=exact.cD2c2+exact.nc;
    % This form avoids the large-number subtraction <N^2>-<N>^2.
    exact.varX=exp(-2*r)*cos(theta/2)^2+exp(2*r)*sin(theta/2)^2;
    exact.varY=exp(2*r)*cos(theta/2)^2+exp(-2*r)*sin(theta/2)^2;
    exact.varNc=alpha^2*exact.varX+2*n*(n+1);
    exact.X4=16*alpha^4+24*alpha^2*exact.varX+3*exact.varX^2;
    exact.Y4=3*exact.varY^2;
    f3=gaussian_normal_moment(3,3,alpha,n,m);
    f4=gaussian_normal_moment(4,4,alpha,n,m);
    exact.numberWeight4=real(f4+10*f3+25*exact.cD2c2+15*exact.nc+1);
end


function value=gaussian_normal_moment(p,q,alpha,n,m)
% Wick expansion of <(c^dagger)^p c^q>, used for tail diagnostics only.
    value=complex(0);
    for i=0:p
        for j=0:q
            centered=complex(0);
            for w=0:min(i,j)
                if mod(i-w,2)~=0 || mod(j-w,2)~=0, continue; end
                u=(i-w)/2; v=(j-w)/2;
                coefficient=factorial(i)*factorial(j)/ ...
                    (2^(u+v)*factorial(u)*factorial(v)*factorial(w));
                centered=centered+coefficient*conj(m)^u*m^v*n^w;
            end
            value=value+nchoosek(p,i)*nchoosek(q,j)*alpha^(p+q-i-j)*centered;
        end
    end
end


function value=squeezed_log_pgf(v,alpha,r,theta)
% log <exp(v*N)>; factored covariance form avoids cancellation of
% the displacement numerator and determinant near an aligned squeeze axis.
    q=-expm1(v);
    lambdaPlus=expm1(2*r)/2;
    lambdaMinus=expm1(-2*r)/2;
    aPlus=1+q*lambdaPlus; aMinus=1+q*lambdaMinus;
    if aPlus<=0 || aMinus<=0
        value=Inf; return
    end
    value=-0.5*(log1p(q*lambdaPlus)+log1p(q*lambdaMinus))-alpha^2*q* ...
        (cos(theta/2)^2/aMinus+sin(theta/2)^2/aPlus);
end


function [logProbability,logMoment]=squeezed_upper_tail_logs(Nmax,alpha,r,theta)
% Markov: P(N>M)<=G(exp(v))*exp(-v*(M+1)). The fourth-weight bound
% uses sup_{x>=M+1}(x+1)^4 exp(-v*x), so remains valid at small M.
    vSingular=log1p(2/expm1(2*r));
    if ~isfinite(vSingular), vSingular=50; end
    vUpper=min(50,vSingular*(1-1e-10));
    optim=optimset('Display','off','TolX',max(realmin,1e-12*vUpper));
    objective=@(v) squeezed_log_pgf(v,alpha,r,theta)-v*(Nmax+1);
    [~,logProbability]=fminbnd(objective,0,vUpper,optim);
    logProbability=min(0,logProbability);
    weighted=@(v) squeezed_log_pgf(v,alpha,r,theta)+ ...
        4*log(max(Nmax+2,4/v))-v*max(Nmax+1,4/v-1);
    [~,logMoment]=fminbnd(weighted,0,vUpper,optim);
end


function [logProbability,logMoment]=squeezed_lower_tail_logs(Nmin,alpha,r,theta)
    if Nmin==0
        logProbability=-Inf; logMoment=-Inf; return
    end
    objective=@(v) squeezed_log_pgf(-v,alpha,r,theta)+v*(Nmin-1);
    [~,logProbability]=fminbnd(objective,0,50, ...
        optimset('Display','off','TolX',1e-12));
    logProbability=min(0,logProbability);
    logMoment=logProbability+4*log(Nmin);
end


==> anc/first_depletion/functions/fd_catalog.m <==
function r = fd_catalog(r)
%FD_CATALOG Complete ordered correlators and quadrature tensors through four.
% All 1554 ordered a,ad,b,bd,c,cd words are retained, including symmetry
% zeros. r.correlators is normalized by alpha^wordDegree; r.rawCorrelators
% has the same names in physical units. r.all/r.rawAll retain short d names.
% Quadratures X=j+j^dagger,Y=-i(j-j^dagger) have vacuum variance one.
% Their tensors are real, fully Weyl symmetrized, and NOT alpha-normalized.
% r.fourth collects the fourth pump/mixed moments, X4,Y4, photon-number
% variances/covariances, g2, and central/cumulant fourth quadrature outputs.
% This function performs algebra only; it never runs a numerical evolution.
required={'alpha','chi','c','nc','cc','ccc','cDcc','c4','cDccc','cD2cc2', ...
    'ab_nc','ab','abc','abcDag','nac','na','nb','na_nc','na_cc','aabb', ...
    'na_ab','na2','ab_cc','ab_cdag2'};
for k=1:numel(required)
    if ~isfield(r,required{k}),error('fd:catalog','Missing result.%s.',required{k});end
end
alpha=r.alpha;nt=numel(r.chi);
r=fill_missing(r,struct('C',r.c/alpha,'P',r.nc/alpha^2,'S',r.cc/alpha^2, ...
    'T',r.ccc/alpha^3,'U',r.cDcc/alpha^3,'Na',r.na/alpha^2, ...
    'Delta',(r.ccc-r.cDcc)/alpha^3, ...
    'Q3',real(r.c+r.cDcc-r.ccc)/alpha, ...
    'Nfl',r.nc-abs(r.c).^2,'M',r.cc-r.c.^2, ...
    'varX',1+2*r.nc+2*real(r.cc)-4*real(r.c).^2, ...
    'VY',1+2*r.nc-2*real(r.cc)-4*imag(r.c).^2));
r.Q22=r.cD2cc2/alpha^4;r.Q13=r.cDccc/alpha^4;
r.Q04=r.c4/alpha^4;r.R=r.ab_nc/alpha^4;
r.cDc=r.nc;

tokens={'a','ad','b','bd','c','cd'};
longTokens={'a','adag','b','bdag','c','cdag'};
count=6+36+216+1296;
r.all=struct();r.rawAll=struct();r.correlators=struct();r.rawCorrelators=struct();
r.correlatorWords=cell(count,1);r.correlatorDegrees=zeros(count,1);
fieldNames=cell(count,1);operatorWords=cell(count,1);
blocks=cell(1,4);entry=0;
for degree=1:4
    block=complex(zeros(6^degree,nt));
    for index=0:6^degree-1
        rest=index;indices=zeros(1,degree);
        for position=1:degree
            indices(position)=mod(rest,6)+1;rest=floor(rest/6);
        end
        word=tokens(indices);longWord=longTokens(indices);
        key=strjoin(word,'_');longKey=strjoin(longWord,'_');
        textWord=strjoin(word,' ');
        rawValue=fd_observable(r,textWord,false);
        value=rawValue/alpha^degree;
        r.all.(key)=value;r.rawAll.(key)=rawValue;
        r.correlators.(longKey)=value;r.rawCorrelators.(longKey)=rawValue;
        block(index+1,:)=reshape(rawValue,1,nt);
        entry=entry+1;
        r.correlatorWords{entry}=textWord;r.correlatorDegrees(entry)=degree;
        fieldNames{entry}=longKey;operatorWords{entry}=strjoin(longWord,' ');
    end
    blocks{degree}=block;
end
r.correlatorCatalog=struct('fieldNames',{fieldNames},'operatorWords',{operatorWords}, ...
    'degree',r.correlatorDegrees, ...
    'normalization','correlators = rawCorrelators / alpha^degree');

raw=struct('c',r.c,'nc',r.nc,'na',r.na,'nb',r.nb,'cc',r.cc, ...
    'ccc',r.ccc,'cDcc',r.cDcc,'cDc',r.nc,'cdagc',r.nc,'cdagcc',r.cDcc, ...
    'ab',r.ab,'abc',r.abc,'abcDag',r.abcDag,'ab_cdag',r.abcDag, ...
    'nac',r.nac,'na_c',r.nac,'Delta',alpha^3*r.Delta,'YXY',2*alpha*r.Q3, ...
    'c2',r.cc,'c3',r.ccc,'c4',r.c4,'cDccc',r.cDccc, ...
    'cD2cc2',r.cD2cc2,'cdagccc',r.cDccc,'cdag2c2',r.cD2cc2, ...
    'ab_nc',r.ab_nc,'na_nc',r.na_nc,'na_cc',r.na_cc,'aabb',r.aabb, ...
    'na_ab',r.na_ab,'na2',r.na2,'ab_cc',r.ab_cc,'ab_cdag2',r.ab_cdag2);
normal=struct('C',r.C,'P',r.P,'S',r.S,'T',r.T,'U',r.U, ...
    'Na',r.Na,'Delta',r.Delta,'Q3',r.Q3, ...
    'c',r.C,'cc',r.S,'cdagc',r.P,'cDc',r.P,'ccc',r.T,'cdagcc',r.U,'cDcc',r.U, ...
    'na',r.na/alpha^2,'nb',r.nb/alpha^2,'ab',r.ab/alpha^2, ...
    'abc',r.abc/alpha^3,'abcDag',r.abcDag/alpha^3,'ab_cdag',r.abcDag/alpha^3, ...
    'nac',r.nac/alpha^3,'na_c',r.nac/alpha^3, ...
    'c4',r.Q04,'cDccc',r.Q13,'cD2cc2',r.Q22, ...
    'cdagccc',r.Q13,'cdag2c2',r.Q22,'ab_nc',r.R, ...
    'na_nc',r.na_nc/alpha^4,'na_cc',r.na_cc/alpha^4,'aabb',r.aabb/alpha^4, ...
    'na_ab',r.na_ab/alpha^4,'na2',r.na2/alpha^4, ...
    'ab_cc',r.ab_cc/alpha^4,'ab_cdag2',r.ab_cdag2/alpha^4);
if ~isfield(r,'raw'),r.raw=struct();end
if ~isfield(r,'normalized'),r.normalized=struct();end
r.raw=fill_missing(r.raw,raw);r.normalized=fill_missing(r.normalized,normal);

% A common ladder-word table fixes operator ordering and all commutators.
basis=kron(speye(3),sparse([1 1;-1i 1i]));
mu=real(basis*blocks{1});
second=reshape(kron(basis,basis)*blocks{2},6,6,nt);
second=real((second+permute(second,[2 1 3]))/2);
third=reshape(kron(basis,kron(basis,basis))*blocks{3},6,6,6,nt);
third=symmetrize(third,3);
fourth=reshape(kron(basis,kron(basis,kron(basis,basis)))*blocks{4},6,6,6,6,nt);
fourth=symmetrize(fourth,4);

covariance=second;
for i=1:6
    for j=1:6
        covariance(i,j,:)=reshape(reshape(second(i,j,:),1,nt)-mu(i,:).*mu(j,:),1,1,nt);
    end
end
% Stable combinations supplied by the profile evaluator take precedence.
covariance(5,5,:)=reshape(real(r.varX),1,1,nt);
covariance(6,6,:)=reshape(real(r.VY),1,1,nt);
second(5,5,:)=reshape(real(r.varX)+mu(5,:).^2,1,1,nt);
second(6,6,:)=reshape(real(r.VY)+mu(6,:).^2,1,1,nt);
stableXYY=reshape(2*alpha*real(r.Q3),1,1,1,nt);
third(5,6,6,:)=stableXYY;third(6,5,6,:)=stableXYY;third(6,6,5,:)=stableXYY;
if isfield(r,'X4'),fourth(5,5,5,5,:)=reshape(real(r.X4),1,1,1,1,nt);end
if isfield(r,'Y4'),fourth(6,6,6,6,:)=reshape(real(r.Y4),1,1,1,1,nt);end
centralThird=third;centralFourth=fourth;cumulantFourth=fourth;
for i=1:6
    for j=1:6
        for k=1:6
            t3=reshape(third(i,j,k,:),1,nt) ...
                -mu(i,:).*reshape(second(j,k,:),1,nt) ...
                -mu(j,:).*reshape(second(i,k,:),1,nt) ...
                -mu(k,:).*reshape(second(i,j,:),1,nt) ...
                +2*mu(i,:).*mu(j,:).*mu(k,:);
            centralThird(i,j,k,:)=reshape(t3,1,1,1,nt);
            for l=1:6
                t4=reshape(fourth(i,j,k,l,:),1,nt) ...
                    -mu(i,:).*reshape(third(j,k,l,:),1,nt) ...
                    -mu(j,:).*reshape(third(i,k,l,:),1,nt) ...
                    -mu(k,:).*reshape(third(i,j,l,:),1,nt) ...
                    -mu(l,:).*reshape(third(i,j,k,:),1,nt) ...
                    +mu(i,:).*mu(j,:).*reshape(second(k,l,:),1,nt) ...
                    +mu(i,:).*mu(k,:).*reshape(second(j,l,:),1,nt) ...
                    +mu(i,:).*mu(l,:).*reshape(second(j,k,:),1,nt) ...
                    +mu(j,:).*mu(k,:).*reshape(second(i,l,:),1,nt) ...
                    +mu(j,:).*mu(l,:).*reshape(second(i,k,:),1,nt) ...
                    +mu(k,:).*mu(l,:).*reshape(second(i,j,:),1,nt) ...
                    -3*mu(i,:).*mu(j,:).*mu(k,:).*mu(l,:);
                centralFourth(i,j,k,l,:)=reshape(t4,1,1,1,1,nt);
                k4=t4-reshape(covariance(i,j,:),1,nt).*reshape(covariance(k,l,:),1,nt) ...
                    -reshape(covariance(i,k,:),1,nt).*reshape(covariance(j,l,:),1,nt) ...
                    -reshape(covariance(i,l,:),1,nt).*reshape(covariance(j,k,:),1,nt);
                cumulantFourth(i,j,k,l,:)=reshape(k4,1,1,1,1,nt);
            end
        end
    end
end
skewness=NaN(6,nt);kurtosis=NaN(6,nt);excessKurtosis=NaN(6,nt);
for i=1:6
    variance=reshape(covariance(i,i,:),1,nt);valid=variance>0;
    t3=reshape(centralThird(i,i,i,:),1,nt);
    t4=reshape(centralFourth(i,i,i,i,:),1,nt);
    skewness(i,valid)=t3(valid)./variance(valid).^1.5;
    kurtosis(i,valid)=t4(valid)./variance(valid).^2;
    excessKurtosis(i,valid)=kurtosis(i,valid)-3;
end
r.quadrature=struct('names',{{'Xa','Ya','Xb','Yb','Xc','Yc'}}, ...
    'mean',mu,'secondRaw',second,'covariance',covariance, ...
    'thirdRaw',third,'thirdCentral',centralThird,'skewness',skewness, ...
    'fourthRaw',fourth,'fourthCentral',centralFourth, ...
    'fourthCumulant',cumulantFourth,'kurtosis',kurtosis,'excessKurtosis',excessKurtosis, ...
    'ordering','Weyl symmetrized; raw physical units; vacuum variance 1');
r.quadratureNamed=named_quadratures(r.quadrature,nt);
r.quadratures=struct('VarXc',r.varX,'VarYc',r.VY, ...
    'CovXcYc',2*imag(r.cc)-4*real(r.c).*imag(r.c), ...
    'VarXa',1+2*r.na,'VarYa',1+2*r.na,'VarXb',1+2*r.nb,'VarYb',1+2*r.nb, ...
    'CovXaXb',2*real(r.ab),'CovYaYb',-2*real(r.ab), ...
    'CovXaYb',2*imag(r.ab),'CovYaXb',2*imag(r.ab));

% Number observables retain their physical, unnormalized convention.
varnc=real(r.cD2cc2+r.nc-r.nc.^2);
varna=real(r.na2-r.na.^2);
covnac=real(r.na_nc-r.na.*r.nc);
if isfield(r,'varnc'),varnc=real(r.varnc);end
if isfield(r,'varna'),varna=real(r.varna);end
if isfield(r,'covna_nc'),covnac=real(r.covna_nc);end
numberCovariance=zeros(3,3,nt);
numberCovariance(1,1,:)=reshape(varna,1,1,nt);
numberCovariance(2,2,:)=reshape(varna,1,1,nt);
numberCovariance(1,2,:)=reshape(varna,1,1,nt);
numberCovariance(2,1,:)=reshape(varna,1,1,nt);
numberCovariance(3,3,:)=reshape(varnc,1,1,nt);
for i=1:2
    numberCovariance(i,3,:)=reshape(covnac,1,1,nt);
    numberCovariance(3,i,:)=reshape(covnac,1,1,nt);
end
g2=NaN(size(r.chi));mandelQ=g2;g2a=g2;
valid=real(r.nc)>0;g2(valid)=real(r.cD2cc2(valid))./real(r.nc(valid)).^2;
mandelQ(valid)=varnc(valid)./real(r.nc(valid))-1;
validA=real(r.na)>0;g2a(validA)=real(r.na2(validA)-r.na(validA))./real(r.na(validA)).^2;
X4=reshape(fourth(5,5,5,5,:),1,nt);Y4=reshape(fourth(6,6,6,6,:),1,nt);
rawFourth=struct('cD2cc2',r.cD2cc2,'cDccc',r.cDccc,'c4',r.c4, ...
    'ab_nc',r.ab_nc,'na_nc',r.na_nc,'na_cc',r.na_cc,'aabb',r.aabb, ...
    'na_ab',r.na_ab,'na2',r.na2,'ab_cc',r.ab_cc,'ab_cdag2',r.ab_cdag2);
normFourth=rawFourth;names=fieldnames(normFourth);
for k=1:numel(names),normFourth.(names{k})=normFourth.(names{k})/alpha^4;end
r.fourth=struct('raw',rawFourth,'normalized',normFourth, ...
    'cD2cc2',r.cD2cc2,'cDccc',r.cDccc,'c4',r.c4,'ab_nc',r.ab_nc, ...
    'Q22',r.Q22,'Q13',r.Q13,'Q04',r.Q04,'R',r.R, ...
    'X4',X4,'Y4',Y4,'X4Central',reshape(centralFourth(5,5,5,5,:),1,nt), ...
    'Y4Central',reshape(centralFourth(6,6,6,6,:),1,nt), ...
    'X4Cumulant',reshape(cumulantFourth(5,5,5,5,:),1,nt), ...
    'Y4Cumulant',reshape(cumulantFourth(6,6,6,6,:),1,nt), ...
    'varnc',varnc,'varna',varna,'varnb',varna,'covna_nc',covnac,'covna_nb',varna, ...
    'g2',g2,'g2a',g2a,'g2b',g2a,'MandelQ',mandelQ, ...
    'numberModeNames',{{'a','b','c'}},'numberCovariance',numberCovariance, ...
    'numberVariance',[varna;varna;varnc], ...
    'units','raw physical units except normalized,Q22,Q13,Q04,R,g2 and MandelQ');
r.varnc=varnc;r.g2=g2;r.X4=X4;r.Y4=Y4;
end

function out=symmetrize(in,degree)
orders=perms(1:degree);out=zeros(size(in));
for k=1:size(orders,1),out=out+real(permute(in,[orders(k,:) degree+1]));end
out=out/factorial(degree);
end

function named=named_quadratures(q,nt)
axes=q.names;
named=struct('mean',struct(),'covariance',struct(),'second',struct(), ...
    'third',struct(),'centralThird',struct(),'skewness',struct(), ...
    'fourth',struct(),'centralFourth',struct(),'cumulantFourth',struct(), ...
    'kurtosis',struct(),'excessKurtosis',struct());
for i=1:6
    name=axes{i};named.mean.(name)=reshape(q.mean(i,:),1,nt);
    named.skewness.(name)=reshape(q.skewness(i,:),1,nt);
    named.kurtosis.(name)=reshape(q.kurtosis(i,:),1,nt);
    named.excessKurtosis.(name)=reshape(q.excessKurtosis(i,:),1,nt);
    for j=1:6
        name2=[name '_' axes{j}];
        named.covariance.(name2)=reshape(q.covariance(i,j,:),1,nt);
        named.second.(name2)=reshape(q.secondRaw(i,j,:),1,nt);
        for k=1:6
            name3=[name2 '_' axes{k}];
            named.third.(name3)=reshape(q.thirdRaw(i,j,k,:),1,nt);
            named.centralThird.(name3)=reshape(q.thirdCentral(i,j,k,:),1,nt);
            for l=1:6
                name4=[name3 '_' axes{l}];
                named.fourth.(name4)=reshape(q.fourthRaw(i,j,k,l,:),1,nt);
                named.centralFourth.(name4)=reshape(q.fourthCentral(i,j,k,l,:),1,nt);
                named.cumulantFourth.(name4)=reshape(q.fourthCumulant(i,j,k,l,:),1,nt);
            end
        end
    end
end
named.ordering=q.ordering;
end

function target=fill_missing(target,defaults)
names=fieldnames(defaults);
for k=1:numel(names)
    if ~isfield(target,names{k}),target.(names{k})=defaults.(names{k});end
end
end


==> anc/first_depletion/functions/fd_coherent_rows.m <==
function rows=fd_coherent_rows(name,order)
%FD_COHERENT_ROWS Preserve the supplied coherent first-depletion tables.
% f_1(z)=integral_0^infinity exp(-u)*(1-z*u)/(1+z*u) du.
% Zero and reflected harmonics are retained, including their original
% different factor-of-16 storage conventions in the two source files.
data=fd_coherent_tables(name);
validateattributes(order,{'numeric'},{'scalar','integer','>=',0,'<',numel(data)});
rows=cell(1,order+1);third=any(strcmpi(name,{'T','U'}));
for r=0:order
 v=data{r+1};row=zeros(0,5);
 for k=1:size(v.polys,1)
  for j=1:size(v.polys,2)
   c=v.polys(k,j);if c~=0,row(end+1,:)=[c,k-1,0,j-1,1];end %#ok<AGROW>
  end
 end
 % Allocate the padded column explicitly: growing a scalar/empty v.zero with
 % linear indexing can create a row, causing implicit matrix expansion.
 nPolys=size(v.polys,1);
 b=zeros(max(numel(v.zero),nPolys),1);
 b(1:numel(v.zero),1)=v.zero(:);
 if r>0,b(1:nPolys,1)=b(1:nPolys,1)-v.polys(:,1);end
 for k=1:numel(b)
  if b(k)~=0,row(end+1,:)=[b(k),k-1,0,0,0];end %#ok<AGROW>
 end
 for k=1:size(v.exceptions,1)
  h=v.exceptions(k,1);p=v.exceptions(k,2);c=v.exceptions(k,3);
  row(end+1,:)=[2*(-1)^h*factorial(h)*c,p,h,0,0]; %#ok<AGROW>
 end
 for k=1:size(v.negative,1)
  h=v.negative(k,1);p=v.negative(k,2);c=v.negative(k,3);
  if ~third,c=c/16^h;end
  row(end+1,:)=[c,p,-h,0,0]; %#ok<AGROW>
 end
 rows{r+1}=fd_rows('compact',row);
end
end


==> anc/first_depletion/functions/fd_evaluate_rows.m <==
function [value, contributions, diagnostics] = fd_evaluate_rows(rows, alpha, chi, options)
%FD_EVALUATE_ROWS Evaluate normalized first-depletion analytic rows.
% rows{r+1} contains [a,k,p,j,b] for a*chi^k*z^p*D^j*f_b(z),
% z=exp(2*chi)/(16*alpha^2), D=z*d/dz,
% f_b(z)=integral_0^Inf exp(-t)*((1-z*t)/(1+z*t))^b dt.
% value is a row vector; contributions(r+1,:) includes alpha^(-2*r).
% Numerical quadrature evaluates only these analytic profile integrals.
% It is not time propagation and uses no stored numerical reference.
%
% options.QuadratureOrder: Gauss-Legendre nodes PER adaptive subinterval
% (default 64); options.BasisMaxDerivative may prewarm the reusable cache.
% options.QuadratureTail: upper integration limit (default 80).
% options.PolePairs: terms in stable high-derivative pole sum (default128).
%
% Derivative orders <=9 use reflected Eulerian rational polynomials.
% Higher derivatives use the convergent tanh pole expansion, avoiding
% catastrophic cancellation between large polynomial coefficients.

if nargin<4 || isempty(options), options=struct; end
validateattributes(alpha,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(chi,{'numeric'},{'vector','real','finite','nonnegative'});
chi=chi(:).';
epsAlpha=alpha^-2;
z=exp(2*(chi-log(4*alpha)));
if any(~isfinite(z)) || any(z<=0)
    error('fd_evaluate_rows:Range','The requested time grid exceeds the finite first-depletion range.');
end
quadOrder=get_option(options,'QuadratureOrder',64);
tail=get_option(options,'QuadratureTail',80);
polePairs=get_option(options,'PolePairs',128);
validateattributes(quadOrder,{'numeric'},{'scalar','integer','>=',16});
validateattributes(tail,{'numeric'},{'scalar','real','finite','>=',40});
validateattributes(polePairs,{'numeric'},{'scalar','integer','>=',16});
need=0;
for r=1:numel(rows)
    a=rows{r};
    if isempty(a), continue, end
    b=real(a(:,5)); j=real(a(:,4));
    if any(b<0 | b>4 | b~=round(b))
        error('fd_evaluate_rows:Base','Only base powers 0 through 4 are supported.');
    end
    shift=max(0,b-1);
    active=b>0;
    if any(active), need=max(need,max(j(active)+shift(active))); end
end
need=max(need,get_option(options,'BasisMaxDerivative',0));
validateattributes(need,{'numeric'},{'scalar','integer','nonnegative','finite'});
if need>150
    error('fd_evaluate_rows:Derivative','Requested Euler derivative exceeds the double-precision kernel range.');
end
persistent savedZ savedNeed savedOptions savedBasis
settings=[quadOrder,tail,polePairs];
cacheHit=~isempty(savedZ) && isequal(savedZ,z) && isequal(savedOptions,settings) && savedNeed>=need;
if cacheHit
    basis=savedBasis;
else
    basis=profile_basis(z,need,quadOrder,tail,polePairs);
    savedZ=z; savedNeed=need; savedOptions=settings; savedBasis=basis;
end
contributions=complex(zeros(numel(rows),numel(chi)));
condition=zeros(size(contributions));
for r=0:numel(rows)-1
    terms=rows{r+1};
    if isempty(terms), continue, end
    total=complex(zeros(size(chi)));
    correction=complex(zeros(size(chi)));
    absolute=zeros(size(chi));
    for k=1:size(terms,1)
        a=terms(k,1)*epsAlpha^r;
        kp=real(terms(k,2)); zp=real(terms(k,3));
        j=real(terms(k,4)); b=real(terms(k,5));
        if a==0, continue, end
        if b==0
            if j>0, continue, end
            f=ones(size(chi));
        elseif b==1
            f=basis(j+1,:);
        elseif b==2
            f=2*basis(j+2,:)+(j==0);
        elseif b==3
            f=basis(j+1,:)+2*basis(j+3,:);
        else
            f=(8/3)*basis(j+2,:)+(4/3)*basis(j+4,:)+(j==0);
        end
        term=a*(chi.^kp).*(z.^zp).*f;
        % Compensated summation helps when neighboring correction terms
        % cancel. Coefficients are weighted before summation.
        y=term-correction;
        updated=total+y;
        correction=(updated-total)-y;
        total=updated;
        absolute=absolute+abs(term);
    end
    contributions(r+1,:)=total;
    condition(r+1,:)=absolute;
end
value=sum(contributions,1);
diagnostics=struct('quadratureOrder',quadOrder,'quadratureTail',tail, ...
    'polePairs',polePairs,'maxEulerDerivative',need,'basisCacheHit',cacheHit, ...
    'largestTermSum',max(sum(condition,1)), ...
    'roundoffScale',eps*max(sum(condition,1)), ...
    'roundoffNote','Term-summation scale only; not a rigorous total error bound', ...
    'method','Analytic first-depletion integrals with composite Gauss-Legendre quadrature');
end

function data=profile_basis(z,order,n,tail,polePairs)
[node,weight]=gauss_legendre(n);
data=zeros(order+1,numel(z));
% A small batch bounds memory independently of the requested time grid.
for first=1:12:numel(z)
    indices=first:min(first+11,numel(z));
    zs=z(indices);
    time=zeros(4*n,numel(indices));
    weights=zeros(size(time));
    for col=1:numel(indices)
        % Resolve both the exponential weight and the narrow region z*t~1.
        cuts=unique(sort([0,min(1/zs(col),tail),1,8,tail]));
        for segment=1:numel(cuts)-1
            a=cuts(segment); b=cuts(segment+1);
            ix=(segment-1)*n+(1:n);
            time(ix,col)=(a+b)/2+(b-a)*node/2;
            weights(ix,col)=(b-a)*weight/2;
        end
    end
    y=bsxfun(@times,time,zs);
    weighted=weights.*exp(-time);
    % Unused nodes have zero weight; substitute a harmless positive value.
    y(weights==0)=1;
    kernels=derivative_kernels(y(:).',order,polePairs);
    for k=0:order
        integrand=reshape(kernels(k+1,:),size(time));
        data(k+1,indices)=sum(weighted.*integrand,1);
    end
end
end

function result=derivative_kernels(y,order,polePairs)
% D^n (1-y)/(1+y), with D=y*d/dy.
result=zeros(order+1,numel(y));
result(1,:)=2./(1+y)-1;
if order==0, return, end
small=min(y,1./y);
polynomial=1;
for n=1:min(9,order)
    if n>1
        old=polynomial;
        polynomial=zeros(1,n);
        for k=0:n-1
            if k<numel(old), polynomial(k+1)=polynomial(k+1)+(k+1)*old(k+1); end
            if k>0, polynomial(k+1)=polynomial(k+1)+(n-k)*old(k); end
        end
    end
    d=-2*small.*polyval(fliplr(polynomial),-small)./(1+small).^(n+1);
    d(y>1)=(-1)^(n+1)*d(y>1);
    result(n+1,:)=d;
end
if order>=10
    % Mittag-Leffler expansion of -tanh(log(y)/2). The positive-pole
    % contribution and its conjugate are combined using real(...).
    poles=1i*pi*(2*(0:polePairs-1).'+1);
    inverse=1./bsxfun(@minus,log(y),poles);
    power=inverse.^11;
    nFactorial=factorial(10);
    for n=10:order
        result(n+1,:)=4*(-1)^(n+1)*nFactorial*real(sum(power,1));
        power=power.*inverse;
        nFactorial=nFactorial*(n+1);
    end
end
end

function [node,weight]=gauss_legendre(n)
persistent savedN savedNode savedWeight
if ~isempty(savedN) && savedN==n
    node=savedNode; weight=savedWeight; return
end
k=(1:n-1).';
beta=k./sqrt(4*k.^2-1);
[vectors,values]=eig(diag(beta,1)+diag(beta,-1));
[node,index]=sort(diag(values));
weight=2*(vectors(1,index).').^2;
savedN=n; savedNode=node; savedWeight=weight;
end

function value=get_option(options,name,fallback)
if isfield(options,name) && ~isempty(options.(name))
    value=options.(name);
else
    value=fallback;
end
end


==> anc/first_depletion/functions/fd_initial_moments.m <==
function initial = fd_initial_moments(alpha, r, theta)
%FD_INITIAL_MOMENTS Exact raw initial moments, independent of asymptotics.
% State D(alpha)S(r exp(i theta))|0> with real alpha and daughter vacuum.
% S(zeta)=exp[(conj(zeta)c^2-zeta*c^dagger^2)/2].
if nargin<2 || isempty(r), r=0; end
if nargin<3 || isempty(theta), theta=0; end
validateattributes(alpha,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(r,{'numeric'},{'scalar','real','finite','nonnegative'});
validateattributes(theta,{'numeric'},{'scalar','real','finite'});
nu=sinh(r)^2;
eta=-exp(1i*theta)*sinh(r)*cosh(r);
initial=struct;
initial.c=alpha;
initial.nc=alpha^2+nu;
initial.cc=alpha^2+eta;
initial.ccc=alpha^3+3*alpha*eta;
initial.cDcc=alpha^3+alpha*(2*nu+eta);
initial.c4=alpha^4+6*alpha^2*eta+3*eta^2;
initial.cDccc=alpha^4+3*alpha^2*(nu+eta)+3*nu*eta;
initial.cD2cc2=alpha^4+alpha^2*(4*nu+2*real(eta))+2*nu^2+abs(eta)^2;
zeroFields={'ab_nc','ab','abc','abcDag','nac','na_nc','na_cc', ...
    'aabb','na_ab','na2','ab_cc','ab_cdag2','na','nb'};
for k=1:numel(zeroFields), initial.(zeroFields{k})=0; end
initial.nu=nu;
initial.eta=eta;
initial.meanOccupation=alpha^2+nu;
initial.numberVariance=alpha^2*(1+2*nu+2*real(eta))+2*nu*(nu+1);
end


==> anc/first_depletion/functions/fd_observable.m <==
function y = fd_observable(r,word,normalized)
%FD_OBSERVABLE Any ordered field word through total operator degree four.
% y=fd_observable(result,'cd c c c') is <c^dagger c^3>/alpha^4.
% Set the last argument false for raw physical units. Tokens are
% a,ad,b,bd,c,cd; adag,bdag,cdag are also accepted. Spaces/* are optional.
% Daughter number-difference symmetry and bosonic commutators are exact.
if nargin<3,normalized=true;end
if ~(isscalar(normalized) && (islogical(normalized)||isnumeric(normalized)) ...
        && isreal(normalized) && isfinite(normalized) && any(normalized==[0 1]))
    error('fd:normalized','normalized must be true or false.');
end
if isstring(word)&&isscalar(word),word=char(word);end
if ~ischar(word)||size(word,1)>1,error('fd:word','Supply an operator word.');end
word=lower(regexprep(word,'[\s*]',''));
word=strrep(strrep(strrep(word,'adag','ad'),'bdag','bd'),'cdag','cd');
if strcmp(word,'1'),word='';end
tokens=regexp(word,'[abc]d?','match');
if ~isempty(word)&&~strcmp([tokens{:}],word)
    error('fd:word','Use a,ad,b,bd,c,cd separated by optional spaces or *.');
end
degree=numel(tokens);
if degree>4,error('fd:degree','Supported operator degree is zero through four.');end
names={'ad','a','bd','b','cd','c'};
indices=zeros(1,degree);
for k=1:degree,indices(k)=find(strcmp(tokens{k},names),1);end
terms=normal_order(indices);
y=zeros(size(r.chi));
for k=1:size(terms,1)
    y=y+terms(k,1)*normal_moment(r,terms(k,2:7));
end
if normalized,y=y/r.alpha^degree;end
end

function terms=normal_order(indices)
j=find(diff(indices)<0,1);
if isempty(j)
    counts=zeros(1,6);
    for k=1:numel(indices),counts(indices(k))=counts(indices(k))+1;end
    terms=[1 counts];return
end
left=indices(j);right=indices(j+1);
swapped=indices;swapped([j j+1])=swapped([j+1 j]);
terms=normal_order(swapped);
if mod(left,2)==0&&right==left-1
    contracted=indices;contracted([j j+1])=[];
    terms=[terms;normal_order(contracted)];
end
end

function y=normal_moment(r,n)
y=zeros(size(r.chi));
qA=n(2)-n(1);qB=n(4)-n(3);
if qA~=qB,return;end
daughters=sum(n(1:4));pump=sum(n(5:6));
if daughters==0
    switch pump
        case 0,y=ones(size(r.chi));
        case 1,y=r.c;if n(5)==1,y=conj(y);end
        case 2
            if n(5)==1,y=r.nc;else,y=r.cc;if n(5)==2,y=conj(y);end;end
        case 3
            if n(5)==0||n(5)==3,y=r.ccc;else,y=r.cDcc;end
            if n(5)>=2,y=conj(y);end
        case 4
            if n(5)==0||n(5)==4,y=r.c4;
            elseif n(5)==2,y=r.cD2cc2;
            else,y=r.cDccc;end
            if n(5)>=3,y=conj(y);end
    end
elseif daughters==2
    if qA==0
        switch pump
            case 0,y=r.na;
            case 1,y=r.nac;if n(5)==1,y=conj(y);end
            case 2
                if n(5)==1,y=r.na_nc;else,y=r.na_cc;if n(5)==2,y=conj(y);end;end
        end
    else
        % For daughter creation, first conjugate the pump powers too.
        creators=n(5);if qA<0,creators=n(6);end
        switch pump
            case 0,y=r.ab;
            case 1
                if creators==0,y=r.abc;else,y=r.abcDag;end
            case 2
                if creators==0,y=r.ab_cc;
                elseif creators==1,y=r.ab_nc;
                else,y=r.ab_cdag2;end
        end
        if qA<0,y=conj(y);end
    end
elseif daughters==4
    switch qA
        case 0
            if all(n(1:4)==[1 1 1 1]),y=r.na2;
            else,y=r.na2-r.na;end
        case 1,y=r.na_ab;
        case -1,y=conj(r.na_ab);
        case 2,y=r.aabb;
        case -2,y=conj(r.aabb);
    end
end
end


==> anc/first_depletion/functions/fd_options.m <==
function o=fd_options(user)
%FD_OPTIONS First-depletion settings. Order zero means the leading row.
o=struct('DepletionOrderC',19,'DepletionOrderP',23, ...
 'DepletionOrderV',13,'DepletionOrderT',13,'DepletionOrderU',13, ...
 'DepletionOrderS',0,'DepletionOrderQ22',23,'DepletionOrderQ13',19, ...
 'DepletionOrderC4',19,'DepletionOrderAbNc',19, ...
 'SqueezeR',0,'SqueezeAngle',0,'SqueezeOrder',3, ...
 'SqueezeTotalOrder',[],'ExactInitial',true, ...
 'QuadratureOrder',64,'QuadratureUpperLimit',80, ...
 'StoreTerms',true,'Verbose',false,'ReportTiming',true);
if nargin<1||isempty(user),return;end
if ~isstruct(user)||~isscalar(user),error('fd:Options','Options must be a scalar struct.');end
names=fieldnames(user);
for k=1:numel(names)
 if ~isfield(o,names{k}),error('fd:Option','Unknown first-depletion option: %s.',names{k});end
 o.(names{k})=user.(names{k});
end
names={'C','P','V','T','U','S','Q22','Q13','C4','AbNc'};
limits=[19,23,13,13,13,14,23,19,19,19];
for k=1:numel(names)
 validateattributes(o.(['DepletionOrder',names{k}]),{'numeric'}, ...
  {'scalar','real','finite','integer','>=',0,'<=',limits(k)});
end
if o.DepletionOrderS>0
 q=o.DepletionOrderS;
 % As before, this shortcut is an explicit paired P/V selection.
 if isfield(user,'DepletionOrderP')&&~any(user.DepletionOrderP==[0,q])
  error('fd:Pair','DepletionOrderS=q requires DepletionOrderP=0 or q.');
 end
 if isfield(user,'DepletionOrderV')&&~any(user.DepletionOrderV==[0,q-1])
  error('fd:Pair','DepletionOrderS=q requires DepletionOrderV=0 or q-1.');
 end
 o.DepletionOrderP=q;o.DepletionOrderV=q-1;
end
validateattributes(o.SqueezeR,{'numeric'},{'scalar','real','finite','nonnegative'});
validateattributes(o.SqueezeAngle,{'numeric'},{'scalar','real','finite'});
validateattributes(o.SqueezeOrder,{'numeric'},{'scalar','real','finite','integer','>=',0,'<=',6});
if ~isempty(o.SqueezeTotalOrder)
 validateattributes(o.SqueezeTotalOrder,{'numeric'},{'scalar','real','finite','integer','nonnegative'});
end
validateattributes(o.QuadratureOrder,{'numeric'},{'scalar','real','finite','integer','>=',16,'<=',512});
validateattributes(o.QuadratureUpperLimit,{'numeric'},{'scalar','real','finite','>=',40,'<=',200});
for nm={'ExactInitial','StoreTerms','Verbose','ReportTiming'}
 v=o.(nm{1});
 if ~(isscalar(v)&&(islogical(v)||isnumeric(v))&&isreal(v)&&isfinite(v)&&any(v==[0,1]))
  error('fd:Logical','%s must be true or false.',nm{1});
 end
 o.(nm{1})=logical(v);
end
end


==> anc/first_depletion/functions/fd_rows.m <==
function out=fd_rows(action,varargin)
%FD_ROWS Algebra on epsilon-series of sparse analytic coefficient rows.
% Each row is [coefficient, chiPower, zPower, EulerOrder, basePower].
switch lower(action)
 case 'compact'
  a=varargin{1};
  if isempty(a),out=zeros(0,5);return;end
  [keys,~,ic]=unique(real(a(:,2:5)),'rows');
  vals=accumarray(ic,real(a(:,1)))+1i*accumarray(ic,imag(a(:,1)));
  keep=vals~=0;out=[vals(keep),keys(keep,:)];
 case 'add'
  out=cell(1,max(cellfun(@numel,varargin)));
  for k=1:numel(out)
   row=zeros(0,5);
   for j=1:numel(varargin)
    a=varargin{j};if numel(a)>=k,row=[row;a{k}];end %#ok<AGROW>
   end
   out{k}=fd_rows('compact',row);
  end
 case 'scale'
  out=reshape(varargin{1},1,[]);c=varargin{2};
  for k=1:numel(out),out{k}(:,1)=c*out{k}(:,1);end
 case 'real'
  out=reshape(varargin{1},1,[]);
  for k=1:numel(out),out{k}(:,1)=real(out{k}(:,1));out{k}=fd_rows('compact',out{k});end
 case 'shift'
  out=reshape(varargin{1},1,[]);s=varargin{2};
  if s>=0,out=[repmat({zeros(0,5)},1,s),out];
  else
   for k=1:min(-s,numel(out))
    if ~isempty(fd_rows('compact',out{k})),error('fd:Grade','Cannot discard a nonzero negative-order row.');end
   end
   out=out(1-s:end);
  end
 case {'derivative','radial'}
  out=reshape(varargin{1},1,[]);
  for k=1:numel(out)
   a=out{k};b=zeros(0,5);
   for j=1:size(a,1)
    t=a(j,:);p=real(t(2));h=real(t(3));
    if strcmpi(action,'derivative')
     if p>0,u=t;u(1)=u(1)*p;u(2)=p-1;b=[b;u];end %#ok<AGROW>
     if h~=0,u=t;u(1)=u(1)*2*h;b=[b;u];end %#ok<AGROW>
     if t(5)>0,u=t;u(1)=2*u(1);u(4)=u(4)+1;b=[b;u];end %#ok<AGROW>
    else
     % B=chi*d_chi(explicit)+2*(chi-1)*D, at fixed tau.
     u=t;u(1)=u(1)*(p-2*h);b=[b;u]; %#ok<AGROW>
     if h~=0,u=t;u(1)=u(1)*2*h;u(2)=p+1;b=[b;u];end %#ok<AGROW>
     if t(5)>0
      u=t;u(1)=-2*u(1);u(4)=u(4)+1;b=[b;u]; %#ok<AGROW>
      u(1)=-u(1);u(2)=p+1;b=[b;u]; %#ok<AGROW>
     end
    end
   end
   out{k}=fd_rows('compact',b);
  end
 otherwise,error('fd:Rows','Unknown row operation %s.',action);
end
end


==> anc/first_depletion/functions/fd_selftest.m <==
function report=fd_selftest()
%FD_SELFTEST Run algebra, boundary, symmetry, and interface checks in MATLAB.
% The delivered environment had no MATLAB/Octave runtime: this MATLAB test
% is supplied for reproducibility and was NOT executed there. Independent
% Python algebra and numerical profile checks are documented separately.
% Usage, after the main script adds functions to the path: fd_selftest
clock=tic;alpha=10;
o=struct('DepletionOrderC',2,'DepletionOrderP',2,'DepletionOrderV',1, ...
 'DepletionOrderT',2,'DepletionOrderU',2,'DepletionOrderQ22',2, ...
 'DepletionOrderQ13',2,'DepletionOrderC4',2,'DepletionOrderAbNc',2, ...
 'SqueezeOrder',2,'ReportTiming',false,'StoreTerms',false,'ExactInitial',true);
% Arbitrary five-point (odd), nonuniform grid. No FFT/even-grid restriction.
chi=[0 log(4*alpha)+[-1.4 0 0.35 1.2]];
coherent=fd_solve(alpha,chi,o);
z=o;z.SqueezeR=0;z.SqueezeAngle=0.71;z.SqueezeOrder=4;
zeroSqueeze=fd_solve(alpha,chi,z);
pumps={'c','nc','cc','ccc','cDcc','c4','cDccc','cD2cc2'};
for k=1:numel(pumps)
 close(coherent.(pumps{k}),zeroSqueeze.(pumps{k}),1e-13,['zero squeezing ' pumps{k}]);
end
assert(numel(coherent.correlatorCatalog.fieldNames)==1554,'Incomplete ordered-word catalog.');
assert(isequal(coherent.chi,chi),'The caller''s grid was changed.');
assert(isequal(size(coherent.C),[1 5]),'Odd-grid output shape is incorrect.');

s=o;s.SqueezeR=0.4;s.SqueezeAngle=0.63;
plus=fd_solve(alpha,chi,s);
s.SqueezeAngle=-s.SqueezeAngle;minus=fd_solve(alpha,chi,s);
for k=1:numel(pumps)
 close(minus.(pumps{k}),conj(plus.(pumps{k})),2e-11,['angle conjugation ' pumps{k}]);
end
close(plus.na+plus.nc,plus.initial.meanOccupation+zeros(size(chi)),1e-13,'mean number conservation');
close(plus.na,plus.nb,1e-13,'daughter symmetry');
close(fd_observable(plus,'c cd',false)-fd_observable(plus,'cd c',false),ones(size(chi)),2e-11,'pump commutator');
close(fd_observable(plus,'a ad',false)-fd_observable(plus,'ad a',false),ones(size(chi)),2e-11,'daughter commutator');
close(fd_observable(plus,'ad a ad a',false),plus.na2,2e-11,'number-square ordering');
close(tri_observable(plus,'cd c c c'),plus.Q13,2e-11,'existing accessor');

% Every initial ordered word is checked independently using Wick pairings
% with ORDERED Gaussian contractions, without a normal-ordering algorithm.
nu=sinh(0.4)^2;eta=-exp(0.63i)*sinh(0.4)*cosh(0.4);
maximumInitialError=0;
for k=1:numel(plus.correlatorWords)
 word=strsplit(plus.correlatorWords{k},' ');
 reference=gaussian_word(word,alpha,nu,eta);
 key=plus.correlatorCatalog.fieldNames{k};actual=plus.rawCorrelators.(key)(1);
 maximumInitialError=max(maximumInitialError,abs(actual-reference));
 close(actual,reference,2e-11,['Gaussian initial word: ' plus.correlatorWords{k}]);
end
vx=1+2*nu+2*real(eta);vy=1+2*nu-2*real(eta);
close(plus.varX(1),vx,1e-12,'initial VarX');
close(plus.VY(1),vy,1e-12,'initial VarY');
close(plus.quadratures.CovXcYc(1),2*imag(eta),1e-12,'initial covariance');
close(vx*vy-(2*imag(eta))^2,1,1e-12,'initial uncertainty determinant');
close(plus.X4(1),(2*alpha)^4+6*(2*alpha)^2*vx+3*vx^2,2e-11,'initial X4');
close(plus.Y4(1),3*vy^2,2e-10,'initial Y4');
close(plus.fourth.varnc(1),alpha^2*vx+2*nu*(nu+1),2e-11,'initial number variance');
close(plus.quadrature.fourthCumulant(:,:,:,:,1), ...
 zeros(6,6,6,6),2e-8,'initial Gaussian fourth cumulants');

% Scalar input, scalar-time tensor reshaping, and transparent order controls.
single=fd_solve(alpha,0,o);
assert(isscalar(single.C)&&isscalar(single.fourth.X4),'Scalar grid failed.');
assert(single.diagnostics.exactInitialApplied,'ExactInitial was not recorded.');
lower=o;lower.DepletionOrderC=0;
leading=fd_solve(alpha,log(4*alpha),lower);
assert(leading.settings.DepletionOrderC==0,'The requested leading order was changed.');
assert(abs(leading.C-coherent.C(3))>1e-12,'The selected correction order has no visible effect.');
bad=o;bad.DepletionOrderC=20;rejected=false;
try,fd_options(bad);catch,rejected=true;end
assert(rejected,'An unsupported correction order was silently accepted.');
report=struct('passed',true,'orderedWordsChecked',1554, ...
 'maximumInitialRawError',maximumInitialError,'seconds',toc(clock));
fprintf('First-depletion self-test passed: 1554 initial words, quadratures, symmetry, and interface checks (%.3g s).\n',report.seconds);
end

function value=gaussian_word(word,alpha,nu,eta)
% Exact Wick expansion for the three-mode product Gaussian INPUT state.
if isempty(word),value=1;return;end
first=word{1};rest=word(2:end);
if first(1)=='c',meanValue=alpha;else,meanValue=0;end
value=meanValue*gaussian_word(rest,alpha,nu,eta);
for k=1:numel(rest)
 second=rest{k};if first(1)~=second(1),continue;end
 firstDag=numel(first)>1;secondDag=numel(second)>1;
 if first(1)=='c'
  if firstDag&&secondDag,cov=conj(eta);
  elseif ~firstDag&&~secondDag,cov=eta;
  elseif firstDag,cov=nu;
  else,cov=nu+1;end
 else
  cov=double(~firstDag&&secondDag);
 end
 if cov~=0
  remainder=rest;remainder(k)=[];
  value=value+cov*gaussian_word(remainder,alpha,nu,eta);
 end
end
end

function close(actual,reference,tolerance,name)
scale=max(1,max(abs(reference(:))));
errorValue=max(abs(actual(:)-reference(:)));
if ~isfinite(errorValue)||errorValue>tolerance*scale
 error('fd:selftest','%s failed: error %.4g, tolerance %.4g.',name,errorValue,tolerance*scale);
end
end


==> anc/first_depletion/functions/fd_show_plots.m <==
function fd_show_plots(r)
%FD_SHOW_PLOTS Normalized moments and raw physical composite observables.
x=r.chi;
figure('Color','w','Name','First depletion: pump correlations');
names={'C','P','S','T','U'};labels={'<c>/alpha','<c^dag c>/alpha^2', ...
 '<cc>/alpha^2','<ccc>/alpha^3','<c^dag cc>/alpha^3'};
for k=1:5
 subplot(2,3,k);plot(x,real(r.(names{k})),'LineWidth',1.3);hold on;
 if any(abs(imag(r.(names{k})))>1e-13),plot(x,imag(r.(names{k})),'--','LineWidth',1.1);legend('Real','Imaginary');end
 xlabel('chi');ylabel(labels{k});grid on;
end
subplot(2,3,6);plot(x,r.varX,x,r.VY,'LineWidth',1.3);xlabel('chi');
ylabel('Quadrature variance');legend('Var(X)','Var(Y)');grid on;
figure('Color','w','Name','First depletion: fourth order');
names={'Q22','Q13','Q04','R'};labels={'<c^dag^2 c^2>/alpha^4', ...
 '<c^dag c^3>/alpha^4','<c^4>/alpha^4','<ab n_c>/alpha^4'};
for k=1:4
 subplot(2,3,k);plot(x,real(r.(names{k})),'LineWidth',1.3);hold on;
 if any(abs(imag(r.(names{k})))>1e-13),plot(x,imag(r.(names{k})),'--','LineWidth',1.1);legend('Real','Imaginary');end
 xlabel('chi');ylabel(labels{k});grid on;
end
subplot(2,3,5);plot(x,r.fourth.varnc,'LineWidth',1.3);xlabel('chi');ylabel('Var(n_c)');grid on;
subplot(2,3,6);plot(x,r.fourth.g2,'LineWidth',1.3);xlabel('chi');ylabel('g^{(2)}(0)');grid on;
figure('Color','w','Name','First depletion: fourth quadrature moments');
subplot(1,2,1);plot(x,r.X4,'LineWidth',1.3);xlabel('chi');ylabel('<X^4>');grid on;
subplot(1,2,2);plot(x,r.Y4,'LineWidth',1.3);xlabel('chi');ylabel('<Y^4>');grid on;
end


==> anc/first_depletion/functions/fd_solve.m <==
function r=fd_solve(alpha,chi,userOptions)
%FD_SOLVE Analytical first-depletion correlations through degree four.
% r=fd_solve(alpha,chi,options), chi=alpha*tau, tau=g*t.
% Pump D(alpha)S(r exp(i theta))|0>, alpha>0 real; daughters vacuum.
% Keeps the supplied MATLAB phase convention dc/dtau=-i*a*b.
% No quantum propagation, saved trajectories, external coefficient files,
% fitted parameters, return passages, or additional clock averaging.
if nargin<3,userOptions=struct();end
validateattributes(alpha,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(chi,{'numeric'},{'vector','real','finite','nonempty','nonnegative'});
alpha=double(alpha);chi=double(chi(:).');o=fd_options(userOptions);clock=tic;
initial=fd_initial_moments(alpha,o.SqueezeR,o.SqueezeAngle);
if ~isfinite(initial.nu)||~isfinite(initial.eta),error('fd:SqueezeRange','Squeezing parameters overflow double precision.');end
% Read embedded rational tables. S retains the working P/V reconstruction.
s=struct;
s.C=fd_coherent_rows('C',o.DepletionOrderC);
s.P=fd_coherent_rows('P',o.DepletionOrderP);
v=fd_coherent_rows('V',o.DepletionOrderV);
one={[1 0 0 0 0]};
s.S=fd_rows('add',s.P,fd_rows('shift',fd_rows('scale', ...
 fd_rows('add',one,fd_rows('scale',v,-1)),0.5),1));
s.T=fd_coherent_rows('T',o.DepletionOrderT);
s.U=fd_coherent_rows('U',o.DepletionOrderU);
s.q22=fd_fourth_rows('q22',o.DepletionOrderQ22);
s.q13=fd_fourth_rows('q13',o.DepletionOrderQ13);
s.c4=fd_fourth_rows('c4',o.DepletionOrderC4);
% Fourth checkpoint uses the real-generator daughter phase; convert it once.
s.ab_nc=fd_rows('scale',fd_fourth_rows('ab_nc',o.DepletionOrderAbNc),-1i);
% Coherent number-insertion identities must be formed BEFORE squeezing.
% K=n_a+n_c is conserved. Derivative below is at fixed physical tau.
s.na_nc=fd_rows('add',s.P,fd_rows('scale',s.q22,-1),number_insert(s.P,0));
s.na_cc=fd_rows('add',s.S,fd_rows('scale',s.q13,-1),number_insert(s.S,0));
ab=fd_rows('scale',fd_rows('derivative',s.C),1i);
s.na_ab=fd_rows('add',ab,fd_rows('scale',s.ab_nc,-1),number_insert(ab,0.5));
% Preserve coherent orders; squeezing contracts each retained row 0:S times.
names={'C','P','S','T','U','q22','q13','c4','ab_nc','na_nc','na_cc','na_ab'};
degrees=[1,2,2,3,3,4,4,4,4,4,4,4];charges=[1,0,2,3,1,0,2,4,1,0,2,1];
transform=struct;
for k=1:numel(names)
 nm=names{k};
 [s.(nm),transform.(nm)]=fd_transform_rows(s.(nm),degrees(k),charges(k), ...
  o.SqueezeOrder,initial.nu,initial.eta);
 if ~isempty(o.SqueezeTotalOrder)
  s.(nm)=s.(nm)(1:min(numel(s.(nm)),o.SqueezeTotalOrder+1));
  transform.(nm).totalOrderCap=o.SqueezeTotalOrder;
 end
end
% Exact operator identities; the Gaussian map commutes with time derivatives.
s.dC=fd_rows('derivative',s.C);s.d2C=fd_rows('derivative',s.dC);
s.dP=fd_rows('derivative',s.P);s.d2P=fd_rows('derivative',s.dP);
s.dS=fd_rows('derivative',s.S);s.d2S=fd_rows('derivative',s.dS);
s.dT=fd_rows('derivative',s.T);s.dU=fd_rows('derivative',s.U);
% Combine cancellation-sensitive LINEAR differences before integration.
s.Delta=fd_rows('add',s.T,fd_rows('scale',s.U,-1));
s.Q3=fd_rows('real',fd_rows('add',s.C, ...
 fd_rows('shift',fd_rows('scale',s.Delta,-1),-1)));
s.Y2=fd_rows('add',one,fd_rows('scale',fd_rows('shift', ...
 fd_rows('add',fd_rows('real',s.P),fd_rows('scale',fd_rows('real',s.S),-1)),-1),2));
s.X4=fd_rows('add',fd_rows('scale',fd_rows('real',s.c4),2), ...
 fd_rows('scale',fd_rows('real',s.q13),8),fd_rows('scale',fd_rows('real',s.q22),6), ...
 fd_rows('shift',fd_rows('scale',fd_rows('add',fd_rows('real',s.S),fd_rows('real',s.P)),12),1), ...
 fd_rows('shift',fd_rows('scale',one,3),2));
s.Y4=fd_rows('add',fd_rows('scale',fd_rows('real',s.c4),2), ...
 fd_rows('scale',fd_rows('real',s.q13),-8),fd_rows('scale',fd_rows('real',s.q22),6), ...
 fd_rows('shift',fd_rows('scale',fd_rows('add',fd_rows('real',s.P),fd_rows('scale',fd_rows('real',s.S),-1)),12),1), ...
 fd_rows('shift',fd_rows('scale',one,3),2));
% Compute a single shared analytic basis for all requested symbols.
allNames=fieldnames(s);maxD=0;
for k=1:numel(allNames)
 rows=s.(allNames{k});
 for j=1:numel(rows)
  if ~isempty(rows{j}),maxD=max(maxD,max(real(rows{j}(:,4))));end
 end
end
evalOptions=struct('QuadratureOrder',o.QuadratureOrder, ...
 'QuadratureTail',o.QuadratureUpperLimit,'BasisMaxDerivative',maxD);
r=struct('alpha',alpha,'chi',chi,'tau',chi/alpha,'settings',o, ...
 'initial',initial,'state',struct('type','displaced squeezed', ...
 'displacement',alpha,'r',o.SqueezeR,'theta',o.SqueezeAngle, ...
 'nu',initial.nu,'eta',initial.eta));
if o.SqueezeR==0,r.state.type='coherent';end
r.local=struct;r.local.transform=transform;
for k=1:numel(allNames)
 nm=allNames{k};
 [r.(nm),terms,diagnostic]=fd_evaluate_rows(s.(nm),alpha,chi,evalOptions);
 if o.StoreTerms,r.local.terms.(nm)=terms;end
 r.local.lastTerm.(nm)=terms(end,:);
 if k==1,r.diagnostics.quadrature=diagnostic;end
 if o.Verbose,fprintf('First depletion: evaluated %s (%d/%d).\n',nm,k,numel(allNames));end
end
r.timing.profiles=toc(clock);
% Normalization and the full set of independent mixed moments.
r.P=real(r.P);r.q22=real(r.q22);
r.c=alpha*r.C;r.nc=alpha^2*r.P;r.cc=alpha^2*r.S;
r.ccc=alpha^3*r.T;r.cDcc=alpha^3*r.U;
r.c4=alpha^4*r.c4;r.cDccc=alpha^4*r.q13;r.cD2cc2=alpha^4*r.q22;
r.X4=real(alpha^4*r.X4);r.Y4=real(alpha^4*r.Y4);
r.ab_nc=alpha^4*r.ab_nc;r.na_nc=real(alpha^4*r.na_nc);
r.na_cc=alpha^4*r.na_cc;r.na_ab=alpha^4*r.na_ab;
r.ab=1i*alpha^2*r.dC;r.abc=0.5i*alpha^3*r.dS;
r.abcDag=0.5i*alpha^3*r.dP;
r.nac=-0.5*(alpha^3*r.d2C+alpha*r.C);
r.aabb=-0.5*alpha^4*r.d2S-2*r.na_cc-r.cc;
r.na2=real(0.5*alpha^4*r.d2P+2*r.na_nc+r.nc);
r.ab_cc=(1i/3)*alpha^4*r.dT;
r.ab_cdag2=2*conj(r.ab_nc)+1i*alpha^4*conj(r.dU);
r.na=initial.meanOccupation-r.nc;r.nb=r.na;r.Na=r.na/alpha^2;
r.VY=real(r.Y2)-4*imag(r.c).^2;
r.varX=1+2*(r.nc+real(r.cc))-4*real(r.c).^2;
% Exact boundary conditions are transparent, optional, and confined to chi=0.
r.diagnostics.exactInitialApplied=o.ExactInitial&&any(chi==0);
if r.diagnostics.exactInitialApplied
 idx=chi==0;f=fieldnames(initial);
 for k=1:numel(f)
  if isfield(r,f{k})&&numel(r.(f{k}))==numel(chi),r.(f{k})(idx)=initial.(f{k});end
 end
 r.C(idx)=initial.c/alpha;r.P(idx)=initial.nc/alpha^2;r.S(idx)=initial.cc/alpha^2;
 r.T(idx)=initial.ccc/alpha^3;r.U(idx)=initial.cDcc/alpha^3;
 r.q22(idx)=initial.cD2cc2/alpha^4;r.q13(idx)=initial.cDccc/alpha^4;
 r.Na(idx)=0;r.dC(idx)=0;r.dP(idx)=0;r.dS(idx)=0;r.dT(idx)=0;r.dU(idx)=0;
 r.d2C(idx)=-1/alpha^2;r.d2P(idx)=-2*initial.nc/alpha^4;r.d2S(idx)=-2*initial.cc/alpha^4;
 r.Delta(idx)=(initial.ccc-initial.cDcc)/alpha^3;
 r.Q3(idx)=real(initial.c+initial.cDcc-initial.ccc)/alpha;
 r.VY(idx)=1+2*initial.nu-2*real(initial.eta);
 r.Y2(idx)=r.VY(idx);r.varX(idx)=1+2*initial.nu+2*real(initial.eta);
 r.X4(idx)=(2*alpha)^4+6*(2*alpha)^2*r.varX(idx)+3*r.varX(idx).^2;
 r.Y4(idx)=3*r.VY(idx).^2;
end
r.Nfl=r.nc-abs(r.c).^2;r.M=r.cc-r.c.^2;
r.diagnostics.depletionOffset=chi-log(4*alpha);
r.diagnostics.benchmarkedWindow=abs(r.diagnostics.depletionOffset)<=2;
r.diagnostics.clockWidth=abs(chi-1)/alpha*sqrt((1+2*initial.nu+2*real(initial.eta))/4);
r.diagnostics.brightnessRatio=initial.nu/alpha^2;
r.diagnostics.initialBoundaryNote=['ExactInitial changes only chi=0. Stored local.terms are the unpatched asymptotic rows. ', ...
 'The depletion expansion is not uniform near chi=0; no whole-curve offset is applied.'];
catalogClock=tic;r=fd_catalog(r);r.timing.catalog=toc(catalogClock);
r.timing.total=toc(clock);
r.info=struct('scope','First depletion; all equal-time field words of degree 0 through 4', ...
 'method','Embedded coherent asymptotic rows plus fixed-tau Gaussian differential transform', ...
 'phaseConvention','dc/dtau=-i ab; H/(hbar*g)=ab cdag+adag bdag c', ...
 'truncation','Independent coherent row counts and Gaussian contraction order; no fit or quantum propagation', ...
 'laterPassagesIncluded',false,'additionalClockAverage',false);
if o.ReportTiming
 fprintf('First-depletion profiles %.3g s; catalog %.3g s; total %.3g s.\n', ...
  r.timing.profiles,r.timing.catalog,r.timing.total);
end
end

function out=number_insert(rows,offset)
% epsilon*(B/2-r+offset) on each coherent row r. Combined with P-Q22,
% S-Q13 or ab-abNc, this implements coherent conserved-number insertion.
b=fd_rows('radial',rows);out=cell(size(rows));
for k=1:numel(rows)
 a=rows{k};a(:,1)=(offset-(k-1))*a(:,1);
 bb=b{k};bb(:,1)=bb(:,1)/2;
 out{k}=fd_rows('compact',[a;bb]);
end
out=fd_rows('shift',out,1);
end


==> anc/first_depletion/functions/fd_transform_rows.m <==
function [output, info] = fd_transform_rows(rows, h, q, squeezeOrder, nu, eta)
%FD_TRANSFORM_ROWS Gaussian normal-order transform at fixed physical time.
% rows{r+1}: [coefficient,chiPower,zPower,EulerDerivative,basePower],
% meaning alpha^(-2r)*coefficient*chi^k*z^p*D^j f_b(z).
% The unnormalized coherent symbol is alpha^h*exp(1i*q*phi) times
% that series. eta=<delta c^2> relative to the displacement phase;
% nu=<delta c^dagger delta c>. For D(alpha)S(r exp(i theta))|0>,
% eta=-exp(1i*theta)*sinh(r)*cosh(r), nu=sinh(r)^2.
%
% Two independent truncations are retained: every supplied coherent row
% and Gaussian contraction levels 0:squeezeOrder. The resulting rows are
% grouped by total inverse-alpha-squared order r+level. This rectangle is
% NOT claimed to be a complete total-order expansion beyond the supplied
% coherent order. No propagation or numerical-reference data are used.

validateattributes(squeezeOrder, {'numeric'}, {'scalar','integer','nonnegative'});
validateattributes(h, {'numeric'}, {'scalar','integer'});
validateattributes(q, {'numeric'}, {'scalar','integer'});
validateattributes(nu, {'numeric'}, {'scalar','real','nonnegative','finite'});
validateattributes(eta, {'numeric'}, {'scalar','finite'});
R = numel(rows)-1;
info = struct('coherentOrder',R,'gaussianOrder',squeezeOrder, ...
    'maxCombinedOrder',R+squeezeOrder,'degree',h,'charge',q, ...
    'truncation','All coherent rows times Gaussian levels 0:S');
if squeezeOrder==0 || (nu==0 && eta==0)
    output = rows;
    info.maxCombinedOrder = R;
    return
end
output = repmat({zeros(0,5)},1,R+squeezeOrder+1);
for r = 0:R
    source = rows{r+1};
    if isempty(source), continue, end
    degree = h-2*r;
    for level = 0:squeezeOrder
        polynomial = gaussian_polynomial(degree,q,level,nu,eta);
        current = zeros(0,5);
        % Horner composition of the true differential operator B. Its
        % chi-dependent coefficients are differentiated at each application.
        for j = numel(polynomial):-1:1
            current = apply_B(current);
            if polynomial(j)~=0
                term = source;
                term(:,1) = polynomial(j)*term(:,1);
                current = compact([current;term]); %#ok<AGROW>
            end
        end
        n = r+level+1;
        output{n} = compact([output{n};current]);
    end
end
end

function polynomial = gaussian_polynomial(d,q,level,nu,eta)
% K_level = sum eta^k eta*^ell nu^j / (2^(k+ell)k!ell!j!)
%           (A)fall(2ell+j) (C)fall(2k+j),
% A=(B+d-q)/2, C=(B+d+q)/2.
polynomial = complex(zeros(1,2*level+1));
for k = 0:level
    for ell = 0:level-k
        cross = level-k-ell;
        a = eta^k*conj(eta)^ell*nu^cross / ...
            (2^(k+ell)*factorial(k)*factorial(ell)*factorial(cross));
        if a==0, continue, end
        p = 1;
        for j = 0:2*k+cross-1
            p = conv(p,[(d+q)/2-j,0.5]);
        end
        for j = 0:2*ell+cross-1
            p = conv(p,[(d-q)/2-j,0.5]);
        end
        polynomial(1:numel(p)) = polynomial(1:numel(p))+a*p;
    end
end
end

function out = apply_B(row)
% B=chi*d_chi+2*(chi-1)*D, including its action on z powers.
if isempty(row), out=row; return, end
t0=row; t0(:,1)=row(:,1).*(row(:,2)-2*row(:,3));
t1=row; t1(:,1)=2*row(:,1).*row(:,3); t1(:,2)=t1(:,2)+1;
active=real(row(:,5))>0;
t2=row(active,:); t2(:,1)=-2*t2(:,1); t2(:,4)=t2(:,4)+1;
t3=row(active,:); t3(:,1)=2*t3(:,1); t3(:,2)=t3(:,2)+1; t3(:,4)=t3(:,4)+1;
out=compact([t0;t1;t2;t3]);
end

function out = compact(row)
if isempty(row), out=zeros(0,5); return, end
row=row(row(:,1)~=0,:);
row=row(~(real(row(:,5))==0 & real(row(:,4))>0),:);
if isempty(row), out=zeros(0,5); return, end
[keys,~,index]=unique(real(row(:,2:5)),'rows');
coeff=accumarray(index,real(row(:,1)))+1i*accumarray(index,imag(row(:,1)));
out=[coeff,keys];
out=out(out(:,1)~=0,:);
end


==> anc/first_depletion/functions/tri_observable.m <==
function y=tri_observable(result,word,normalized)
%TRI_OBSERVABLE Backward-compatible accessor, now supporting degree four.
if nargin<3,normalized=true;end
y=fd_observable(result,word,normalized);
end


==> anc/first_depletion/functions/tri_plot.m <==
function [h,data] = tri_plot(r,observable,part)
%TRI_PLOT Plot an analytical correlation against chi.
% tri_plot(r,'ccc') or tri_plot(r,'cdag_c_c') plots a normalized moment.
% tri_plot(r,'a_b_c') automatically selects the imaginary component.
% tri_plot(r,'Delta'), tri_plot(r,'varX'), tri_plot(r,'Q3') use their
% documented scaling. Optional PART is 'auto','real','imag', or 'abs'.
% This helper uses only the supplied analytical result and MATLAB plotting.
if nargin<2 || isempty(observable),observable='C';end
if nargin<3 || isempty(part),part='auto';end
if isstring(observable)&&isscalar(observable),observable=char(observable);end
if isstring(part)&&isscalar(part),part=char(part);end
assert(ischar(observable)&&size(observable,1)<=1, ...
    'tri_plot:Observable','Observable must be a field name or operator word.');
assert(ischar(part)&&size(part,1)<=1, ...
    'tri_plot:Part','Component must be auto, real, imag or abs.');
part=lower(part);
assert(any(strcmp(part,{'auto','real','imag','abs'})), ...
    'tri_plot:Part','Component must be auto, real, imag or abs.');
[value,label,imaginaryWord]=get_value(r,observable);
if strcmp(part,'auto')
    if imaginaryWord,part='imag';else,part='real';end
end
value=component(value,part);
if strcmp(part,'imag'),label=['Im(' label ')'];
elseif strcmp(part,'abs'),label=['|' label '|'];end
ax=gca;
h=plot(ax,r.chi,value,'b-','LineWidth',1.3);
xlabel(ax,'$\chi=\alpha\tau$','Interpreter','latex');

if any(strcmp(observable,{'varX','VY'}))
    ylabel(ax,label,'Interpreter','tex');
else
    ylabel(ax,['$' label '$'],'Interpreter','latex');
end
grid(ax,'on');
data=struct('chi',r.chi,'value',value,'part',part,'label',label);
end

function [value,label,imaginaryWord]=get_value(r,name)
assert(isstruct(r)&&isscalar(r)&&isfield(r,'chi')&&isfield(r,'alpha'), ...
    'tri_plot:Result','Supply a result structure with alpha and chi.');
fields={'C','P','S','T','U','Delta','Q3','varX','VY','Nfl','M'};
labels={'\langle c\rangle/\alpha', ...
    '\langle c^\dagger c\rangle/\alpha^2', ...
    '\langle cc\rangle/\alpha^2', ...
    '\langle ccc\rangle/\alpha^3', ...
    '\langle c^\dagger cc\rangle/\alpha^3', ...
    '(\langle ccc\rangle-\langle c^\dagger cc\rangle)/\alpha^3', ...
    '\langle Y_cX_cY_c\rangle/(2\alpha)', ...
    'Var(X_c), vacuum=1','Var(Y_c), vacuum=1', ...
    '\langle c^\dagger c\rangle-|\langle c\rangle|^2', ...
    '\langle cc\rangle-\langle c\rangle^2'};
index=find(strcmp(name,fields),1);
imaginaryWord=false;
if ~isempty(index)
    assert(isfield(r,name),'tri_plot:MissingField', ...
        'Result does not contain %s. Calculate the required correlation order.',name);
    value=r.(name); label=labels{index};
else
    name=strrep(strrep(lower(name),'dag','d'),'_',' ');
    value=tri_observable(r,name);
    compact=lower(regexprep(name,'[\s*]',''));
    if strcmp(compact,'1'), compact=''; end
    tokens=regexp(compact,'[abc]d?','match');
    degree=numel(tokens);
    if degree==0, label='\langle 1\rangle';
    else
        displayed=tokens;
        for k=1:degree
            if numel(displayed{k})==2
                displayed{k}=[displayed{k}(1) '^\dagger'];
            end
        end
        label=['\langle ' strjoin(displayed,' ') '\rangle/\alpha'];
        if degree>1, label=[label '^' num2str(degree)]; end
    end
    qa=sum(strcmp(tokens,'a'))-sum(strcmp(tokens,'ad'));
    qb=sum(strcmp(tokens,'b'))-sum(strcmp(tokens,'bd'));
    imaginaryWord=qa==qb && abs(qa)==1;
end
assert(isvector(value)&&numel(value)==numel(r.chi), ...
    'tri_plot:Shape','Observable must have one value per chi sample.');
value=value(:).';
end

function y=component(y,part)
switch part
    case 'real', y=real(y);
    case 'imag', y=imag(y);
    case 'abs', y=abs(y);
end
end


==> anc/first_depletion/functions/tri_show_plots.m <==
function tri_show_plots(result)
%TRI_SHOW_PLOTS Existing plotting entry point, including fourth-order panels.
fd_show_plots(result);
end


==> anc/first_depletion/run_first_depletion.m <==
% Check: checks = check_first_depletion(numerics, 0.5, 0);
%                                      r   angle (radians)

% RUN_FIRST_DEPLETION Edit these controls, then press Run.
% The supplied analytical model, through the FIRST DEPLETION ONLY.
% One entry script; keep its functions subfolder beside it.
% alpha is displacement, tau=g*t, chi=alpha*tau. No numerical file needed.
alpha = 25;
makePlots = false;

% Grid: no end time or even number of points is required.
T = [];                        % [] -> 2*log(4*alpha)/alpha; optional tau end
% Covers the full first amplitude passage, as defined in the report.
chi_start = 0;                 % 0 keeps the incoming part of the original plots
% For only the benchmarked local interval, use max(0,log(4*alpha)-2).
dt = 0.02/alpha;               % time step in tau; corresponding dchi=0.02
% ANY number of output samples is allowed. No FFT is used.

% Initial pump D(alpha)*S(r*exp(1i*theta))*|0>.
% Leave squeeze_r=0 (or omit squeeze options in fd_solve) for coherent input.
% S(zeta)=exp[(conj(zeta)*c^2-zeta*c^dagger^2)/2].
squeeze_r = 0.5;                 % e.g. 0.5 for a bright squeezed pump
squeeze_angle = pi;             % radians: 0 squeezes X, pi squeezes Y
                               % X=c+c^dagger, Y=-i*(c-c^dagger)

%% Correction controls: retained counts are used as entered.
% These are asymptotic expansions: higher order is not always more accurate.
% Here 0 means the leading depletion row, 1 the first correction, etc.
% There is no global/multiple-passage formula left to fall back to at order0.
options = struct();
options.DepletionOrderC = 19;   % 0..19, <c>/alpha
options.DepletionOrderP = 23;   % 0..23, <c^dagger c>/alpha^2
options.DepletionOrderV = 13;   % 0..13, coherent phase-variance source
options.DepletionOrderT = 13;   % 0..13, <c^3>/alpha^3
options.DepletionOrderU = 13;   % 0..13, <c^dagger c^2>/alpha^3
options.DepletionOrderS = 0;    % 0 uses selected P/V; q=1..14 pairs P=q,V=q-1
% As before, S is constructed from the selected coherent P and V rows.
% When using the S shortcut, set P=0 or q and V=0 or q-1 above.

options.DepletionOrderQ22 = 23; % 0..23, <c^dagger^2 c^2>/alpha^4
options.DepletionOrderQ13 = 19; % 0..19, <c^dagger c^3>/alpha^4
options.DepletionOrderC4 = 19;  % 0..19, <c^4>/alpha^4
options.DepletionOrderAbNc = 19;% 0..19, <ab c^dagger c>/alpha^4

options.SqueezeR = squeeze_r;
options.SqueezeAngle = squeeze_angle;
options.SqueezeOrder = 3;      % 0..6 Gaussian contraction levels per coherent row
% Default 3 improves cancellation-sensitive fourth quadrature moments.
% SqueezeOrder=0 omits the dynamical squeeze corrections (for diagnostics).
% SqueezeOrder is separate from the coherent depletion counts above.
options.SqueezeTotalOrder = [];% [] keeps all selected coherent rows x levels0:S
% To reproduce a strict total-order-N expansion, set this to N, ensure
% SqueezeOrder>=N, C/P/T/U/fourth orders>=N and V>=N-1.
% The attached squeezed research benchmark used total N=2.

options.ExactInitial = true;   % use known Gaussian values ONLY at chi=0
% This boundary condition does not make the depletion expansion uniform
% near time zero. Unpatched terms remain in result.local.terms.
options.QuadratureOrder = 64;  % Gauss-Legendre nodes per profile subinterval
options.QuadratureUpperLimit = 80;
options.StoreTerms = true;     % retain each weighted correction for comparison
options.Verbose = false;
options.ReportTiming = true;

%% Calculation: no additional settings below this line.
validateattributes(alpha,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(dt,{'numeric'},{'scalar','real','finite','positive'});
validateattributes(chi_start,{'numeric'},{'scalar','real','finite','nonnegative'});
if isempty(T),T=2*log(4*alpha)/alpha;end
validateattributes(T,{'numeric'},{'scalar','real','finite','nonnegative'});
assert(alpha*T>=chi_start,'T ends before chi_start.');
alpha=double(alpha);tau=double(chi_start)/alpha:double(dt):double(T);
chi=alpha*tau;chiMax=chi(end);dchi=alpha*dt;grid_points=numel(chi)-1;
trilinear_folder=fileparts(mfilename('fullpath'));
if isempty(trilinear_folder),trilinear_folder=pwd;end
functions_folder=fullfile(trilinear_folder,'functions');
assert(isfolder(functions_folder),'Keep the functions folder beside this saved script.');
addpath(functions_folder,'-begin');

analytical=fd_solve(alpha,chi,options);result=analytical;

correlations=result.correlators;raw_correlations=result.rawCorrelators;
quadratures=result.quadratureNamed;quadrature_tensors=result.quadrature;
correlator_names=result.correlatorCatalog.fieldNames;
c=result.C;cc=result.S;cdagc=result.P;ccc=result.T;cdagcc=result.U;
cDc=cdagc;cDcc=cdagcc;
ab=result.normalized.ab;abc=result.normalized.abc;
ab_cdag=result.normalized.ab_cdag;na_c=result.normalized.na_c;
na=result.normalized.na;nb=result.normalized.nb;
Delta=result.Delta;Q3=result.Q3;varX=result.varX;VY=result.VY;
Nfl=result.Nfl;M=result.M;r=result;r3=result;
fourth=result.fourth;cdag2c2=result.Q22;cdagccc=result.Q13;
c4=result.Q04;ab_nc=result.R;
varnc=fourth.varnc;g2=fourth.g2;X4=fourth.X4;Y4=fourth.Y4;
if makePlots,fd_show_plots(result);end
fprintf('All 1554 normalized moments: correlations; raw values: raw_correlations.\n');
fprintf('Fourth-order outputs: fourth. Applied controls: analytical.settings.\n');

